Implementation of Analytical Jacobian and Chemical Explosive Mode Analysis (CEMA) in OpenFOAM

This report presents the implementation details of the chemical explosive mode analysis (CEMA), using analytical Jacobian formulation, into OpenFOAM.

==> Codes/icoFoam.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2016 OpenFOAM Foundation
    Copyright (C) 2019 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    myIcoFoam

Group
    grpIncompressibleSolvers

Description
    Transient solver for incompressible, laminar flow of Newtonian fluids.

    \heading Solver details
    The solver uses the PISO algorithm to solve the continuity equation:

        \f[
            \div \vec{U} = 0
        \f]

    and momentum equation:

        \f[
            \ddt{\vec{U}}
          + \div \left( \vec{U} \vec{U} \right)
          - \div \left(\nu \grad \vec{U} \right)
          = - \grad p
        \f]

    Where:
    \vartable
        \vec{U} | Velocity
        p       | Pressure
    \endvartable

    \heading Required fields
    \plaintable
        U       | Velocity [m/s]
        p       | Kinematic pressure, p/rho [m2/s2]
    \endplaintable

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "pisoControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    argList::addNote
    (
        "Transient solver for incompressible, laminar flow"
        " of Newtonian fluids."
    );

    #include "postProcess.H"

    #include "addCheckCaseOptions.H"
    #include "setRootCaseLists.H"
    #include "createTime.H"
    #include "createMesh.H"

    pisoControl piso(mesh);

    #include "createFields.H"
    #include "initContinuityErrs.H"

    // * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

    Info<< "\nStarting time loop\n" << endl;

    while (runTime.loop())
    {
        Info<< "Time = " << runTime.timeName() << nl << endl;

        #include "CourantNo.H"

        // Momentum predictor

        fvVectorMatrix UEqn
        (
            fvm::ddt(U)
          + fvm::div(phi, U)
          - fvm::laplacian(nu, U)
        );

        if (piso.momentumPredictor())
        {
            solve(UEqn == -fvc::grad(p));
        }

        // --- PISO loop
        while (piso.correct())
        {
            volScalarField rAU(1.0/UEqn.A());
            volVectorField HbyA(constrainHbyA(rAU*UEqn.H(), U, p));
            surfaceScalarField phiHbyA
            (
                "phiHbyA",
                fvc::flux(HbyA)
              + fvc::interpolate(rAU)*fvc::ddtCorr(U, phi)
            );

            adjustPhi(phiHbyA, U, p);

            // Update the pressure BCs to ensure flux consistency
            constrainPressure(p, U, phiHbyA, rAU);

            // Non-orthogonal pressure corrector loop
            while (piso.correctNonOrthogonal())
            {
                // Pressure corrector

                fvScalarMatrix pEqn
                (
                    fvm::laplacian(rAU, p) == fvc::div(phiHbyA)
                );

                pEqn.setReference(pRefCell, pRefValue);

                pEqn.solve(mesh.solver(p.select(piso.finalInnerIter())));

                if (piso.finalNonOrthogonalIter())
                {
                    phi = phiHbyA - pEqn.flux();
                }
            }

            #include "continuityErrs.H"

            U = HbyA - rAU*fvc::grad(p);
            U.correctBoundaryConditions();
        }

        runTime.write();

        runTime.printExecutionTime(Info);
    }

    Info<< "End\n" << endl;

    return 0;
}


// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/appendix/cemaPyjacChemistryModel.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "cemaPyjacChemistryModel.H"
#include "reactingMixture.H"
#include "UniformField.H"
#include "extrapolatedCalculatedFvPatchFields.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cemaPyjacChemistryModel
(
    ReactionThermo& thermo
)
:
    BasicChemistryModel<ReactionThermo>(thermo),
    ODESystem(),
    Y_(this->thermo().composition().Y()),
    reactions_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>(this->thermo())
    ),
    specieThermo_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>
            (this->thermo()).speciesData()
    ),

    nSpecie_(Y_.size()),
    nReaction_(reactions_.size()),
    Treact_
    (
        BasicChemistryModel<ReactionThermo>::template getOrDefault<scalar>
        (
            "Treact",
            0.0
        )
    ),
    RR_(nSpecie_),
    c_(nSpecie_),
    dcdt_(nSpecie_),
    sp_enthalpy_(nSpecie_),
    chemJacobian_(nSpecie_), //###  CHECK IF THIS IS CORRECT INITIALIZATION
    cem_
    (
        IOobject
        (
            "cem",
            // runTime_.timeName(),
            this->mesh_.time().timeName(),
            this->mesh_,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        this->mesh_,
        dimensionedScalar("cem", dimless, 0),
        extrapolatedCalculatedFvPatchScalarField::typeName // REMOVE IF JUST INTERNAL
    )
{
    // Create the fields for the chemistry sources
    forAll(RR_, fieldi)
    {
        RR_.set
        (
            fieldi,
            new volScalarField::Internal
            (
                IOobject
                (
                    "RR." + Y_[fieldi].name(),
                    this->mesh().time().timeName(),
                    this->mesh(),
                    IOobject::NO_READ,
                    IOobject::NO_WRITE
                ),
                this->mesh(),
                dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
            )
        );
    }

    Info<< "cemaPyjacChemistryModel: Number of species = " << nSpecie_
        << " and reactions = " << nReaction_ << endl; // Note that nReaction_ should be updated with PyJAC
        // PERHAPS TO OVERWRITE IN THE SRC DURING DYNAMIC BINDING

    // CHECK THIS!!!!!
    if (this->chemistry_) {
        Info << "\n Evaluating species enthalpy of formation using PyJac\n" << endl;
        //- Enthalpy of formation for all species
        // sp_enth_form_ "note underscore" is a tmp variable to avoid problems
        // in pyJac function call.
        std::vector<scalar> sp_enth_form(nSpecie_, 0.0);
        //- Enthalpy of formation is taken from pyJac at T-standard (chem_utils.h)
        eval_h(298.15, sp_enth_form.data());
        for (label i = 0; i < nSpecie_; ++i)
        { 
            sp_enthalpy_[i] = sp_enth_form[i];
        }
        chemJacobian_ = Zero;
    }
}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::
~cemaPyjacChemistryModel()
{}


// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omega
(
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalarField& dcdt
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    dcdt = Zero;

    forAll(reactions_, i)
    {
        const Reaction<ThermoType>& R = reactions_[i];

        scalar omegai = omega
        (
            R, c, T, p, pf, cf, lRef, pr, cr, rRef
        );

        forAll(R.lhs(), s)
        {
            const label si = R.lhs()[s].index;
            const scalar sl = R.lhs()[s].stoichCoeff;
            dcdt[si] -= sl*omegai;
        }

        forAll(R.rhs(), s)
        {
            const label si = R.rhs()[s].index;
            const scalar sr = R.rhs()[s].stoichCoeff;
            dcdt[si] += sr*omegai;
        }
    }
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omegaI
(
    const label index,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const Reaction<ThermoType>& R = reactions_[index];
    scalar w = omega(R, c, T, p, pf, cf, lRef, pr, cr, rRef);
    return(w);
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omega
(
    const Reaction<ThermoType>& R,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const scalar kf = R.kf(p, T, c);
    const scalar kr = R.kr(kf, p, T, c);

    pf = 1.0;
    pr = 1.0;

    const label Nl = R.lhs().size();
    const label Nr = R.rhs().size();

    label slRef = 0;
    lRef = R.lhs()[slRef].index;

    pf = kf;
    for (label s = 1; s < Nl; s++)
    {
        const label si = R.lhs()[s].index;

        if (c[si] < c[lRef])
        {
            const scalar exp = R.lhs()[slRef].exponent;
            pf *= pow(max(c[lRef], 0.0), exp);
            lRef = si;
            slRef = s;
        }
        else
        {
            const scalar exp = R.lhs()[s].exponent;
            pf *= pow(max(c[si], 0.0), exp);
        }
    }
    cf = max(c[lRef], 0.0);

    {
        const scalar exp = R.lhs()[slRef].exponent;
        if (exp < 1.0)
        {
            if (cf > SMALL)
            {
                pf *= pow(cf, exp - 1.0);
            }
            else
            {
                pf = 0.0;
            }
        }
        else
        {
            pf *= pow(cf, exp - 1.0);
        }
    }

    label srRef = 0;
    rRef = R.rhs()[srRef].index;

    // Find the matrix element and element position for the rhs
    pr = kr;
    for (label s = 1; s < Nr; s++)
    {
        const label si = R.rhs()[s].index;
        if (c[si] < c[rRef])
        {
            const scalar exp = R.rhs()[srRef].exponent;
            pr *= pow(max(c[rRef], 0.0), exp);
            rRef = si;
            srRef = s;
        }
        else
        {
            const scalar exp = R.rhs()[s].exponent;
            pr *= pow(max(c[si], 0.0), exp);
        }
    }
    cr = max(c[rRef], 0.0);

    {
        const scalar exp = R.rhs()[srRef].exponent;
        if (exp < 1.0)
        {
            if (cr>SMALL)
            {
                pr *= pow(cr, exp - 1.0);
            }
            else
            {
                pr = 0.0;
            }
        }
        else
        {
            pr *= pow(cr, exp - 1.0);
        }
    }

    return pf*cf - pr*cr;
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::derivatives
(
    const scalar time,
    const scalarField& c,
    scalarField& dcdt
) const
{
    // c: state vector (PTY) with Y has N-1 species, since derivatives()
    //    overrides abstract function in class ODE
    // c_: species concentrations/mass fractions as member of chemistryModel class (size nSpecie_ from construct)

    // Arrays to be passed into PyJac function call for derivatives
    std::vector<double> TY(nSpecie_+1, 0.0); //###
    std::vector<double> dTYdt(nSpecie_, 0.0); //### if TY has N+1 elements, diff(TY) has N elements

    const scalar p = c[0]; //###
    const scalar T = c[1]; //###

    scalar csum = 0.0; //###
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i]; //###
    }
    // Then we exclude last species from csum and dump all residuals into last species to ensure mass conservation
    csum -= c_[nSpecie_-1]; //###
    c_[nSpecie_-1] = 1.0 - csum; //###

    TY[0] = T; // BAD CODING HABIT!!! USE c[1]
    // Assign nSpecies-1 species mass fractions to the TY vector, i=1->nSpecie-1
    // for (label i = 1; i < nSpecie_; ++i)
    // { 
    //     TY[i] = c_[i - 1]; 
    // }
    // TY[nSpecie_] = c_[nSpecie_ - 1]; // BAD CODING HABIT!!! USE 1-csum
    forAll(c_, i)
    { 
        TY[i+1] = c_[i];
    }
    // Overwrite last species the PyJac way // I THINK FOLLOWING LINE IS REDUNDANT
    // TY[nSpecie_] = c_[nSpecie_ - 1]; // BAD CODING HABIT!!! USE 1-csum?

    // call pyJac RHS function
    dydt(0, p, TY.data(), dTYdt.data());

    // dp/dt = 0
    dcdt[0] = 0.0;

    // Back substitute into dcdt (dcdt has nSpecie+1 elements for diff(PTY))
    // forAll(dcdt, i)
    for (label i = 0; i < nSpecie_; ++i) // (label i=0; i<nSpecie_; i++)
    {
        // I think dcdt has N+1 elements (nEqn() is N+1) but dTYdt has N elements (N-1 of Y + T)?
        dcdt[i+1] = dTYdt[i];
    }
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::jacobian
(
    const scalar t,
    const scalarField& c,
    scalarField& dcdt,
    scalarSquareMatrix& dfdc
) const
{
    // c: state vector (PTY) with Y has N-1 species, since derivatives()
    //    overrides abstract function in class ODE
    // c_: species concentrations/mass fractions as member of chemistryModel class (size nSpecie_ from construct)

    // const scalarSquareMatrix& Jac = chemJacobian_; // TBR

    /* New Implementation */
    // https://www.openfoam.com/documentation/guides/latest/api/classFoam_1_1List.html
    // List<scalar> TY(nSpecie_+1, Foam::zero); // should that be const?
    // // memset( TY, 0.0, (nSpecie_+1)*sizeof(scalar) );
    // List<scalar> dfdy(nSpecie_*nSpecie_, Foam::zero);
    std::vector<double> TY(nSpecie_+1, 0.0); //###
    std::vector<double> dfdy(nSpecie_*nSpecie_, 0.0); //###

    // The solution vector of OpenFOAM is cTp_ (defined in ode/ode.C of chemistrySolver,
    //                                          remember that solve() is called from ODE
    //                                          class not chemistryModel class)
    // const scalar T = c[nSpecie_];
    // const scalar p = c[nSpecie_ + 1];

    // The solution vector with PyJac is TYP with Y:i=1=>N-1 (N-1 species, excluding last species)
    // const scalar T = c[0]; //###
    // const scalar p = c[nSpecie]; //###

    // ENSURE CONCENTRATION VALUES ARE NOT NEGATIVE
    // forAll(c_, i)
    // {
    //     c_[i] = max(c[i], 0.0);
    // }

    /* ///////////////////////////////////////////////////////////////////// */
    // LET US USE PTY FOR THE SOLUTION VECTOR!!! UPDATE ode/ode.C ACCORDINGLY//
    /* ///////////////////////////////////////////////////////////////////// */

    const scalar p = c[0]; //###
    const scalar T = c[1]; //###

    scalar csum = 0.0; //###
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i]; //###
    }
    // Then we exclude last species from csum and instead dump all
    // residuals into last species to ensure mass conservation
    csum -= c_[nSpecie_-1]; //###
    c_[nSpecie_-1] = 1.0 - csum; //###

    dfdc = Zero;

    TY[0] = T; // BAD CODING HABIT!!! USE c[1]
    // Assign nSpecies-1 species mass fractions to the TY vector, i=1->nSpecie-1
    // for (label i = 1; i < nSpecie_; ++i) { TY[i] = c_[i - 1]; }
    // TY[nSpecie_] = c_[nSpecie_ - 1]; // BAD CODING HABIT!!! USE 1-csum
    forAll(c_, i)
    {
        TY[i+1] = c_[i];
    }
    // Overwrite last species the PyJac way // I THINK FOLLOWING LINE IS REDUNDANT
    // TY[nSpecie_] = c_[nSpecie_ - 1]; // BAD CODING HABIT!!! USE 1-csum

    // eval_jacob (const double t, const double pres, const double * __restrict__ y, double * __restrict__ jac)
    eval_jacob(0, p, TY.data(), dfdy.data());

    // Back substitution to update dfdc

    // Assign first row and column to zero since they correspond to const pressure
    for (label j = 0; j < nSpecie_ + 1; ++j)
    {
        dfdc[0][j] = 0.0;
        dfdc[j][0] = 0.0; // OR dfdc(j,0)
        // POPULATE chemJacobian_ // CAN WE JUST USE OVERLOADED = OPERATOR?
        // chemJacobian_[0][j] = 0.0;
        // chemJacobian_[j][0] = 0.0;
    }

    label k = 0;
    // Loop cols
    for (label j = 1; j < nSpecie_+1; ++j)
    {
        // Loop rows
        for (label i = 1; i < nSpecie_+1; ++i)
        {
            dfdc[i][j] = dfdy[k + i - 1]; // OR dfdc(i,j)
            chemJacobian_[i-1][j-1] = dfdy[k + i - 1]; // Now chemJacobian_ has T,Y without N2
        }
        k += nSpecie_;
    }
    // HERE WE MAKE USE OF COPY ASSIGNMENT TO POPULATE chemJacobian IN CLASS MEMBER
    // chemJacobian_ = dfdc; // FIX THIS
    // Info << "\nJacobian matrix (1,10) = " << chemJacobian_(0,9) << "\t" << dfdc(1,10) << endl;

    // Note that dcdt is not needed in most ODE solvers so here we just return 0
    dcdt = Zero; //###

}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::tc() const
{
    tmp<volScalarField> ttc
    (
        new volScalarField
        (
            IOobject
            (
                "tc",
                this->time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh(),
            dimensionedScalar("small", dimTime, SMALL),
            extrapolatedCalculatedFvPatchScalarField::typeName
        )
    );

    scalarField& tc = ttc.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    const label nReaction = reactions_.size();

    scalar pf, cf, pr, cr;
    label lRef, rRef;

    if (this->chemistry_)
    {
        forAll(rho, celli)
        {
            const scalar rhoi = rho[celli];
            const scalar Ti = T[celli];
            const scalar pi = p[celli];

            scalar cSum = 0.0;

            for (label i=0; i<nSpecie_; i++)
            {
                c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                cSum += c_[i];
            }

            forAll(reactions_, i)
            {
                const Reaction<ThermoType>& R = reactions_[i];

                omega(R, c_, Ti, pi, pf, cf, lRef, pr, cr, rRef);

                forAll(R.rhs(), s)
                {
                    tc[celli] += R.rhs()[s].stoichCoeff*pf*cf;
                }
            }

            tc[celli] = nReaction*cSum/tc[celli];
        }
    }

    ttc.ref().correctBoundaryConditions();

    return ttc;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::Qdot() const
{
    tmp<volScalarField> tQdot
    (
        new volScalarField
        (
            IOobject
            (
                "Qdot",
                this->mesh_.time().timeName(),
                this->mesh_,
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh_,
            // dimensionedScalar(dimEnergy/dimVolume/dimTime, Zero)
            dimensionedScalar("zero", dimEnergy / dimVolume / dimTime, 0) // SAME AS ABOVE
        )
    );

    if (this->chemistry_)
    {
        scalarField& Qdot = tQdot.ref();

        forAll(Y_, i)
        {
            forAll(Qdot, celli)
            {
                // WE MODIFY THE LINE BELOW //###
                // const scalar hi = specieThermo_[i].Hc();
                scalar hi = sp_enthalpy_[i];
                Qdot[celli] -= hi*RR_[i][celli];
            }
        }
    }

    return tQdot;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::DimensionedField<Foam::scalar, Foam::volMesh>>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::calculateRR
(
    const label ri,
    const label si
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    tmp<volScalarField::Internal> tRR
    (
        new volScalarField::Internal
        (
            IOobject
            (
                "RR",
                this->mesh().time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE
            ),
            this->mesh(),
            dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
        )
    );

    volScalarField::Internal& RR = tRR.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        const scalar w = omegaI
        (
            ri,
            c_,
            Ti,
            pi,
            pf,
            cf,
            lRef,
            pr,
            cr,
            rRef
        );

        RR[celli] = w*specieThermo_[si].W();
    }

    return tRR;
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::calculate()
{
    if (!this->chemistry_)
    {
        return;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        omega(c_, Ti, pi, dcdt_);

        for (label i=0; i<nSpecie_; i++)
        {
            RR_[i][celli] = dcdt_[i]*specieThermo_[i].W();
        }
    }
}


template<class ReactionThermo, class ThermoType>
template<class DeltaTType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const DeltaTType& deltaT
)
{
    BasicChemistryModel<ReactionThermo>::correct();

    scalar deltaTMin = GREAT;

    if (!this->chemistry_)
    {
        return deltaTMin;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    scalarField c0(nSpecie_);

    forAll(rho, celli)
    {
        scalar Ti = T[celli];

        if (Ti > Treact_)
        {
            const scalar rhoi = rho[celli];
            scalar pi = p[celli];

            for (label i=0; i<nSpecie_; i++)
            {
                // c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                c_[i] = Y_[i][celli];
                c0[i] = c_[i];
            }

            // Initialise time progress
            scalar timeLeft = deltaT[celli];

            // Calculate the chemical source terms
            while (timeLeft > SMALL)
            {
                scalar dt = timeLeft;
                // Calls ode::solve() from chemistrySolver
                this->solve(c_, Ti, pi, dt, this->deltaTChem_[celli]);
                timeLeft -= dt;
            }

            deltaTMin = min(this->deltaTChem_[celli], deltaTMin);

            this->deltaTChem_[celli] =
                min(this->deltaTChem_[celli], this->deltaTChemMax_);

            for (label i=0; i<nSpecie_; i++)
            {
                // CHEMICAL SOURCE TERM PER SPECIES
                // WE NOTE THAT RR_ = rho(Y0-Y1)/dt TO BE CONSISTENT WITH NSE
                // BUT rr = Y0-Y1 / dt
                /*
                RR_[i][celli] =
                    // (c_[i] - c0[i])*specieThermo_[i].W()/deltaT[celli]; // ###
                    (c_[i] - c0[i])*rhoi/deltaT[celli]; // ###
                */
                this->RR_[i][celli] = rhoi*(this->c_[i] - c0[i])/deltaT[celli];
            }

            // LET's OPERATE ON JACOBIAN FROM THIS LAST ITER STEP
            if (this->time().write()) {
                    Info << "\nCELL: " << celli << "\t Temperature = " << Ti << endl;
                    scalar cem_cell;
                    cema(cem_cell);
                    cem_[celli] = cem_cell;
            }
        }
        else
        {
            for (label i=0; i<nSpecie_; i++)
            {
                RR_[i][celli] = 0;
            }
        }

    }

    cem_.correctBoundaryConditions();

    return deltaTMin;
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalar deltaT
)
{
    // Don't allow the time-step to change more than a factor of 2
    return min
    (
        this->solve<UniformField<scalar>>(UniformField<scalar>(deltaT)),
        2*deltaT
    );
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalarField& deltaT
)
{
    return this->solve<scalarField>(deltaT);
}

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cema
(
    scalar& cem
) const
{

    // Info << "Executing CEMA..." << endl;
    // if (Pstream::master())

    const Foam::EigenMatrix<scalar> EM(chemJacobian_);
    // const scalarSquareMatrix& EVecs = EM.EVecs();
    DiagonalMatrix<scalar> EValsRe(EM.EValsRe());
    DiagonalMatrix<scalar> EValsIm(EM.EValsIm());

    DiagonalMatrix<scalar> EValsMag(EValsRe.size(), 0.0); // C,T
    forAll(EValsRe, i)
    {
        EValsMag[i] = (EValsRe[i]*EValsRe[i] + EValsIm[i]*EValsIm[i]);
    }

    // Sort eigenvalues in ascending order, and track indices
    const auto ascend = [&](scalar a, scalar b){ return a < b; };
    const List<label> permut(EValsMag.sortPermutation(ascend));

    // label nElem(this->thermo().);
    // label nelem = 5; // FROM MECHANISM, AND WE TAKE LAMBDA AS N+1 AFTER LARGEST
    label nElem = 5;
    for (label i=0; i<nElem+1; ++i) 
    {
        label idx = permut[i];
        EValsRe[idx] = -1E30;
    }

    // Info << "EValsRe after sorting: \n" << endl;
    // forAll(permut, i) {
    //     label idx = permut[i];
    //     Info << EValsRe[idx] << endl;
    // }

    // cem = EValsMag(5,5);
    //cem = EValsRe[6];
    cem = gMax(EValsRe);
    Info << "\nTEXP = " << cem << "\n" << endl;

}

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/appendix/cemaPyjacChemistryModel.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::cemaPyjacChemistryModel

Description
    Extends base chemistry model by adding a thermo package, and ODE functions.
    Introduces chemistry equation system and evaluation of chemical source
    terms. Replaces approximated jacobian implementation with analytical one.
    Adds new functionality for extended Chemical Explosive Mode Analysis (CEMA)

SourceFiles
    cemaPyjacChemistryModelI.H
    cemaPyjacChemistryModel.C

\*---------------------------------------------------------------------------*/

#ifndef cemaPyjacChemistryModel_H
#define cemaPyjacChemistryModel_H

#include "BasicChemistryModel.H"
#include "Reaction.H"
#include "ODESystem.H"
#include "volFields.H"
#include "simpleMatrix.H"

#include "EigenMatrix.H" // FOR EIGEN DECOMPOSITION

extern "C" {
    #include "chem_utils.h"
    #include "dydt.h"
    #include "jacob.h"
};

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// Forward declaration of classes
class fvMesh;

/*---------------------------------------------------------------------------*\
                      Class cemaPyjacChemistryModel Declaration
\*---------------------------------------------------------------------------*/

template<class ReactionThermo, class ThermoType>
class cemaPyjacChemistryModel
:
    public BasicChemistryModel<ReactionThermo>,
    public ODESystem
{
    // Private Member Functions

        //- Solve the reaction system for the given time step
        //  of given type and return the characteristic time
        template<class DeltaTType>
        scalar solve(const DeltaTType& deltaT);

        //- No copy construct
        cemaPyjacChemistryModel
        (
            const cemaPyjacChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;

        //- No copy assignment
        void operator=
        (
            const cemaPyjacChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;

        // //- Disallow copy constructor
        // cemaPyjacChemistryModel(const cemaPyjacChemistryModel&);

        // //- Disallow default bitwise assignment
        // void operator=(const cemaPyjacChemistryModel&);

protected:

    typedef ThermoType thermoType;


    // Protected data

        //- Reference to the field of specie mass fractions
        PtrList<volScalarField>& Y_;

        //- Reactions
        const PtrList<Reaction<ThermoType>>& reactions_;

        //- Thermodynamic data of the species
        const PtrList<ThermoType>& specieThermo_;

        //- Number of species
        label nSpecie_;

        //- Number of reactions
        label nReaction_;

        //- Temperature below which the reaction rates are assumed 0
        scalar Treact_;

        //- List of reaction rate per specie [kg/m3/s]
        PtrList<volScalarField::Internal> RR_;

        //- Temporary concentration field
        mutable scalarField c_;

        //- Temporary rate-of-change of concentration field
        mutable scalarField dcdt_;

        // Enthalpy of formation for every species, from PyJac //###
        scalarList sp_enthalpy_;

        // Jacobian from chemistry problem, from pyJac //###
        mutable scalarSquareMatrix chemJacobian_;

        // CEMA geometric fields //###
        // volScalarField::Internal cem_;
        volScalarField cem_;

    // Protected Member Functions

        //- Write access to chemical source terms
        //  (e.g. for multi-chemistry model)
        inline PtrList<volScalarField::Internal>& RR();


public:

    //- Runtime type information
    TypeName("cemaPyjac");


    // Constructors

        //- Construct from thermo
        cemaPyjacChemistryModel(ReactionThermo& thermo);


    //- Destructor
    virtual ~cemaPyjacChemistryModel();


    // Member Functions

        //- The reactions
        inline const PtrList<Reaction<ThermoType>>& reactions() const;

        //- Thermodynamic data of the species
        inline const PtrList<ThermoType>& specieThermo() const;

        //- The number of species
        virtual inline label nSpecie() const;

        //- The number of reactions
        virtual inline label nReaction() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar Treact() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar& Treact();

        //- dc/dt = omega, rate of change in concentration, for each species
        virtual void omega
        (
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalarField& dcdt
        ) const;

        //- Return the reaction rate for reaction r and the reference
        //  species and characteristic times
        virtual scalar omega
        (
            const Reaction<ThermoType>& r,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;


        //- Return the reaction rate for iReaction and the reference
        //  species and characteristic times
        virtual scalar omegaI
        (
            label iReaction,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;

        //- Calculates the reaction rates
        virtual void calculate();


        // Chemistry model functions (overriding abstract functions in
        // basicChemistryModel.H)

            //- Return const access to the chemical source terms for specie, i
            inline const volScalarField::Internal& RR
            (
                const label i
            ) const;

            //- Return non const access to chemical source terms [kg/m3/s]
            virtual volScalarField::Internal& RR
            (
                const label i
            );

            //- Return reaction rate of the speciei in reactionI
            virtual tmp<volScalarField::Internal> calculateRR
            (
                const label reactionI,
                const label speciei
            ) const;

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalar deltaT);

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalarField& deltaT);

            //- Return the chemical time scale
            virtual tmp<volScalarField> tc() const;

            //- Return the heat release rate [kg/m/s3]
            virtual tmp<volScalarField> Qdot() const;


        // ODE functions (overriding abstract functions in ODE.H)

            //- Number of ODE's to solve
            inline virtual label nEqns() const;

            virtual void derivatives
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt
            ) const;

            virtual void jacobian
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt,
                scalarSquareMatrix& dfdc
            ) const;

            virtual void solve
            (
                scalarField &c,
                scalar& T,
                scalar& p,
                scalar& deltaT,
                scalar& subDeltaT
            ) const = 0;

            // Perhaps to propagate for other models
            void cema
            (
                scalar& cem
            ) const;

};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#include "cemaPyjacChemistryModelI.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "cemaPyjacChemistryModel.C"
    // #error "I am here!"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/appendix/cemaPyjacChemistryModelI.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "volFields.H"
#include "zeroGradientFvPatchFields.H"

// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::nEqns() const
{
    // nEqns = number of species + temperature + pressure
    return nSpecie_ + 1; //###
}


template<class ReactionThermo, class ThermoType>
inline Foam::PtrList<Foam::DimensionedField<Foam::scalar, Foam::volMesh>>&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::RR()
{
    return RR_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::PtrList<Foam::Reaction<ThermoType>>&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::reactions() const
{
    return reactions_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::PtrList<ThermoType>&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::specieThermo() const
{
    return specieThermo_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::nSpecie() const
{
    return nSpecie_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::nReaction() const
{
    return nReaction_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::scalar
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::Treact() const
{
    return Treact_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::scalar&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::Treact()
{
    return Treact_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::RR
(
    const label i
) const
{
    return RR_[i];
}

template<class ReactionThermo, class ThermoType>
Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::RR
(
    const label i
)
{
    return RR_[i];
}


// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/cemaPyjacChemistryModel.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of CEMAFoam, derived from OpenFOAM.

    https://github.com/Aalto-CFD/CEMAFoam

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "cemaPyjacChemistryModel.H"
#include "reactingMixture.H"
#include "UniformField.H"
#include "extrapolatedCalculatedFvPatchFields.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cemaPyjacChemistryModel
(
    ReactionThermo& thermo
)
:
    BasicChemistryModel<ReactionThermo>(thermo),
    ODESystem(),
    Y_(this->thermo().composition().Y()),
    reactions_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>(this->thermo())
    ),
    specieThermo_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>
            (this->thermo()).speciesData()
    ),

    nSpecie_(Y_.size()),
    nReaction_(reactions_.size()),
    Treact_
    (
        BasicChemistryModel<ReactionThermo>::template getOrDefault<scalar>
        (
            "Treact",
            0.0
        )
    ),
    RR_(nSpecie_),
    c_(nSpecie_),
    dcdt_(nSpecie_),
    sp_enthalpy_(nSpecie_),
    nElements_(BasicChemistryModel<ReactionThermo>::template get<label>("nElements")),
    chemJacobian_(nSpecie_),
    cem_
    (
        IOobject
        (
            "cem",
            this->mesh_.time().timeName(),
            this->mesh_,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        this->mesh_,
        dimensionedScalar("cem", dimless, 0),
        extrapolatedCalculatedFvPatchScalarField::typeName
    )
{
    // Create the fields for the chemistry sources
    forAll(RR_, fieldi)
    {
        RR_.set
        (
            fieldi,
            new volScalarField::Internal
            (
                IOobject
                (
                    "RR." + Y_[fieldi].name(),
                    this->mesh().time().timeName(),
                    this->mesh(),
                    IOobject::NO_READ,
                    IOobject::NO_WRITE
                ),
                this->mesh(),
                dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
            )
        );
    }

    Info<< "cemaPyjacChemistryModel: Number of species = " << nSpecie_
        << "\n  and reactions (from reaction file, expected 0 with PyJac) = " << nReaction_ << endl; 
        // Note that nReaction_ should be updated with PyJAC
        // PERHAPS TO OVERWRITE IN THE SRC DURING DYNAMIC BINDING
    Info<< "cemaPyjacChemistryModel: Number of elements = " << nElements_ << endl; 
 
    if (this->chemistry_) {
        Info << "\n Evaluating species enthalpy of formation using PyJac\n" << endl;
        //- Enthalpy of formation for all species
        std::vector<scalar> sp_enth_form(nSpecie_, 0.0);
        //- Enthalpy of formation is taken from pyJac at T-standard (chem_utils.h)
        eval_h(298.15, sp_enth_form.data());
        for (label i = 0; i < nSpecie_; ++i)
        { 
            sp_enthalpy_[i] = sp_enth_form[i];
        }
        chemJacobian_ = Zero;
    }
}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::
~cemaPyjacChemistryModel()
{}


// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omega
(
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalarField& dcdt
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    dcdt = Zero;

    forAll(reactions_, i)
    {
        const Reaction<ThermoType>& R = reactions_[i];

        scalar omegai = omega
        (
            R, c, T, p, pf, cf, lRef, pr, cr, rRef
        );

        forAll(R.lhs(), s)
        {
            const label si = R.lhs()[s].index;
            const scalar sl = R.lhs()[s].stoichCoeff;
            dcdt[si] -= sl*omegai;
        }

        forAll(R.rhs(), s)
        {
            const label si = R.rhs()[s].index;
            const scalar sr = R.rhs()[s].stoichCoeff;
            dcdt[si] += sr*omegai;
        }
    }
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omegaI
(
    const label index,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const Reaction<ThermoType>& R = reactions_[index];
    scalar w = omega(R, c, T, p, pf, cf, lRef, pr, cr, rRef);
    return(w);
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::omega
(
    const Reaction<ThermoType>& R,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const scalar kf = R.kf(p, T, c);
    const scalar kr = R.kr(kf, p, T, c);

    pf = 1.0;
    pr = 1.0;

    const label Nl = R.lhs().size();
    const label Nr = R.rhs().size();

    label slRef = 0;
    lRef = R.lhs()[slRef].index;

    pf = kf;
    for (label s = 1; s < Nl; s++)
    {
        const label si = R.lhs()[s].index;

        if (c[si] < c[lRef])
        {
            const scalar exp = R.lhs()[slRef].exponent;
            pf *= pow(max(c[lRef], 0.0), exp);
            lRef = si;
            slRef = s;
        }
        else
        {
            const scalar exp = R.lhs()[s].exponent;
            pf *= pow(max(c[si], 0.0), exp);
        }
    }
    cf = max(c[lRef], 0.0);

    {
        const scalar exp = R.lhs()[slRef].exponent;
        if (exp < 1.0)
        {
            if (cf > SMALL)
            {
                pf *= pow(cf, exp - 1.0);
            }
            else
            {
                pf = 0.0;
            }
        }
        else
        {
            pf *= pow(cf, exp - 1.0);
        }
    }

    label srRef = 0;
    rRef = R.rhs()[srRef].index;

    // Find the matrix element and element position for the rhs
    pr = kr;
    for (label s = 1; s < Nr; s++)
    {
        const label si = R.rhs()[s].index;
        if (c[si] < c[rRef])
        {
            const scalar exp = R.rhs()[srRef].exponent;
            pr *= pow(max(c[rRef], 0.0), exp);
            rRef = si;
            srRef = s;
        }
        else
        {
            const scalar exp = R.rhs()[s].exponent;
            pr *= pow(max(c[si], 0.0), exp);
        }
    }
    cr = max(c[rRef], 0.0);

    {
        const scalar exp = R.rhs()[srRef].exponent;
        if (exp < 1.0)
        {
            if (cr>SMALL)
            {
                pr *= pow(cr, exp - 1.0);
            }
            else
            {
                pr = 0.0;
            }
        }
        else
        {
            pr *= pow(cr, exp - 1.0);
        }
    }

    return pf*cf - pr*cr;
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::derivatives
(
    const scalar time,
    const scalarField& c,
    scalarField& dcdt
) const
{
    std::vector<double> TY(nSpecie_+1, 0.0);
    // if TY has N+1 elements, diff(TY) has N elements
    std::vector<double> dTYdt(nSpecie_, 0.0);

    const scalar p = c[0];
    const scalar T = c[1];

    scalar csum = 0.0;
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i];
    }
    // Then we exclude last species from csum and dump all residuals
    // into last species to ensure mass conservation
    csum -= c_[nSpecie_-1];
    c_[nSpecie_-1] = 1.0 - csum;

    TY[0] = T;
    forAll(c_, i)
    { 
        TY[i+1] = c_[i];
    }

    dydt(0, p, TY.data(), dTYdt.data());

    // dp/dt = 0
    dcdt[0] = 0.0;

    // Back substitute into dcdt (dcdt has nSpecie+1 elements for diff(PTY))
    for (label i = 0; i < nSpecie_; ++i)
    {
        dcdt[i+1] = dTYdt[i];
    }
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::jacobian
(
    const scalar t,
    const scalarField& c,
    scalarField& dcdt,
    scalarSquareMatrix& dfdc
) const
{
    std::vector<double> TY(nSpecie_+1, 0.0); //###
    std::vector<double> dfdy(nSpecie_*nSpecie_, 0.0); //###

    const scalar p = c[0];
    const scalar T = c[1];

    scalar csum = 0.0;
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i];
    }
    // Then we exclude last species from csum and instead dump all
    // residuals into last species to ensure mass conservation
    csum -= c_[nSpecie_-1];
    c_[nSpecie_-1] = 1.0 - csum;

    dfdc = Zero;

    TY[0] = T;
    // Assign nSpecies-1 species mass fractions to the TY vector
    forAll(c_, i)
    {
        TY[i+1] = c_[i];
    }

    eval_jacob(0, p, TY.data(), dfdy.data());

    // Back substitution to update dfdc

    // Assign first row and column to zero as they correspond to const pressure
    for (label j = 0; j < nSpecie_ + 1; ++j)
    {
        dfdc(0,j) = 0.0;
        dfdc(j,0) = 0.0;
    }

    label k = 0;
    // Loop cols
    for (label j = 1; j < nSpecie_+1; ++j)
    {
        // Loop rows
        for (label i = 1; i < nSpecie_+1; ++i)
        {
            dfdc(i,j) = dfdy[k + i - 1];
            chemJacobian_(i-1,j-1) = dfdy[k + i - 1];
        }
        k += nSpecie_;
    }

    // Note that dcdt is not needed in most ODE solvers so here we just return 0
    dcdt = Zero;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::tc() const
{
    tmp<volScalarField> ttc
    (
        new volScalarField
        (
            IOobject
            (
                "tc",
                this->time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh(),
            dimensionedScalar("small", dimTime, SMALL),
            extrapolatedCalculatedFvPatchScalarField::typeName
        )
    );

    scalarField& tc = ttc.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    const label nReaction = reactions_.size();

    scalar pf, cf, pr, cr;
    label lRef, rRef;

    if (this->chemistry_)
    {
        forAll(rho, celli)
        {
            const scalar rhoi = rho[celli];
            const scalar Ti = T[celli];
            const scalar pi = p[celli];

            scalar cSum = 0.0;

            for (label i=0; i<nSpecie_; i++)
            {
                c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                cSum += c_[i];
            }

            forAll(reactions_, i)
            {
                const Reaction<ThermoType>& R = reactions_[i];

                omega(R, c_, Ti, pi, pf, cf, lRef, pr, cr, rRef);

                forAll(R.rhs(), s)
                {
                    tc[celli] += R.rhs()[s].stoichCoeff*pf*cf;
                }
            }

            tc[celli] = nReaction*cSum/tc[celli];
        }
    }

    ttc.ref().correctBoundaryConditions();

    return ttc;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::Qdot() const
{
    tmp<volScalarField> tQdot
    (
        new volScalarField
        (
            IOobject
            (
                "Qdot",
                this->mesh_.time().timeName(),
                this->mesh_,
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh_,
            dimensionedScalar("zero", dimEnergy / dimVolume / dimTime, 0)
        )
    );

    if (this->chemistry_)
    {
        scalarField& Qdot = tQdot.ref();

        forAll(Y_, i)
        {
            forAll(Qdot, celli)
            {
                // const scalar hi = specieThermo_[i].Hc();
                scalar hi = sp_enthalpy_[i];
                Qdot[celli] -= hi*RR_[i][celli];
            }
        }
    }

    return tQdot;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::DimensionedField<Foam::scalar, Foam::volMesh>>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::calculateRR
(
    const label ri,
    const label si
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    tmp<volScalarField::Internal> tRR
    (
        new volScalarField::Internal
        (
            IOobject
            (
                "RR",
                this->mesh().time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE
            ),
            this->mesh(),
            dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
        )
    );

    volScalarField::Internal& RR = tRR.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        const scalar w = omegaI
        (
            ri,
            c_,
            Ti,
            pi,
            pf,
            cf,
            lRef,
            pr,
            cr,
            rRef
        );

        RR[celli] = w*specieThermo_[si].W();
    }

    return tRR;
}


template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::calculate()
{
    if (!this->chemistry_)
    {
        return;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        omega(c_, Ti, pi, dcdt_);

        for (label i=0; i<nSpecie_; i++)
        {
            RR_[i][celli] = dcdt_[i]*specieThermo_[i].W();
        }
    }
}


template<class ReactionThermo, class ThermoType>
template<class DeltaTType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const DeltaTType& deltaT
)
{
    BasicChemistryModel<ReactionThermo>::correct();

    scalar deltaTMin = GREAT;

    if (!this->chemistry_)
    {
        return deltaTMin;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    scalarField c0(nSpecie_);

    forAll(rho, celli)
    {
        scalar Ti = T[celli];

        if (Ti > Treact_)
        {
            const scalar rhoi = rho[celli];
            scalar pi = p[celli];

            for (label i=0; i<nSpecie_; i++)
            {
                // c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                c_[i] = Y_[i][celli];
                c0[i] = c_[i];
            }

            // Initialise time progress
            scalar timeLeft = deltaT[celli];

            // Calculate the chemical source terms
            while (timeLeft > SMALL)
            {
                scalar dt = timeLeft;
                // Calls ode::solve() from chemistrySolver
                this->solve(c_, Ti, pi, dt, this->deltaTChem_[celli]);
                timeLeft -= dt;
            }

            deltaTMin = min(this->deltaTChem_[celli], deltaTMin);

            this->deltaTChem_[celli] =
                min(this->deltaTChem_[celli], this->deltaTChemMax_);

            for (label i=0; i<nSpecie_; i++)
            {
                // CHEMICAL SOURCE TERM PER SPECIES
                // (c_[i] - c0[i])*specieThermo_[i].W()/deltaT[celli]; // ###
                this->RR_[i][celli] = rhoi*(this->c_[i] - c0[i])/deltaT[celli];
            }

            if (this->time().write()) {
                    // Info << "\nCELL: " << celli << "\t Temperature = " << Ti << endl;
                    scalar cem_cell;
                    cema(cem_cell);
                    cem_[celli] = cem_cell;
            }
        }
        else
        {
            for (label i=0; i<nSpecie_; i++)
            {
                RR_[i][celli] = 0;
            }
        }

    }

    cem_.correctBoundaryConditions();

    return deltaTMin;
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalar deltaT
)
{
    // Don't allow the time-step to change more than a factor of 2
    return min
    (
        this->solve<UniformField<scalar>>(UniformField<scalar>(deltaT)),
        2*deltaT
    );
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalarField& deltaT
)
{
    return this->solve<scalarField>(deltaT);
}

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cema
(
    scalar& cem
) const
{

    const Foam::EigenMatrix<scalar> EM(chemJacobian_);
    DiagonalMatrix<scalar> EValsRe(EM.EValsRe());
    DiagonalMatrix<scalar> EValsIm(EM.EValsIm());

    DiagonalMatrix<scalar> EValsMag(EValsRe.size(), 0.0);
    forAll(EValsRe, i)
    {
        EValsMag[i] = (EValsRe[i]*EValsRe[i] + EValsIm[i]*EValsIm[i]);
    }

    // Sort eigenvalues in ascending order, and track indices
    const auto ascend = [&](scalar a, scalar b){ return a < b; };
    const List<label> permut(EValsMag.sortPermutation(ascend));

    // Skip conservation modes for elements and temperature
    for (label i=0; i<nElements_+1; ++i) 
    {
        label idx = permut[i];
        EValsRe[idx] = -1E30;
    }

    cem = gMax(EValsRe);
}

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/cemaPyjacChemistryModel_noCema.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "cemaPyjacChemistryModel.H"
#include "reactingMixture.H"
#include "UniformField.H"
#include "extrapolatedCalculatedFvPatchFields.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cemaPyjacChemistryModel
(
    ReactionThermo& thermo
)
:
    BasicChemistryModel<ReactionThermo>(thermo),
    ODESystem(),
    Y_(this->thermo().composition().Y()),
    reactions_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>(this->thermo())
    ),
    specieThermo_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>
            (this->thermo()).speciesData()
    ),

    nSpecie_(Y_.size()),
    nReaction_(reactions_.size()),
    Treact_
    (
        BasicChemistryModel<ReactionThermo>::template getOrDefault<scalar>
        (
            "Treact",
            0.0
        )
    ),
    RR_(nSpecie_),
    c_(nSpecie_),
    dcdt_(nSpecie_),
    sp_enth_form(nSpecie_)
{
    // Create the fields for the chemistry sources
    forAll(RR_, fieldi)
    {
        RR_.set
        (
            fieldi,
            new volScalarField::Internal
            (
                IOobject
                (
                    "RR." + Y_[fieldi].name(),
                    this->mesh().time().timeName(),
                    this->mesh(),
                    IOobject::NO_READ,
                    IOobject::NO_WRITE
                ),
                this->mesh(),
                dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
            )
        );
    }

    Info<< "cemaPyjacChemistryModel: Number of species = " << nSpecie_
        << " and reactions = " << nReaction_ << endl; // Note that nReaction_ should be updated with PyJAC
        // PERHAPS TO OVERWRITE IN THE SRC DURING DYNAMIC BINDING

    if (this->chemistry_) {
        Info << "\n Evaluating species enthalpy of formation using PyJac\n" << endl;
        //- Enthalpy of formation for all species
        std::vector<scalar> sp_enth_form_(nSpecie_, 0.0);
        //- Enthalpy of formation is taken from pyJac at T-standard (chem_utils.h)
        eval_h(298.15, sp_enth_form_.data());
        for (label i = 0; i < nSpecie_; ++i)
        { 
            sp_enth_form[i] = sp_enth_form_[i];
        }
    }
}

// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::
~cemaPyjacChemistryModel()
{}


// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::derivatives
(
    const scalar time,
    const scalarField& c,
    scalarField& dcdt
) const
{
    // Arrays to be passed into PyJac function call for derivatives
    std::vector<double> TY(nSpecie_+1, 0.0);
    // if TY has N+1 elements, diff(TY) has N elements
    std::vector<double> dTYdt(nSpecie_, 0.0);
    // state vector has now PTY instead of cTp
    const scalar p = c[0];
    const scalar T = c[1];

    scalar csum = 0.0;
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i];
    }
    // Then we exclude last species from csum and dump all residuals into last
    // species to ensure mass conservation
    csum -= c_[nSpecie_-1];
    c_[nSpecie_-1] = 1.0 - csum;

    TY[0] = T;
    forAll(c_, i)
    { 
        TY[i+1] = c_[i];
    }

    // call pyJac RHS function
    dydt(0, p, TY.data(), dTYdt.data());

    // dp/dt = 0
    dcdt[0] = 0.0;
    // Back substitute into dcdt (dcdt has nSpecie+1 elements for diff(PTY))
    for (label i = 0; i < nSpecie_; ++i)
    {
        dcdt[i+1] = dTYdt[i];
    }
}

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::jacobian
(
    const scalar t,
    const scalarField& c,
    scalarField& dcdt,
    scalarSquareMatrix& dfdc
) const
{
    std::vector<double> TY(nSpecie_+1, 0.0);
    std::vector<double> dfdy(nSpecie_*nSpecie_, 0.0);

    const scalar p = c[0];
    const scalar T = c[1];

    scalar csum = 0.0;
    forAll(c_, i)
    {
        c_[i] = max(c[i+2], 0.0);
        csum += c_[i];
    }
    // Then we exclude last species from csum and instead dump all
    // residuals into last species to ensure mass conservation
    csum -= c_[nSpecie_-1];
    c_[nSpecie_-1] = 1.0 - csum;

    dfdc = Zero;

    TY[0] = T;
    forAll(c_, i)
    {
        TY[i+1] = c_[i];
    }

    eval_jacob(0, p, TY.data(), dfdy.data());

    // Back substitution to update dfdc
    // Assign first row and column to zero since they correspond to const pressure
    for (label j = 0; j < nSpecie_ + 1; ++j)
    {
        dfdc(0,j) = 0.0;
        dfdc(j,0) = 0.0;
    }

    label k = 0;
    // Loop cols
    for (label j = 1; j < nSpecie_+1; ++j)
    {
        // Loop rows
        for (label i = 1; i < nSpecie_+1; ++i)
        {
            dfdc(i,j) = dfdy[k + i - 1];
        }
        k += nSpecie_;
    }
    // Note that dcdt is not needed in most ODE solvers so here we just return 0
    dcdt = Zero;
}

template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::Qdot() const
{
    tmp<volScalarField> tQdot
    (
        new volScalarField
        (
            IOobject
            (
                "Qdot",
                this->mesh_.time().timeName(),
                this->mesh_,
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh_,
            dimensionedScalar(dimEnergy/dimVolume/dimTime, Zero)
        )
    );

    if (this->chemistry_)
    {
        scalarField& Qdot = tQdot.ref();

        forAll(Y_, i)
        {
            forAll(Qdot, celli)
            {
                scalar hi = sp_enth_form[i];
                Qdot[celli] -= hi*RR_[i][celli];
            }
        }
    }

    return tQdot;
}

template<class ReactionThermo, class ThermoType>
template<class DeltaTType>
Foam::scalar Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::solve
(
    const DeltaTType& deltaT
)
{
    BasicChemistryModel<ReactionThermo>::correct();

    scalar deltaTMin = GREAT;

    if (!this->chemistry_)
    {
        return deltaTMin;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    scalarField c0(nSpecie_);

    forAll(rho, celli)
    {
        scalar Ti = T[celli];

        if (Ti > Treact_)
        {
            const scalar rhoi = rho[celli];
            scalar pi = p[celli];

            for (label i=0; i<nSpecie_; i++)
            {
                // c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();                
                c_[i] = Y_[i][celli];
                c0[i] = c_[i];
            }

            // Initialise time progress
            scalar timeLeft = deltaT[celli];

            // Calculate the chemical source terms
            while (timeLeft > SMALL)
            {
                scalar dt = timeLeft;
                // Calls ode::solve() from chemistrySolver
                this->solve(c_, Ti, pi, dt, this->deltaTChem_[celli]);
                timeLeft -= dt;
            }

            deltaTMin = min(this->deltaTChem_[celli], deltaTMin);

            this->deltaTChem_[celli] =
                min(this->deltaTChem_[celli], this->deltaTChemMax_);

            for (label i=0; i<nSpecie_; i++)
            {
                // CHEMICAL SOURCE TERM PER SPECIES
                // RR_[i][celli] = (c_[i] - c0[i])*specieThermo_[i].W()/deltaT[celli];
                this->RR_[i][celli] = rhoi*(this->c_[i] - c0[i])/deltaT[celli];
            }
        }
        else
        {
            for (label i=0; i<nSpecie_; i++)
            {
                RR_[i][celli] = 0;
            }
        }
    }

    return deltaTMin;
}

template<class ReactionThermo, class ThermoType>
void Foam::cemaPyjacChemistryModel<ReactionThermo, ThermoType>::cema
(
    const scalar p,
    const scalar T,
    const scalarField Y,
    scalar& cem,
    scalar& phiw,
    scalar& phis
) const
{
}

//!!! REMAINING ARE SAME AS STANDARD


// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/cemaPyjacChemistryModel/cemaPyjacChemistryModel_noCema.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::cemaPyjacChemistryModel

Description
    Extends base chemistry model by adding a thermo package, and ODE functions.
    Introduces chemistry equation system and evaluation of chemical source
    terms. Replaces approximated jacobian implementation with analytical one.
    Adds new functionality for extended Chemical Explosive Mode Analysis (CEMA)

SourceFiles
    cemaPyjacChemistryModelI.H
    cemaPyjacChemistryModel.C

\*---------------------------------------------------------------------------*/

#ifndef cemaPyjacChemistryModel_H
#define cemaPyjacChemistryModel_H

#include "BasicChemistryModel.H"
#include "Reaction.H"
#include "ODESystem.H"
#include "volFields.H"
#include "simpleMatrix.H"

extern "C" {
    #include "chem_utils.h"
    #include "dydt.h"
    #include "jacob.h"
};

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// Forward declaration of classes
class fvMesh;

/*---------------------------------------------------------------------------*\
                      Class cemaPyjacChemistryModel Declaration
\*---------------------------------------------------------------------------*/

template<class ReactionThermo, class ThermoType>
class cemaPyjacChemistryModel
:
    public BasicChemistryModel<ReactionThermo>,
    public ODESystem
{
    // Private Member Functions

        //- Solve the reaction system for the given time step
        //  of given type and return the characteristic time
        template<class DeltaTType>
        scalar solve(const DeltaTType& deltaT);

        //- No copy construct
        cemaPyjacChemistryModel
        (
            const cemaPyjacChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;

        //- No copy assignment
        void operator=
        (
            const cemaPyjacChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;

protected:

    typedef ThermoType thermoType;

    // Protected data

        //- Reference to the field of specie mass fractions
        PtrList<volScalarField>& Y_;

        //- Reactions
        const PtrList<Reaction<ThermoType>>& reactions_;

        //- Thermodynamic data of the species
        const PtrList<ThermoType>& specieThermo_;

        //- Number of species
        label nSpecie_;

        //- Number of reactions
        label nReaction_;

        //- Temperature below which the reaction rates are assumed 0
        scalar Treact_;

        //- List of reaction rate per specie [kg/m3/s]
        PtrList<volScalarField::Internal> RR_;

        //- Temporary concentration field
        mutable scalarField c_;

        //- Temporary rate-of-change of concentration field
        mutable scalarField dcdt_;

        // Enthalpy of formation for every species, from PyJac
        scalarList sp_enth_form;

    // Protected Member Functions

        //- Write access to chemical source terms
        //  (e.g. for multi-chemistry model)
        inline PtrList<volScalarField::Internal>& RR();

public:

    //- Runtime type information
    TypeName("cemaPyjac");

    // Constructors

        //- Construct from thermo
        cemaPyjacChemistryModel(ReactionThermo& thermo);

    //- Destructor
    virtual ~cemaPyjacChemistryModel();

    // Member Functions

        //- The reactions
        inline const PtrList<Reaction<ThermoType>>& reactions() const;

        //- Thermodynamic data of the species
        inline const PtrList<ThermoType>& specieThermo() const;

        //- The number of species
        virtual inline label nSpecie() const;

        //- The number of reactions
        virtual inline label nReaction() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar Treact() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar& Treact();

        //- dc/dt = omega, rate of change in concentration, for each species
        virtual void omega
        (
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalarField& dcdt
        ) const;

        //- Return the reaction rate for reaction r and the reference
        //  species and characteristic times
        virtual scalar omega
        (
            const Reaction<ThermoType>& r,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;

        //- Return the reaction rate for iReaction and the reference
        //  species and characteristic times
        virtual scalar omegaI
        (
            label iReaction,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;

        //- Calculates the reaction rates
        virtual void calculate();

        // Chemistry model functions (overriding abstract functions in
        // basicChemistryModel.H)

            //- Return const access to the chemical source terms for specie, i
            inline const volScalarField::Internal& RR
            (
                const label i
            ) const;

            //- Return non const access to chemical source terms [kg/m3/s]
            virtual volScalarField::Internal& RR
            (
                const label i
            );

            //- Return reaction rate of the speciei in reactionI
            virtual tmp<volScalarField::Internal> calculateRR
            (
                const label reactionI,
                const label speciei
            ) const;

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalar deltaT);

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalarField& deltaT);

            //- Return the chemical time scale
            virtual tmp<volScalarField> tc() const;

            //- Return the heat release rate [kg/m/s3]
            virtual tmp<volScalarField> Qdot() const;

        // ODE functions (overriding abstract functions in ODE.H)

            //- Number of ODE's to solve
            inline virtual label nEqns() const;

            virtual void derivatives
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt
            ) const;

            virtual void jacobian
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt,
                scalarSquareMatrix& dfdc
            ) const;

            virtual void solve
            (
                scalarField &c,
                scalar& T,
                scalar& p,
                scalar& deltaT,
                scalar& subDeltaT
            ) const = 0;

            // propagate it for other models
            void cema
            (
                const scalar p,
                const scalar T,
                const scalarField Y,
                scalar& cem,
                scalar& phiw,
                scalar& phis
            ) const;

};

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#include "cemaPyjacChemistryModelI.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "cemaPyjacChemistryModel.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/makeChemistryModel.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Description
    Macros for instantiating chemistry models based on compressibility and
    transport types
    makeChemistryModelType defined: $FOAM_SRC/OpenFOAM/db/typeInfo/className.H

\*---------------------------------------------------------------------------*/

#ifndef makeChemistryModel_H
#define makeChemistryModel_H

#include "addToRunTimeSelectionTable.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#define makeChemistryModel(Comp)                                               \
                                                                               \
    typedef BasicChemistryModel<Comp> BasicChemistryModel##Comp;               \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        BasicChemistryModel##Comp,                                             \
        "BasicChemistryModel<"#Comp">",                                        \
        0                                                                      \
    );                                                                         \
                                                                               \
    defineTemplateRunTimeSelectionTable                                        \
    (                                                                          \
        BasicChemistryModel##Comp,                                             \
        thermo                                                                 \
    );


#define makeChemistryModelType(SS, Comp, Thermo)                               \
                                                                               \
    typedef SS<Comp, Thermo> SS##Comp##Thermo;                                 \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        SS##Comp##Thermo,                                                      \
        (#SS"<"#Comp"," + Thermo::typeName() + ">").c_str(),                   \
        0                                                                      \
    );


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/makeChemistryModelTypes.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2018 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

InClass
    Foam::psiChemistryModel

Description
    Creates chemistry model instances templated on the type of thermodynamics
    

\*---------------------------------------------------------------------------*/

#include "makeChemistryModel.H"

#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

#include "cemaPyjacChemistryModel.H"
#include "thermoPhysicsTypes.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Make base types
    makeChemistryModel(psiReactionThermo);
    makeChemistryModel(rhoReactionThermo);

    // Chemistry moldels based on sensibleEnthalpy
    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constHThermoPhysics
    );


    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constHThermoPhysics
    );


    // Chemistry moldels based on sensibleInternalEnergy
    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constEThermoPhysics
    );



    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constEThermoPhysics
    );

}

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/makeChemistrySolverTypes.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#ifndef makeChemistrySolverTypes_H
#define makeChemistrySolverTypes_H

#include "chemistrySolver.H"

#include "cemaPyjacChemistryModel.H"

#include "noChemistrySolver.H"
#include "EulerImplicit.H"
#include "odePyjac.H" // #####

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#define makeChemistrySolverType(SS, Comp, Thermo)                              \
                                                                               \
    typedef SS<cemaPyjacChemistryModel<Comp, Thermo>> SS##Comp##Thermo;         \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        SS##Comp##Thermo,                                                      \
        (#SS"<" + word(cemaPyjacChemistryModel<Comp, Thermo>::typeName_()) + "<"\
        + word(Comp::typeName_()) + "," + Thermo::typeName() + ">>").c_str(),  \
        0                                                                      \
    );                                                                         \
                                                                               \
    BasicChemistryModel<Comp>::                                                \
        add##thermo##ConstructorToTable<SS##Comp##Thermo>                      \
        add##SS##Comp##Thermo##thermo##ConstructorTo##BasicChemistryModel##Comp\
##Table_;


#define makeChemistrySolverTypes(Comp, Thermo)                                 \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        noChemistrySolver,                                                     \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        EulerImplicit,                                                         \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        odePyjac,                                                             \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistryModel/makeChemistrySolvers.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "makeChemistrySolverTypes.H"

#include "thermoPhysicsTypes.H"
#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Chemistry solvers based on sensibleEnthalpy
    makeChemistrySolverTypes(psiReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    )
    ;
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constHThermoPhysics);


    makeChemistrySolverTypes(rhoReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constHThermoPhysics);


    // Chemistry solvers based on sensibleInternalEnergy
    makeChemistrySolverTypes(psiReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8EThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constEThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8EThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constEThermoPhysics);
}


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //


==> Codes/lib_cema/chemistryModel/chemistrySolver/chemistrySolver/chemistrySolver.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "chemistrySolver.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::chemistrySolver<ChemistryModel>::chemistrySolver
(
    typename ChemistryModel::reactionThermo& thermo
)
:
    ChemistryModel(thermo)
{}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::chemistrySolver<ChemistryModel>::~chemistrySolver()
{}


// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/chemistrySolver/chemistrySolver/chemistrySolver.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::chemistrySolver

Description
    An abstract base class for solving chemistry

SourceFiles
    chemistrySolver.C

\*---------------------------------------------------------------------------*/

#ifndef chemistrySolver_H
#define chemistrySolver_H

#include "IOdictionary.H"
#include "scalarField.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

/*---------------------------------------------------------------------------*\
                      Class chemistrySolver Declaration
\*---------------------------------------------------------------------------*/

template<class ChemistryModel>
class chemistrySolver
:
    public ChemistryModel
{

public:

    // Constructors

        //- Construct from thermo
        chemistrySolver(typename ChemistryModel::reactionThermo& thermo);


    //- Destructor
    virtual ~chemistrySolver();


    // Member Functions

        //- Update the concentrations and return the chemical time
        virtual void solve
        (
            scalarField &c,
            scalar& T,
            scalar& p,
            scalar& deltaT,
            scalar& subDeltaT
        ) const = 0;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "chemistrySolver.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/makeChemistryModels.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2018 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

InClass
    Foam::psiChemistryModel

Description
    Creates chemistry model instances templated on the type of thermodynamics
    

\*---------------------------------------------------------------------------*/

#include "makeChemistryModel.H"

#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

#include "cemaPyjacChemistryModel.H"
#include "thermoPhysicsTypes.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Make base types
    makeChemistryModel(psiReactionThermo);
    makeChemistryModel(rhoReactionThermo);

    // Chemistry moldels based on sensibleEnthalpy
    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constHThermoPhysics
    );


    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constHThermoPhysics
    );


    // Chemistry moldels based on sensibleInternalEnergy
    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        psiReactionThermo,
        constEThermoPhysics
    );



    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        cemaPyjacChemistryModel,
        rhoReactionThermo,
        constEThermoPhysics
    );

}

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/makeChemistrySolverTypes.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#ifndef makeChemistrySolverTypes_H
#define makeChemistrySolverTypes_H

#include "chemistrySolver.H"

#include "cemaPyjacChemistryModel.H"

#include "noChemistrySolver.H"
#include "EulerImplicit.H"
#include "odePyjac.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#define makeChemistrySolverType(SS, Comp, Thermo)                              \
                                                                               \
    typedef SS<cemaPyjacChemistryModel<Comp, Thermo>> SS##Comp##Thermo;         \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        SS##Comp##Thermo,                                                      \
        (#SS"<" + word(cemaPyjacChemistryModel<Comp, Thermo>::typeName_()) + "<"\
        + word(Comp::typeName_()) + "," + Thermo::typeName() + ">>").c_str(),  \
        0                                                                      \
    );                                                                         \
                                                                               \
    BasicChemistryModel<Comp>::                                                \
        add##thermo##ConstructorToTable<SS##Comp##Thermo>                      \
        add##SS##Comp##Thermo##thermo##ConstructorTo##BasicChemistryModel##Comp\
##Table_;


#define makeChemistrySolverTypes(Comp, Thermo)                                 \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        noChemistrySolver,                                                     \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        EulerImplicit,                                                         \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        odePyjac,                                                             \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_cema/chemistryModel/makeChemistrySolvers.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "makeChemistrySolverTypes.H"

#include "thermoPhysicsTypes.H"
#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Chemistry solvers based on sensibleEnthalpy
    makeChemistrySolverTypes(psiReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    )
    ;
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constHThermoPhysics);


    makeChemistrySolverTypes(rhoReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constHThermoPhysics);


    // Chemistry solvers based on sensibleInternalEnergy
    makeChemistrySolverTypes(psiReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8EThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constEThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8EThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constEThermoPhysics);
}


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //


==> Codes/lib_cema/chemistryModel/pyjacInclude/chem_utils.h <==
#ifndef CHEM_UTILS_HEAD
#define CHEM_UTILS_HEAD

#include "header.h"

void eval_conc (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_conc_rho (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_h (const double, double * __restrict__);
void eval_u (const double, double * __restrict__);
void eval_cv (const double, double * __restrict__);
void eval_cp (const double, double * __restrict__);

#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/dydt.h <==
#ifndef DYDT_HEAD
#define DYDT_HEAD

#include "header.h"

void dydt (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/header.h <==
#ifndef HEAD
#define HEAD
#include <stdlib.h>
#include <math.h>
/** Constant pressure or volume. */
#define CONP
//#define CONV

/** Include mechanism header to get NSP and NN **/
#include "mechanism.h"
// OpenMP
#ifdef _OPENMP
 #include <omp.h>
#else
 #define omp_get_max_threads() 1
 #define omp_get_num_threads() 1
#endif
#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/jacob.h <==
#ifndef JACOB_HEAD
#define JACOB_HEAD

#include "header.h"
//#include "jacobs/jac_include.h"
#include "chem_utils.h"
#include "rates.h"
void eval_jacob (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/mass_mole.h <==
#ifndef MASS_MOLE_HEAD
#define MASS_MOLE_HEAD

#include "header.h"

void mole2mass (const double*, double*);
void mass2mole (const double*, double*);
double getDensity (const double, const double, const double*);

#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/mechanism.h <==
#ifndef MECHANISM_h
#define MECHANISM_h

#include <string.h>
//last_spec 47
/* Species Indexes
0  H2
1  H
2  O
3  O2
4  OH
5  H2O
6  HO2
7  H2O2
8  C
9  CH
10  CH2
11  CH2(S)
12  CH3
13  CH4
14  CO
15  CO2
16  HCO
17  CH2O
18  CH2OH
19  CH3O
20  CH3OH
21  C2H
22  C2H2
23  C2H3
24  C2H4
25  C2H5
26  C2H6
27  HCCO
28  CH2CO
29  HCCOH
30  N
31  NH
32  NH2
33  NH3
34  NNH
35  NO
36  NO2
37  N2O
38  HNO
39  CN
40  HCN
41  H2CN
42  HCNN
43  HCNO
44  HOCN
45  HNCO
46  NCO
47  AR
48  C3H7
49  C3H8
50  CH2CHO
51  CH3CHO
52  N2
*/

//Number of species
#define NSP 53
//Number of variables. NN = NSP + 1 (temperature)
#define NN 54
//Number of forward reactions
#define FWD_RATES 325
//Number of reversible reactions
#define REV_RATES 309
//Number of reactions with pressure modified rates
#define PRES_MOD_RATES 41

//Must be implemented by user on a per mechanism basis in mechanism.c
void set_same_initial_conditions(int, double**, double**);

#if defined (RATES_TEST) || defined (PROFILER)
    void write_jacobian_and_rates_output(int NUM);
#endif
//apply masking of ICs for cache optimized mechanisms
void apply_mask(double*);
void apply_reverse_mask(double*);
#endif



==> Codes/lib_cema/chemistryModel/pyjacInclude/rates.h <==
#ifndef RATES_HEAD
#define RATES_HEAD

#include "header.h"

void eval_rxn_rates (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__);
void eval_spec_rates (const double * __restrict__, const double * __restrict__, const double * __restrict__, double * __restrict__, double * __restrict__);
void get_rxn_pres_mod (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/lib_cema/chemistryModel/pyjacInclude/sparse_multiplier.h <==
#ifndef SPARSE_HEAD
#define SPARSE_HEAD

#define N_A 2809
#include "header.h"

void sparse_multiplier (const double *, const double *, double*);

#ifdef COMPILE_TESTING_METHODS
  int test_sparse_multiplier();
#endif

#endif


==> Codes/lib_standard/ODE/ODESystem/ODESystem.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2013 OpenFOAM Foundation
    Copyright (C) 2019 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::ODESystem

Description
    Abstract base class for the systems of ordinary differential equations.

\*---------------------------------------------------------------------------*/

#ifndef ODESystem_H
#define ODESystem_H

#include "scalarField.H"
#include "scalarMatrices.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

/*---------------------------------------------------------------------------*\
                       Class ODESystem Declaration
\*---------------------------------------------------------------------------*/

class ODESystem
{

public:

    // Constructors

        //- Construct null
        ODESystem()
        {}


    //- Destructor
    virtual ~ODESystem() = default;


    // Member Functions

        //- Return the number of equations in the system
        virtual label nEqns() const = 0;

        //- Calculate the derivatives in dydx
        virtual void derivatives
        (
            const scalar x,
            const scalarField& y,
            scalarField& dydx
        ) const = 0;

        //- Calculate the Jacobian of the system
        //  Need by the stiff-system solvers
        virtual void jacobian
        (
            const scalar x,
            const scalarField& y,
            scalarField& dfdx,
            scalarSquareMatrix& dfdy
        ) const = 0;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/BasicChemistryModel/BasicChemistryModel.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2018 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "basicChemistryModel.H"
#include "fvMesh.H"
#include "Time.H"

/* * * * * * * * * * * * * * * private static data * * * * * * * * * * * * * */

namespace Foam
{
    defineTypeNameAndDebug(basicChemistryModel, 0);
}

// * * * * * * * * * * * * * Protected Member Functions  * * * * * * * * * * //

void Foam::basicChemistryModel::correct()
{}


// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

Foam::basicChemistryModel::basicChemistryModel(basicThermo& thermo)
:
    IOdictionary
    (
        IOobject
        (
            thermo.phasePropertyName("chemistryProperties"),
            thermo.db().time().constant(),
            thermo.db(),
            IOobject::MUST_READ_IF_MODIFIED,
            IOobject::NO_WRITE
        )
    ),
    mesh_(thermo.p().mesh()),
    chemistry_(get<Switch>("chemistry")),
    deltaTChemIni_(get<scalar>("initialChemicalTimeStep")),
    deltaTChemMax_(getOrDefault<scalar>("maxChemicalTimeStep", GREAT)),
    deltaTChem_
    (
        IOobject
        (
            thermo.phasePropertyName("deltaTChem"),
            mesh().time().constant(),
            mesh(),
            IOobject::NO_READ,
            IOobject::NO_WRITE
        ),
        mesh(),
        dimensionedScalar("deltaTChem0", dimTime, deltaTChemIni_)
    )
{}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

Foam::basicChemistryModel::~basicChemistryModel()
{}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/BasicChemistryModel/BasicChemistryModel.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2018 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::basicChemistryModel

Description
    Base class for chemistry models

SourceFiles
    basicChemistryModelI.H
    basicChemistryModel.C

\*---------------------------------------------------------------------------*/

#ifndef basicChemistryModel_H
#define basicChemistryModel_H

#include "IOdictionary.H"
#include "Switch.H"
#include "scalarField.H"
#include "volFields.H"
#include "basicThermo.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// Forward declaration of classes
class fvMesh;

/*---------------------------------------------------------------------------*\
                     class basicChemistryModel Declaration
\*---------------------------------------------------------------------------*/

class basicChemistryModel
:
    public IOdictionary
{
    // Private Member Functions

        //- Construct as copy (not implemented)
        basicChemistryModel(const basicChemistryModel&);

        //- No copy assignment
        void operator=(const basicChemistryModel&) = delete;


protected:

    // Protected data

        //- Reference to the mesh database
        const fvMesh& mesh_;

        //- Chemistry activation switch
        Switch chemistry_;

        //- Initial chemical time step
        const scalar deltaTChemIni_;

        //- Maximum chemical time step
        const scalar deltaTChemMax_;

        //- Latest estimation of integration step
        volScalarField::Internal deltaTChem_;


    // Protected Member Functions

        //- Return non-const access to the latest estimation of integration
        //  step, e.g. for multi-chemistry model
        inline volScalarField::Internal& deltaTChem();

        //- Correct function - updates due to mesh changes
        void correct();


public:

    //- Runtime type information
    TypeName("basicChemistryModel");


    // Constructors

        //- Construct from thermo
        basicChemistryModel(basicThermo& thermo);


    // Selectors

        //- Generic New for each of the related chemistry model
        template<class ChemistryModel>
        static autoPtr<ChemistryModel> New
        (
            typename ChemistryModel::reactionThermo& thermo
        );


    //- Destructor
    virtual ~basicChemistryModel();


    // Member Functions

        //- Return const access to the mesh database
        inline const fvMesh& mesh() const;

        //- Chemistry activation switch
        inline Switch chemistry() const;

        //- The number of species
        virtual label nSpecie() const = 0;

        //- The number of reactions
        virtual label nReaction() const = 0;

        //- Return the latest estimation of integration step
        inline const volScalarField::Internal& deltaTChem() const;


        // Functions to be derived in derived classes

            // Fields

                //- Return const access to chemical source terms [kg/m3/s]
                virtual const volScalarField::Internal& RR
                (
                    const label i
                ) const = 0;

                //- Return access to chemical source terms [kg/m3/s]
                virtual volScalarField::Internal& RR
                (
                    const label i
                ) = 0;

                //- Return reaction rate of the speciei in reactioni
                virtual tmp<volScalarField::Internal> calculateRR
                (
                    const label reactioni,
                    const label speciei
                ) const = 0;


            // Chemistry solution

                //- Calculates the reaction rates
                virtual void calculate() = 0;

                //- Solve the reaction system for the given time step
                //  and return the characteristic time
                virtual scalar solve(const scalar deltaT) = 0;

                //- Solve the reaction system for the given time step
                //  and return the characteristic time
                virtual scalar solve(const scalarField& deltaT) = 0;

                //- Return the chemical time scale
                virtual tmp<volScalarField> tc() const = 0;

                //- Return the heat release rate [kg/m/s3]
                virtual tmp<volScalarField> Qdot() const = 0;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#include "basicChemistryModelI.H"

#ifdef NoRepository
    #include "basicChemistryModelTemplates.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/BasicChemistryModel/BasicChemistryModelI.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2012 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

inline const Foam::fvMesh& Foam::basicChemistryModel::mesh() const
{
    return mesh_;
}


inline Foam::Switch Foam::basicChemistryModel::chemistry() const
{
    return chemistry_;
}


inline const Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::basicChemistryModel::deltaTChem() const
{
    return deltaTChem_;
}


inline Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::basicChemistryModel::deltaTChem()
{
    return deltaTChem_;
}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/BasicChemistryModel/BasicChemistryModels.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2018 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

InClass
    Foam::psiChemistryModel

Description
    Creates chemistry model instances templated on the type of thermodynamics

\*---------------------------------------------------------------------------*/

#include "makeChemistryModel.H"

#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

#include "StandardChemistryModel.H"
#include "TDACChemistryModel.H"
#include "thermoPhysicsTypes.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Make base types
    makeChemistryModel(psiReactionThermo);
    makeChemistryModel(rhoReactionThermo);

    // Chemistry moldels based on sensibleEnthalpy
    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constHThermoPhysics
    );


    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constHThermoPhysics
    );


    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constHThermoPhysics
    );


    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        gasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        icoPoly8HThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constHThermoPhysics
    );


    // Chemistry moldels based on sensibleInternalEnergy
    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        psiReactionThermo,
        constEThermoPhysics
    );



    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        StandardChemistryModel,
        rhoReactionThermo,
        constEThermoPhysics
    );


    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        psiReactionThermo,
        constEThermoPhysics
    );


    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        gasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        icoPoly8EThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );

    makeChemistryModelType
    (
        TDACChemistryModel,
        rhoReactionThermo,
        constEThermoPhysics
    );
}

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/BasicChemistryModel/basicChemistryModelTemplates.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2012-2017 OpenFOAM Foundation
    Copyright (C) 2019-2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "basicChemistryModel.H"
#include "basicThermo.H"

// * * * * * * * * * * * * * * * * Selectors * * * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::autoPtr<ChemistryModel> Foam::basicChemistryModel::New
(
    typename ChemistryModel::reactionThermo& thermo
)
{
    const IOdictionary chemistryDict
    (
        IOobject
        (
            thermo.phasePropertyName("chemistryProperties"),
            thermo.db().time().constant(),
            thermo.db(),
            IOobject::MUST_READ,
            IOobject::NO_WRITE,
            false // Do not register
        )
    );

    if (!chemistryDict.isDict("chemistryType"))
    {
        FatalErrorInFunction
            << "Template parameter based chemistry solver selection is no "
            << "longer supported. Please create a chemistryType dictionary"
            << "instead." << endl << endl << "For example, the entry:" << endl
            << "    chemistrySolver ode<StandardChemistryModel<"
            << "rhoChemistryModel,sutherlandspecie<janaf<perfectGas>,"
            << "sensibleInternalEnergy>>" << endl << endl << "becomes:" << endl
            << "    chemistryType" << endl << "    {" << endl
            << "        solver ode;" << endl << "        method standard;"
            << endl << "    }" << exit(FatalError);
    }

    const dictionary& chemistryTypeDict =
        chemistryDict.subDict("chemistryType");

    const word solverName
    (
        chemistryTypeDict.getCompat<word>
        (
            "solver",
            {{"chemistrySolver", -1712}}
        )
    );

    const word methodName
    (
        chemistryTypeDict.getOrDefault<word>
        (
            "method",
            chemistryTypeDict.getOrDefault<bool>("TDAC", false)
          ? "TDAC"
          : "standard"
        )
    );

    dictionary chemistryTypeDictNew;
    chemistryTypeDictNew.add("solver", solverName);
    chemistryTypeDictNew.add("method", methodName);

    Info<< "Selecting chemistry solver " << chemistryTypeDictNew << endl;

    auto* cstrTable = ChemistryModel::thermoConstructorTablePtr_;

    const word chemSolverCompThermoName
    (
        solverName + '<' + methodName + '<'
      + ChemistryModel::reactionThermo::typeName + ','
      + thermo.thermoName() + ">>"
    );

    auto cstrIter = cstrTable->cfind(chemSolverCompThermoName);

    if (!cstrIter.found())
    {
        constexpr const int nCmpt = 8;

        wordList thisCmpts;
        thisCmpts.append(word::null);
        thisCmpts.append(word::null);
        thisCmpts.append(ChemistryModel::reactionThermo::typeName);
        thisCmpts.append
        (
            basicThermo::splitThermoName(thermo.thermoName(), 5)
        );

        List<wordList> validNames;

        validNames.append
        (
            // Header
            wordList({"solver", "method"})
        );

        List<wordList> validCmpts;
        validCmpts.append
        (
            // Header
            wordList
            ({
                "solver",
                "method",
                "reactionThermo",
                "transport",
                "thermo",
                "equationOfState",
                "specie",
                "energy"
            })
        );

        for (const word& validName : cstrTable->sortedToc())
        {
            validCmpts.append
            (
                basicThermo::splitThermoName(validName, nCmpt)
            );

            const wordList& cmpts = validCmpts.last();

            bool isValid = true;
            for (label i = 2; i < cmpts.size() && isValid; ++i)
            {
                isValid = isValid && cmpts[i] == thisCmpts[i];
            }

            if (isValid)
            {
                validNames.append(SubList<word>(cmpts, 2));
            }
        }


        FatalErrorInFunction
            << "Unknown " << typeName_() << " type " << solverName << nl << nl;

        FatalErrorInFunction
            << "All " << validNames[0][0] << '/' << validNames[0][1]
            << "combinations for this thermodynamic model:" << nl << nl;

        // Table of available packages (as constituent parts)
        printTable(validNames, FatalErrorInFunction)
            << nl
            << "All " << validCmpts[0][0] << '/' << validCmpts[0][1] << '/'
            << validCmpts[0][2] << "/thermoPhysics combinations are:"
            << nl << nl;

        // Table of available packages (as constituent parts)
        printTable(validCmpts, FatalErrorInFunction)
            << exit(FatalError);
    }

    return autoPtr<ChemistryModel>(cstrIter()(thermo));
}

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/StandardChemistryModel/StandardChemistryModel.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "StandardChemistryModel.H"
#include "reactingMixture.H"
#include "UniformField.H"
#include "extrapolatedCalculatedFvPatchFields.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::StandardChemistryModel
(
    ReactionThermo& thermo
)
:
    BasicChemistryModel<ReactionThermo>(thermo),
    ODESystem(),
    Y_(this->thermo().composition().Y()),
    reactions_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>(this->thermo())
    ),
    specieThermo_
    (
        dynamic_cast<const reactingMixture<ThermoType>&>
            (this->thermo()).speciesData()
    ),

    nSpecie_(Y_.size()),
    nReaction_(reactions_.size()),
    Treact_
    (
        BasicChemistryModel<ReactionThermo>::template getOrDefault<scalar>
        (
            "Treact",
            0.0
        )
    ),
    RR_(nSpecie_),
    c_(nSpecie_),
    dcdt_(nSpecie_)
{
    // Create the fields for the chemistry sources
    forAll(RR_, fieldi)
    {
        RR_.set
        (
            fieldi,
            new volScalarField::Internal
            (
                IOobject
                (
                    "RR." + Y_[fieldi].name(),
                    this->mesh().time().timeName(),
                    this->mesh(),
                    IOobject::NO_READ,
                    IOobject::NO_WRITE
                ),
                this->mesh(),
                dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
            )
        );
    }

    Info<< "StandardChemistryModel: Number of species = " << nSpecie_
        << " and reactions = " << nReaction_ << endl;
}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::
~StandardChemistryModel()
{}


// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
void Foam::StandardChemistryModel<ReactionThermo, ThermoType>::omega
(
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalarField& dcdt
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    dcdt = Zero;

    forAll(reactions_, i)
    {
        const Reaction<ThermoType>& R = reactions_[i];

        scalar omegai = omega
        (
            R, c, T, p, pf, cf, lRef, pr, cr, rRef
        );

        forAll(R.lhs(), s)
        {
            const label si = R.lhs()[s].index;
            const scalar sl = R.lhs()[s].stoichCoeff;
            dcdt[si] -= sl*omegai;
        }

        forAll(R.rhs(), s)
        {
            const label si = R.rhs()[s].index;
            const scalar sr = R.rhs()[s].stoichCoeff;
            dcdt[si] += sr*omegai;
        }
    }
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::StandardChemistryModel<ReactionThermo, ThermoType>::omegaI
(
    const label index,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const Reaction<ThermoType>& R = reactions_[index];
    scalar w = omega(R, c, T, p, pf, cf, lRef, pr, cr, rRef);
    return(w);
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::StandardChemistryModel<ReactionThermo, ThermoType>::omega
(
    const Reaction<ThermoType>& R,
    const scalarField& c,
    const scalar T,
    const scalar p,
    scalar& pf,
    scalar& cf,
    label& lRef,
    scalar& pr,
    scalar& cr,
    label& rRef
) const
{
    const scalar kf = R.kf(p, T, c);
    const scalar kr = R.kr(kf, p, T, c);

    pf = 1.0;
    pr = 1.0;

    const label Nl = R.lhs().size();
    const label Nr = R.rhs().size();

    label slRef = 0;
    lRef = R.lhs()[slRef].index;

    pf = kf;
    for (label s = 1; s < Nl; s++)
    {
        const label si = R.lhs()[s].index;

        if (c[si] < c[lRef])
        {
            const scalar exp = R.lhs()[slRef].exponent;
            pf *= pow(max(c[lRef], 0.0), exp);
            lRef = si;
            slRef = s;
        }
        else
        {
            const scalar exp = R.lhs()[s].exponent;
            pf *= pow(max(c[si], 0.0), exp);
        }
    }
    cf = max(c[lRef], 0.0);

    {
        const scalar exp = R.lhs()[slRef].exponent;
        if (exp < 1.0)
        {
            if (cf > SMALL)
            {
                pf *= pow(cf, exp - 1.0);
            }
            else
            {
                pf = 0.0;
            }
        }
        else
        {
            pf *= pow(cf, exp - 1.0);
        }
    }

    label srRef = 0;
    rRef = R.rhs()[srRef].index;

    // Find the matrix element and element position for the rhs
    pr = kr;
    for (label s = 1; s < Nr; s++)
    {
        const label si = R.rhs()[s].index;
        if (c[si] < c[rRef])
        {
            const scalar exp = R.rhs()[srRef].exponent;
            pr *= pow(max(c[rRef], 0.0), exp);
            rRef = si;
            srRef = s;
        }
        else
        {
            const scalar exp = R.rhs()[s].exponent;
            pr *= pow(max(c[si], 0.0), exp);
        }
    }
    cr = max(c[rRef], 0.0);

    {
        const scalar exp = R.rhs()[srRef].exponent;
        if (exp < 1.0)
        {
            if (cr>SMALL)
            {
                pr *= pow(cr, exp - 1.0);
            }
            else
            {
                pr = 0.0;
            }
        }
        else
        {
            pr *= pow(cr, exp - 1.0);
        }
    }

    return pf*cf - pr*cr;
}


template<class ReactionThermo, class ThermoType>
void Foam::StandardChemistryModel<ReactionThermo, ThermoType>::derivatives
(
    const scalar time,
    const scalarField& c,
    scalarField& dcdt
) const
{
    const scalar T = c[nSpecie_];
    const scalar p = c[nSpecie_ + 1];

    forAll(c_, i)
    {
        c_[i] = max(c[i], 0.0);
    }

    omega(c_, T, p, dcdt);

    // Constant pressure
    // dT/dt = ...
    scalar rho = 0.0;
    scalar cSum = 0.0;
    for (label i = 0; i < nSpecie_; i++)
    {
        const scalar W = specieThermo_[i].W();
        cSum += c_[i];
        rho += W*c_[i];
    }
    scalar cp = 0.0;
    for (label i=0; i<nSpecie_; i++)
    {
        cp += c_[i]*specieThermo_[i].cp(p, T);
    }
    cp /= rho;

    scalar dT = 0.0;
    for (label i = 0; i < nSpecie_; i++)
    {
        const scalar hi = specieThermo_[i].ha(p, T);
        dT += hi*dcdt[i];
    }
    dT /= rho*cp;

    dcdt[nSpecie_] = -dT;

    // dp/dt = ...
    dcdt[nSpecie_ + 1] = 0.0;
}


template<class ReactionThermo, class ThermoType>
void Foam::StandardChemistryModel<ReactionThermo, ThermoType>::jacobian
(
    const scalar t,
    const scalarField& c,
    scalarField& dcdt,
    scalarSquareMatrix& dfdc
) const
{
    const scalar T = c[nSpecie_];
    const scalar p = c[nSpecie_ + 1];

    forAll(c_, i)
    {
        c_[i] = max(c[i], 0.0);
    }

    dfdc = Zero;

    // Length of the first argument must be nSpecie_
    omega(c_, T, p, dcdt);

    forAll(reactions_, ri)
    {
        const Reaction<ThermoType>& R = reactions_[ri];

        const scalar kf0 = R.kf(p, T, c_);
        const scalar kr0 = R.kr(kf0, p, T, c_);

        forAll(R.lhs(), j)
        {
            const label sj = R.lhs()[j].index;
            scalar kf = kf0;
            forAll(R.lhs(), i)
            {
                const label si = R.lhs()[i].index;
                const scalar el = R.lhs()[i].exponent;
                if (i == j)
                {
                    if (el < 1.0)
                    {
                        if (c_[si] > SMALL)
                        {
                            kf *= el*pow(c_[si], el - 1.0);
                        }
                        else
                        {
                            kf = 0.0;
                        }
                    }
                    else
                    {
                        kf *= el*pow(c_[si], el - 1.0);
                    }
                }
                else
                {
                    kf *= pow(c_[si], el);
                }
            }

            forAll(R.lhs(), i)
            {
                const label si = R.lhs()[i].index;
                const scalar sl = R.lhs()[i].stoichCoeff;
                dfdc(si, sj) -= sl*kf;
            }
            forAll(R.rhs(), i)
            {
                const label si = R.rhs()[i].index;
                const scalar sr = R.rhs()[i].stoichCoeff;
                dfdc(si, sj) += sr*kf;
            }
        }

        forAll(R.rhs(), j)
        {
            const label sj = R.rhs()[j].index;
            scalar kr = kr0;
            forAll(R.rhs(), i)
            {
                const label si = R.rhs()[i].index;
                const scalar er = R.rhs()[i].exponent;
                if (i == j)
                {
                    if (er < 1.0)
                    {
                        if (c_[si] > SMALL)
                        {
                            kr *= er*pow(c_[si], er - 1.0);
                        }
                        else
                        {
                            kr = 0.0;
                        }
                    }
                    else
                    {
                        kr *= er*pow(c_[si], er - 1.0);
                    }
                }
                else
                {
                    kr *= pow(c_[si], er);
                }
            }

            forAll(R.lhs(), i)
            {
                const label si = R.lhs()[i].index;
                const scalar sl = R.lhs()[i].stoichCoeff;
                dfdc(si, sj) += sl*kr;
            }
            forAll(R.rhs(), i)
            {
                const label si = R.rhs()[i].index;
                const scalar sr = R.rhs()[i].stoichCoeff;
                dfdc(si, sj) -= sr*kr;
            }
        }
    }

    // Calculate the dcdT elements numerically
    const scalar delta = 1.0e-3;

    omega(c_, T + delta, p, dcdt_);
    for (label i=0; i<nSpecie_; i++)
    {
        dfdc(i, nSpecie_) = dcdt_[i];
    }

    omega(c_, T - delta, p, dcdt_);
    for (label i=0; i<nSpecie_; i++)
    {
        dfdc(i, nSpecie_) = 0.5*(dfdc(i, nSpecie_) - dcdt_[i])/delta;
    }

    dfdc(nSpecie_, nSpecie_) = 0;
    dfdc(nSpecie_ + 1, nSpecie_) = 0;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::tc() const
{
    tmp<volScalarField> ttc
    (
        new volScalarField
        (
            IOobject
            (
                "tc",
                this->time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh(),
            dimensionedScalar("small", dimTime, SMALL),
            extrapolatedCalculatedFvPatchScalarField::typeName
        )
    );

    scalarField& tc = ttc.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    const label nReaction = reactions_.size();

    scalar pf, cf, pr, cr;
    label lRef, rRef;

    if (this->chemistry_)
    {
        forAll(rho, celli)
        {
            const scalar rhoi = rho[celli];
            const scalar Ti = T[celli];
            const scalar pi = p[celli];

            scalar cSum = 0.0;

            for (label i=0; i<nSpecie_; i++)
            {
                c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                cSum += c_[i];
            }

            forAll(reactions_, i)
            {
                const Reaction<ThermoType>& R = reactions_[i];

                omega(R, c_, Ti, pi, pf, cf, lRef, pr, cr, rRef);

                forAll(R.rhs(), s)
                {
                    tc[celli] += R.rhs()[s].stoichCoeff*pf*cf;
                }
            }

            tc[celli] = nReaction*cSum/tc[celli];
        }
    }

    ttc.ref().correctBoundaryConditions();

    return ttc;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::volScalarField>
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::Qdot() const
{
    tmp<volScalarField> tQdot
    (
        new volScalarField
        (
            IOobject
            (
                "Qdot",
                this->mesh_.time().timeName(),
                this->mesh_,
                IOobject::NO_READ,
                IOobject::NO_WRITE,
                false
            ),
            this->mesh_,
            dimensionedScalar(dimEnergy/dimVolume/dimTime, Zero)
        )
    );

    if (this->chemistry_)
    {
        scalarField& Qdot = tQdot.ref();

        forAll(Y_, i)
        {
            forAll(Qdot, celli)
            {
                const scalar hi = specieThermo_[i].Hc();
                Qdot[celli] -= hi*RR_[i][celli];
            }
        }
    }

    return tQdot;
}


template<class ReactionThermo, class ThermoType>
Foam::tmp<Foam::DimensionedField<Foam::scalar, Foam::volMesh>>
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::calculateRR
(
    const label ri,
    const label si
) const
{
    scalar pf, cf, pr, cr;
    label lRef, rRef;

    tmp<volScalarField::Internal> tRR
    (
        new volScalarField::Internal
        (
            IOobject
            (
                "RR",
                this->mesh().time().timeName(),
                this->mesh(),
                IOobject::NO_READ,
                IOobject::NO_WRITE
            ),
            this->mesh(),
            dimensionedScalar(dimMass/dimVolume/dimTime, Zero)
        )
    );

    volScalarField::Internal& RR = tRR.ref();

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        const scalar w = omegaI
        (
            ri,
            c_,
            Ti,
            pi,
            pf,
            cf,
            lRef,
            pr,
            cr,
            rRef
        );

        RR[celli] = w*specieThermo_[si].W();
    }

    return tRR;
}


template<class ReactionThermo, class ThermoType>
void Foam::StandardChemistryModel<ReactionThermo, ThermoType>::calculate()
{
    if (!this->chemistry_)
    {
        return;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    forAll(rho, celli)
    {
        const scalar rhoi = rho[celli];
        const scalar Ti = T[celli];
        const scalar pi = p[celli];

        for (label i=0; i<nSpecie_; i++)
        {
            const scalar Yi = Y_[i][celli];
            c_[i] = rhoi*Yi/specieThermo_[i].W();
        }

        omega(c_, Ti, pi, dcdt_);

        for (label i=0; i<nSpecie_; i++)
        {
            RR_[i][celli] = dcdt_[i]*specieThermo_[i].W();
        }
    }
}


template<class ReactionThermo, class ThermoType>
template<class DeltaTType>
Foam::scalar Foam::StandardChemistryModel<ReactionThermo, ThermoType>::solve
(
    const DeltaTType& deltaT
)
{
    BasicChemistryModel<ReactionThermo>::correct();

    scalar deltaTMin = GREAT;

    if (!this->chemistry_)
    {
        return deltaTMin;
    }

    tmp<volScalarField> trho(this->thermo().rho());
    const scalarField& rho = trho();

    const scalarField& T = this->thermo().T();
    const scalarField& p = this->thermo().p();

    scalarField c0(nSpecie_);

    forAll(rho, celli)
    {
        scalar Ti = T[celli];

        if (Ti > Treact_)
        {
            const scalar rhoi = rho[celli];
            scalar pi = p[celli];

            for (label i=0; i<nSpecie_; i++)
            {
                c_[i] = rhoi*Y_[i][celli]/specieThermo_[i].W();
                c0[i] = c_[i];
            }

            // Initialise time progress
            scalar timeLeft = deltaT[celli];

            // Calculate the chemical source terms
            while (timeLeft > SMALL)
            {
                scalar dt = timeLeft;
                this->solve(c_, Ti, pi, dt, this->deltaTChem_[celli]);
                timeLeft -= dt;
            }

            deltaTMin = min(this->deltaTChem_[celli], deltaTMin);

            this->deltaTChem_[celli] =
                min(this->deltaTChem_[celli], this->deltaTChemMax_);

            for (label i=0; i<nSpecie_; i++)
            {
                RR_[i][celli] =
                    (c_[i] - c0[i])*specieThermo_[i].W()/deltaT[celli];
            }
        }
        else
        {
            for (label i=0; i<nSpecie_; i++)
            {
                RR_[i][celli] = 0;
            }
        }
    }

    return deltaTMin;
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::StandardChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalar deltaT
)
{
    // Don't allow the time-step to change more than a factor of 2
    return min
    (
        this->solve<UniformField<scalar>>(UniformField<scalar>(deltaT)),
        2*deltaT
    );
}


template<class ReactionThermo, class ThermoType>
Foam::scalar Foam::StandardChemistryModel<ReactionThermo, ThermoType>::solve
(
    const scalarField& deltaT
)
{
    return this->solve<scalarField>(deltaT);
}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/StandardChemistryModel/StandardChemistryModel.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::StandardChemistryModel

Description
    Extends base chemistry model by adding a thermo package, and ODE functions.
    Introduces chemistry equation system and evaluation of chemical source
    terms.

SourceFiles
    StandardChemistryModelI.H
    StandardChemistryModel.C

\*---------------------------------------------------------------------------*/

#ifndef StandardChemistryModel_H
#define StandardChemistryModel_H

#include "BasicChemistryModel.H"
#include "Reaction.H"
#include "ODESystem.H"
#include "volFields.H"
#include "simpleMatrix.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// Forward declaration of classes
class fvMesh;

/*---------------------------------------------------------------------------*\
                      Class StandardChemistryModel Declaration
\*---------------------------------------------------------------------------*/

template<class ReactionThermo, class ThermoType>
class StandardChemistryModel
:
    public BasicChemistryModel<ReactionThermo>,
    public ODESystem
{
    // Private Member Functions

        //- Solve the reaction system for the given time step
        //  of given type and return the characteristic time
        template<class DeltaTType>
        scalar solve(const DeltaTType& deltaT);

        //- No copy construct
        StandardChemistryModel
        (
            const StandardChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;

        //- No copy assignment
        void operator=
        (
            const StandardChemistryModel<ReactionThermo, ThermoType>&
        ) = delete;


protected:

    typedef ThermoType thermoType;


    // Protected data

        //- Reference to the field of specie mass fractions
        PtrList<volScalarField>& Y_;

        //- Reactions
        const PtrList<Reaction<ThermoType>>& reactions_;

        //- Thermodynamic data of the species
        const PtrList<ThermoType>& specieThermo_;

        //- Number of species
        label nSpecie_;

        //- Number of reactions
        label nReaction_;

        //- Temperature below which the reaction rates are assumed 0
        scalar Treact_;

        //- List of reaction rate per specie [kg/m3/s]
        PtrList<volScalarField::Internal> RR_;

        //- Temporary concentration field
        mutable scalarField c_;

        //- Temporary rate-of-change of concentration field
        mutable scalarField dcdt_;


    // Protected Member Functions

        //- Write access to chemical source terms
        //  (e.g. for multi-chemistry model)
        inline PtrList<volScalarField::Internal>& RR();


public:

    //- Runtime type information
    TypeName("standard");


    // Constructors

        //- Construct from thermo
        StandardChemistryModel(ReactionThermo& thermo);


    //- Destructor
    virtual ~StandardChemistryModel();


    // Member Functions

        //- The reactions
        inline const PtrList<Reaction<ThermoType>>& reactions() const;

        //- Thermodynamic data of the species
        inline const PtrList<ThermoType>& specieThermo() const;

        //- The number of species
        virtual inline label nSpecie() const;

        //- The number of reactions
        virtual inline label nReaction() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar Treact() const;

        //- Temperature below which the reaction rates are assumed 0
        inline scalar& Treact();

        //- dc/dt = omega, rate of change in concentration, for each species
        virtual void omega
        (
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalarField& dcdt
        ) const;

        //- Return the reaction rate for reaction r and the reference
        //  species and characteristic times
        virtual scalar omega
        (
            const Reaction<ThermoType>& r,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;


        //- Return the reaction rate for iReaction and the reference
        //  species and characteristic times
        virtual scalar omegaI
        (
            label iReaction,
            const scalarField& c,
            const scalar T,
            const scalar p,
            scalar& pf,
            scalar& cf,
            label& lRef,
            scalar& pr,
            scalar& cr,
            label& rRef
        ) const;

        //- Calculates the reaction rates
        virtual void calculate();


        // Chemistry model functions (overriding abstract functions in
        // basicChemistryModel.H)

            //- Return const access to the chemical source terms for specie, i
            inline const volScalarField::Internal& RR
            (
                const label i
            ) const;

            //- Return non const access to chemical source terms [kg/m3/s]
            virtual volScalarField::Internal& RR
            (
                const label i
            );

            //- Return reaction rate of the speciei in reactionI
            virtual tmp<volScalarField::Internal> calculateRR
            (
                const label reactionI,
                const label speciei
            ) const;

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalar deltaT);

            //- Solve the reaction system for the given time step
            //  and return the characteristic time
            virtual scalar solve(const scalarField& deltaT);

            //- Return the chemical time scale
            virtual tmp<volScalarField> tc() const;

            //- Return the heat release rate [kg/m/s3]
            virtual tmp<volScalarField> Qdot() const;


        // ODE functions (overriding abstract functions in ODE.H)

            //- Number of ODE's to solve
            inline virtual label nEqns() const;

            virtual void derivatives
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt
            ) const;

            virtual void jacobian
            (
                const scalar t,
                const scalarField& c,
                scalarField& dcdt,
                scalarSquareMatrix& dfdc
            ) const;

            virtual void solve
            (
                scalarField &c,
                scalar& T,
                scalar& p,
                scalar& deltaT,
                scalar& subDeltaT
            ) const = 0;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#include "StandardChemistryModelI.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "StandardChemistryModel.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/StandardChemistryModel/StandardChemistryModelI.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "volFields.H"
#include "zeroGradientFvPatchFields.H"

// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::nEqns() const
{
    // nEqns = number of species + temperature + pressure
    return nSpecie_ + 2;
}


template<class ReactionThermo, class ThermoType>
inline Foam::PtrList<Foam::DimensionedField<Foam::scalar, Foam::volMesh>>&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::RR()
{
    return RR_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::PtrList<Foam::Reaction<ThermoType>>&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::reactions() const
{
    return reactions_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::PtrList<ThermoType>&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::specieThermo() const
{
    return specieThermo_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::nSpecie() const
{
    return nSpecie_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::label
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::nReaction() const
{
    return nReaction_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::scalar
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::Treact() const
{
    return Treact_;
}


template<class ReactionThermo, class ThermoType>
inline Foam::scalar&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::Treact()
{
    return Treact_;
}


template<class ReactionThermo, class ThermoType>
inline const Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::RR
(
    const label i
) const
{
    return RR_[i];
}

template<class ReactionThermo, class ThermoType>
Foam::DimensionedField<Foam::scalar, Foam::volMesh>&
Foam::StandardChemistryModel<ReactionThermo, ThermoType>::RR
(
    const label i
)
{
    return RR_[i];
}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistryModel/makeChemistryModel.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Description
    Macros for instantiating chemistry models based on compressibility and
    transport types

\*---------------------------------------------------------------------------*/

#ifndef makeChemistryModel_H
#define makeChemistryModel_H

#include "addToRunTimeSelectionTable.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#define makeChemistryModel(Comp)                                               \
                                                                               \
    typedef BasicChemistryModel<Comp> BasicChemistryModel##Comp;               \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        BasicChemistryModel##Comp,                                             \
        "BasicChemistryModel<"#Comp">",                                        \
        0                                                                      \
    );                                                                         \
                                                                               \
    defineTemplateRunTimeSelectionTable                                        \
    (                                                                          \
        BasicChemistryModel##Comp,                                             \
        thermo                                                                 \
    );


#define makeChemistryModelType(SS, Comp, Thermo)                               \
                                                                               \
    typedef SS<Comp, Thermo> SS##Comp##Thermo;                                 \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        SS##Comp##Thermo,                                                      \
        (#SS"<"#Comp"," + Thermo::typeName() + ">").c_str(),                   \
        0                                                                      \
    );


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistrySolver/chemistrySolver/chemistrySolver.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "chemistrySolver.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::chemistrySolver<ChemistryModel>::chemistrySolver
(
    typename ChemistryModel::reactionThermo& thermo
)
:
    ChemistryModel(thermo)
{}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::chemistrySolver<ChemistryModel>::~chemistrySolver()
{}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistrySolver/chemistrySolver/chemistrySolver.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::chemistrySolver

Description
    An abstract base class for solving chemistry

SourceFiles
    chemistrySolver.C

\*---------------------------------------------------------------------------*/

#ifndef chemistrySolver_H
#define chemistrySolver_H

#include "IOdictionary.H"
#include "scalarField.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

/*---------------------------------------------------------------------------*\
                      Class chemistrySolver Declaration
\*---------------------------------------------------------------------------*/

template<class ChemistryModel>
class chemistrySolver
:
    public ChemistryModel
{

public:

    // Constructors

        //- Construct from thermo
        chemistrySolver(typename ChemistryModel::reactionThermo& thermo);


    //- Destructor
    virtual ~chemistrySolver();


    // Member Functions

        //- Update the concentrations and return the chemical time
        virtual void solve
        (
            scalarField &c,
            scalar& T,
            scalar& p,
            scalar& deltaT,
            scalar& subDeltaT
        ) const = 0;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "chemistrySolver.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistrySolver/chemistrySolver/makeChemistrySolverTypes.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#ifndef makeChemistrySolverTypes_H
#define makeChemistrySolverTypes_H

#include "chemistrySolver.H"

#include "StandardChemistryModel.H"
#include "TDACChemistryModel.H"

#include "noChemistrySolver.H"
#include "EulerImplicit.H"
#include "ode.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#define makeChemistrySolverType(SS, Comp, Thermo)                              \
                                                                               \
    typedef SS<StandardChemistryModel<Comp, Thermo>> SS##Comp##Thermo;         \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        SS##Comp##Thermo,                                                      \
        (#SS"<" + word(StandardChemistryModel<Comp, Thermo>::typeName_()) + "<"\
        + word(Comp::typeName_()) + "," + Thermo::typeName() + ">>").c_str(),  \
        0                                                                      \
    );                                                                         \
                                                                               \
    BasicChemistryModel<Comp>::                                                \
        add##thermo##ConstructorToTable<SS##Comp##Thermo>                      \
        add##SS##Comp##Thermo##thermo##ConstructorTo##BasicChemistryModel##Comp\
##Table_; \
                                                                               \
    typedef SS<TDACChemistryModel<Comp, Thermo>> TDAC##SS##Comp##Thermo;       \
                                                                               \
    defineTemplateTypeNameAndDebugWithName                                     \
    (                                                                          \
        TDAC##SS##Comp##Thermo,                                                \
        (#SS"<" + word(TDACChemistryModel<Comp, Thermo>::typeName_()) + "<"    \
        + word(Comp::typeName_()) + "," + Thermo::typeName() + ">>").c_str(),  \
        0                                                                      \
    );                                                                         \
                                                                               \
    BasicChemistryModel<Comp>::                                                \
        add##thermo##ConstructorToTable<TDAC##SS##Comp##Thermo>                \
        add##TDAC##SS##Comp##Thermo##thermo##ConstructorTo##BasicChemistryModel\
##Comp##Table_;


#define makeChemistrySolverTypes(Comp, Thermo)                                 \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        noChemistrySolver,                                                     \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        EulerImplicit,                                                         \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \
                                                                               \
    makeChemistrySolverType                                                    \
    (                                                                          \
        ode,                                                                   \
        Comp,                                                                  \
        Thermo                                                                 \
    );                                                                         \


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistrySolver/chemistrySolver/makeChemistrySolvers.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "makeChemistrySolverTypes.H"

#include "thermoPhysicsTypes.H"
#include "psiReactionThermo.H"
#include "rhoReactionThermo.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{
    // Chemistry solvers based on sensibleEnthalpy
    makeChemistrySolverTypes(psiReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasHThermoPhysics
    )
    ;
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constHThermoPhysics);


    makeChemistrySolverTypes(rhoReactionThermo, constGasHThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8HThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, constFluidHThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidHThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constHThermoPhysics);


    // Chemistry solvers based on sensibleInternalEnergy
    makeChemistrySolverTypes(psiReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, icoPoly8EThermoPhysics);
    makeChemistrySolverTypes(psiReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        psiReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(psiReactionThermo, constEThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constGasEThermoPhysics);
    makeChemistrySolverTypes(rhoReactionThermo, gasEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constIncompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        incompressibleGasEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, icoPoly8EThermoPhysics);

    makeChemistrySolverTypes(rhoReactionThermo, constFluidEThermoPhysics);
    makeChemistrySolverTypes
    (
        rhoReactionThermo,
        constAdiabaticFluidEThermoPhysics
    );
    makeChemistrySolverTypes(rhoReactionThermo, constEThermoPhysics);
}


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //


==> Codes/lib_standard/chemistryModel/chemistrySolver/ode/ode.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

#include "ode.H"

// * * * * * * * * * * * * * * * * Constructors  * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::ode<ChemistryModel>::ode(typename ChemistryModel::reactionThermo& thermo)
:
    chemistrySolver<ChemistryModel>(thermo),
    coeffsDict_(this->subDict("odeCoeffs")),
    odeSolver_(ODESolver::New(*this, coeffsDict_)),
    cTp_(this->nEqns())
{}


// * * * * * * * * * * * * * * * * Destructor  * * * * * * * * * * * * * * * //

template<class ChemistryModel>
Foam::ode<ChemistryModel>::~ode()
{}


// * * * * * * * * * * * * * * * Member Functions  * * * * * * * * * * * * * //

template<class ChemistryModel>
void Foam::ode<ChemistryModel>::solve
(
    scalarField& c,
    scalar& T,
    scalar& p,
    scalar& deltaT,
    scalar& subDeltaT
) const
{
    // Reset the size of the ODE system to the simplified size when mechanism
    // reduction is active
    if (odeSolver_->resize())
    {
        odeSolver_->resizeField(cTp_);
    }

    const label nSpecie = this->nSpecie();

    // Copy the concentration, T and P to the total solve-vector
    for (int i=0; i<nSpecie; i++)
    {
        cTp_[i] = c[i];
    }
    cTp_[nSpecie] = T;
    cTp_[nSpecie+1] = p;

    odeSolver_->solve(0, deltaT, cTp_, subDeltaT);

    for (int i=0; i<nSpecie; i++)
    {
        c[i] = max(0.0, cTp_[i]);
    }
    T = cTp_[nSpecie];
    p = cTp_[nSpecie+1];
}


// ************************************************************************* //


==> Codes/lib_standard/chemistryModel/chemistrySolver/ode/ode.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Class
    Foam::ode

Description
    An ODE solver for chemistry

SourceFiles
    ode.C

\*---------------------------------------------------------------------------*/

#ifndef ode_H
#define ode_H

#include "chemistrySolver.H"
#include "ODESolver.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

namespace Foam
{

/*---------------------------------------------------------------------------*\
                            Class ode Declaration
\*---------------------------------------------------------------------------*/

template<class ChemistryModel>
class ode
:
    public chemistrySolver<ChemistryModel>
{
    // Private data

        dictionary coeffsDict_;

        mutable autoPtr<ODESolver> odeSolver_;

        // Solver data
        mutable scalarField cTp_;


public:

    //- Runtime type information
    TypeName("ode");


    // Constructors

        //- Construct from thermo
        ode(typename ChemistryModel::reactionThermo& thermo);


    //- Destructor
    virtual ~ode();


    // Member Functions

        //- Update the concentrations and return the chemical time
        virtual void solve
        (
            scalarField& c,
            scalar& T,
            scalar& p,
            scalar& deltaT,
            scalar& subDeltaT
        ) const;
};


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

} // End namespace Foam

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#ifdef NoRepository
    #include "ode.C"
#endif

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

#endif

// ************************************************************************* //


==> Codes/pyjacInclude/chem_utils.h <==
#ifndef CHEM_UTILS_HEAD
#define CHEM_UTILS_HEAD

#include "header.h"

void eval_conc (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_conc_rho (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_h (const double, double * __restrict__);
void eval_u (const double, double * __restrict__);
void eval_cv (const double, double * __restrict__);
void eval_cp (const double, double * __restrict__);

#endif


==> Codes/pyjacInclude/header.h <==
#ifndef HEAD
#define HEAD
#include <stdlib.h>
#include <math.h>
/** Constant pressure or volume. */
#define CONP
//#define CONV

/** Include mechanism header to get NSP and NN **/
#include "mechanism.h"
// OpenMP
#ifdef _OPENMP
 #include <omp.h>
#else
 #define omp_get_max_threads() 1
 #define omp_get_num_threads() 1
#endif
#endif


==> Codes/pyjacInclude/jacob.h <==
#ifndef JACOB_HEAD
#define JACOB_HEAD

#include "header.h"
//#include "jacobs/jac_include.h"
#include "chem_utils.h"
#include "rates.h"
void eval_jacob (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/pyjacInclude/mass_mole.h <==
#ifndef MASS_MOLE_HEAD
#define MASS_MOLE_HEAD

#include "header.h"

void mole2mass (const double*, double*);
void mass2mole (const double*, double*);
double getDensity (const double, const double, const double*);

#endif


==> Codes/pyjacInclude/mechanism.h <==
#ifndef MECHANISM_h
#define MECHANISM_h

#include <string.h>
//last_spec 47
/* Species Indexes
0  H2
1  H
2  O
3  O2
4  OH
5  H2O
6  HO2
7  H2O2
8  C
9  CH
10  CH2
11  CH2(S)
12  CH3
13  CH4
14  CO
15  CO2
16  HCO
17  CH2O
18  CH2OH
19  CH3O
20  CH3OH
21  C2H
22  C2H2
23  C2H3
24  C2H4
25  C2H5
26  C2H6
27  HCCO
28  CH2CO
29  HCCOH
30  N
31  NH
32  NH2
33  NH3
34  NNH
35  NO
36  NO2
37  N2O
38  HNO
39  CN
40  HCN
41  H2CN
42  HCNN
43  HCNO
44  HOCN
45  HNCO
46  NCO
47  AR
48  C3H7
49  C3H8
50  CH2CHO
51  CH3CHO
52  N2
*/

//Number of species
#define NSP 53
//Number of variables. NN = NSP + 1 (temperature)
#define NN 54
//Number of forward reactions
#define FWD_RATES 325
//Number of reversible reactions
#define REV_RATES 309
//Number of reactions with pressure modified rates
#define PRES_MOD_RATES 41

//Must be implemented by user on a per mechanism basis in mechanism.c
void set_same_initial_conditions(int, double**, double**);

#if defined (RATES_TEST) || defined (PROFILER)
    void write_jacobian_and_rates_output(int NUM);
#endif
//apply masking of ICs for cache optimized mechanisms
void apply_mask(double*);
void apply_reverse_mask(double*);
#endif



==> Codes/pyjacInclude/rates.h <==
#ifndef RATES_HEAD
#define RATES_HEAD

#include "header.h"

void eval_rxn_rates (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__);
void eval_spec_rates (const double * __restrict__, const double * __restrict__, const double * __restrict__, double * __restrict__, double * __restrict__);
void get_rxn_pres_mod (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/pyjacInclude/sparse_multiplier.h <==
#ifndef SPARSE_HEAD
#define SPARSE_HEAD

#define N_A 2809
#include "header.h"

void sparse_multiplier (const double *, const double *, double*);

#ifdef COMPILE_TESTING_METHODS
  int test_sparse_multiplier();
#endif

#endif


==> Codes/solver/EEqn.H <==
{
    volScalarField& he = thermo.he();

    fvScalarMatrix EEqn
    (
        fvm::ddt(rho, he) + mvConvection->fvmDiv(phi, he)
      + fvc::ddt(rho, K) + fvc::div(phi, K)
      + (
            he.name() == "e"
          ? fvc::div
            (
                fvc::absolute(phi/fvc::interpolate(rho), U),
                p,
                "div(phiv,p)"
            )
          : -dpdt
        )
      - fvm::laplacian(turbulence->alphaEff(), he)
     ==
        Qdot
      + fvOptions(rho, he)
    );

    EEqn.relax();

    fvOptions.constrain(EEqn);

    EEqn.solve();

    fvOptions.correct(he);

    thermo.correct();

    Info<< "min/max(T) = "
        << min(T).value() << ", " << max(T).value() << endl;
}


==> Codes/solver/UEqn.H <==
// Solve the Momentum equation

MRF.correctBoundaryVelocity(U);

tmp<fvVectorMatrix> tUEqn
(
    fvm::ddt(rho, U) + fvm::div(phi, U)
  + MRF.DDt(rho, U)
  + turbulence->divDevRhoReff(U)
 ==
    fvOptions(rho, U)
);
fvVectorMatrix& UEqn = tUEqn.ref();

UEqn.relax();

fvOptions.constrain(UEqn);

if (pimple.momentumPredictor())
{
    solve(UEqn == -fvc::grad(p));

    fvOptions.correct(U);
    K = 0.5*magSqr(U);
}


==> Codes/solver/YEqn.H <==
tmp<fv::convectionScheme<scalar>> mvConvection
(
    fv::convectionScheme<scalar>::New
    (
        mesh,
        fields,
        phi,
        mesh.divScheme("div(phi,Yi_h)")
    )
);

{
    reaction->correct(); // Here chemical source term is computed
    Qdot = reaction->Qdot(); // Here HRR is computed
    volScalarField Yt(0.0*Y[0]);

    forAll(Y, i)
    {
        if (i != inertIndex && composition.active(i))
        {
            volScalarField& Yi = Y[i];

            fvScalarMatrix YiEqn
            (
                fvm::ddt(rho, Yi)
              + mvConvection->fvmDiv(phi, Yi)
              - fvm::laplacian(turbulence->muEff(), Yi)
             ==
                reaction->R(Yi)
              + fvOptions(rho, Yi)
            );

            YiEqn.relax();

            fvOptions.constrain(YiEqn);

            YiEqn.solve(mesh.solver("Yi"));

            fvOptions.correct(Yi);

            Yi.max(0.0);
            Yt += Yi;
        }
    }

    Y[inertIndex] = scalar(1) - Yt;
    Y[inertIndex].max(0.0);
}


==> Codes/solver/createFieldRefs.H <==
const volScalarField& psi = thermo.psi();
const volScalarField& T = thermo.T();
const label inertIndex(composition.species()[inertSpecie]);


==> Codes/solver/createFields.H <==
#include "createRDeltaT.H"

Info<< "Reading thermophysical properties\n" << endl;
autoPtr<psiReactionThermo> pThermo(psiReactionThermo::New(mesh));
psiReactionThermo& thermo = pThermo();
thermo.validate(args.executable(), "h", "e");

basicSpecieMixture& composition = thermo.composition();
PtrList<volScalarField>& Y = composition.Y();

const word inertSpecie(thermo.get<word>("inertSpecie"));
if (!composition.species().found(inertSpecie))
{
    FatalIOErrorIn(args.executable().c_str(), thermo)
        << "Inert specie " << inertSpecie << " not found in available species "
        << composition.species() << exit(FatalIOError);
}

volScalarField rho
(
    IOobject
    (
        "rho",
        runTime.timeName(),
        mesh
    ),
    thermo.rho()
);

Info<< "Reading field U\n" << endl;
volVectorField U
(
    IOobject
    (
        "U",
        runTime.timeName(),
        mesh,
        IOobject::MUST_READ,
        IOobject::AUTO_WRITE
    ),
    mesh
);

volScalarField& p = thermo.p();

#include "compressibleCreatePhi.H"

pressureControl pressureControl(p, rho, pimple.dict(), false);

mesh.setFluxRequired(p.name());

Info << "Creating turbulence model.\n" << nl;
autoPtr<compressible::turbulenceModel> turbulence
(
    compressible::turbulenceModel::New
    (
        rho,
        U,
        phi,
        thermo
    )
);

Info<< "Creating reaction model\n" << endl;
autoPtr<CombustionModel<psiReactionThermo>> reaction
(
    CombustionModel<psiReactionThermo>::New(thermo, turbulence())
);

multivariateSurfaceInterpolationScheme<scalar>::fieldTable fields;

forAll(Y, i)
{
    fields.add(Y[i]);
}
fields.add(thermo.he());

volScalarField Qdot
(
    IOobject
    (
        "Qdot",
        runTime.timeName(),
        mesh,
        IOobject::READ_IF_PRESENT,
        IOobject::AUTO_WRITE
    ),
    mesh,
    dimensionedScalar(dimEnergy/dimVolume/dimTime, Zero)
);

#include "createDpdt.H"

#include "createK.H"

#include "createMRF.H"
#include "createFvOptions.H"


==> Codes/solver/pcEqn.H <==
rho = thermo.rho();

volScalarField rAU(1.0/UEqn.A());
volScalarField rAtU(1.0/(1.0/rAU - UEqn.H1()));
volVectorField HbyA(constrainHbyA(rAU*UEqn.H(), U, p));

if (pimple.nCorrPISO() <= 1)
{
    tUEqn.clear();
}

if (pimple.transonic())
{
    surfaceScalarField phid
    (
        "phid",
        fvc::interpolate(psi)
       *(
            fvc::flux(HbyA)
          + MRF.zeroFilter
            (
                fvc::interpolate(rho*rAU)*fvc::ddtCorr(rho, U, phi)
               /fvc::interpolate(rho)
            )
        )
    );

    MRF.makeRelative(fvc::interpolate(psi), phid);

    surfaceScalarField phic
    (
        "phic",
        fvc::interpolate(rho*(rAtU - rAU))*fvc::snGrad(p)*mesh.magSf()
    );

    HbyA -= (rAU - rAtU)*fvc::grad(p);

    volScalarField rhorAtU("rhorAtU", rho*rAtU);

    while (pimple.correctNonOrthogonal())
    {
        fvScalarMatrix pEqn
        (
            fvm::ddt(psi, p)
          + fvm::div(phid, p)
          + fvc::div(phic)
          - fvm::laplacian(rhorAtU, p)
         ==
            fvOptions(psi, p, rho.name())
        );

        pEqn.solve(mesh.solver(p.select(pimple.finalInnerIter())));

        if (pimple.finalNonOrthogonalIter())
        {
            phi == phic + pEqn.flux();
        }
    }
}
else
{
    surfaceScalarField phiHbyA
    (
        "phiHbyA",
        (
            fvc::flux(rho*HbyA)
          + MRF.zeroFilter(fvc::interpolate(rho*rAU)*fvc::ddtCorr(rho, U, phi))
        )
    );

    MRF.makeRelative(fvc::interpolate(rho), phiHbyA);

    phiHbyA += fvc::interpolate(rho*(rAtU - rAU))*fvc::snGrad(p)*mesh.magSf();
    HbyA -= (rAU - rAtU)*fvc::grad(p);

    volScalarField rhorAtU("rhorAtU", rho*rAtU);

    // Update the pressure BCs to ensure flux consistency
    constrainPressure(p, rho, U, phiHbyA, rhorAtU, MRF);

    while (pimple.correctNonOrthogonal())
    {
        fvScalarMatrix pEqn
        (
            fvm::ddt(psi, p)
          + fvc::div(phiHbyA)
          - fvm::laplacian(rhorAtU, p)
         ==
            fvOptions(psi, p, rho.name())
        );

        pEqn.solve(mesh.solver(p.select(pimple.finalInnerIter())));

        if (pimple.finalNonOrthogonalIter())
        {
            phi = phiHbyA + pEqn.flux();
        }
    }
}

#include "rhoEqn.H"
#include "compressibleContinuityErrs.H"

// Explicitly relax pressure for momentum corrector
p.relax();

U = HbyA - rAtU*fvc::grad(p);
U.correctBoundaryConditions();
fvOptions.correct(U);
K = 0.5*magSqr(U);

if (pressureControl.limit(p))
{
    p.correctBoundaryConditions();
    rho = thermo.rho();
}

if (thermo.dpdt())
{
    dpdt = fvc::ddt(p);
}


==> Codes/solver/reactingFoam.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2017 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    reactingFoam

Group
    grpCombustionSolvers

Description
    Solver for combustion with chemical reactions.

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"    
#include "turbulentFluidThermoModel.H" // Typedef for turbulence models (compressibleTurbulenceModels)
#include "psiReactionThermo.H" // Declare class psiReactionThermo (reactionThermophysicalModels)
#include "CombustionModel.H" // Combustion models for templated thermodynamics (combustionModels)
#include "multivariateScheme.H" // Generic multi-variate discretization scheme (finiteVolume)
#include "pimpleControl.H" // Convergence information/checks for PIMPLE loop (finiteVolume)
#include "pressureControl.H" // Provide controls for the pressure reference (finiteVolume)
#include "fvOptions.H" // Finite-volume options (finiteVolume)
#include "localEulerDdtScheme.H" // First-order Euler implicit/explicit ddt scheme (finiteVolume)
#include "fvcSmooth.H" // Smooth and redistribute fields during face interpolation

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    argList::addNote
    (
        "Solver for combustion with chemical reactions"
    );

#include "postProcess.H" // Execute application functionObjects to post-process existing results

#include "addCheckCaseOptions.H" // allow dry-run in supplied command-line flags
#include "setRootCaseLists.H" // setRootCase to check validity of case dir, (with additional solver-related listings)
#include "createTime.H"       // constructs the runTime object of the class Time
#include "createMesh.H"       // constructs mesh object (reference) of class fvMesh
#include "createControl.H"    // allow control options for PISO, SIMPLE, PIMPLE
#include "createTimeControls.H" // read control parameters used by setDeltaT (adjustTimeStep, maxCo, maxDeltaT)
#include "initContinuityErrs.H" // declare and initialise cumulative continuity error
#include "createFields.H"
#include "createFieldRefs.H"

    turbulence->validate();

    if (!LTS)
    {
        #include "compressibleCourantNo.H"
        #include "setInitialDeltaT.H"
    }

    // * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

    Info<< "\nStarting time loop\n" << endl;

    while (runTime.run())
    {
        #include "readTimeControls.H"

        if (LTS)
        {
            #include "setRDeltaT.H"
        }
        else
        {
            #include "compressibleCourantNo.H"
            #include "setDeltaT.H"
        }

        ++runTime;

        Info<< "Time = " << runTime.timeName() << nl << endl;

        #include "rhoEqn.H"

        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "YEqn.H"
            #include "EEqn.H"

            // --- Pressure corrector loop
            while (pimple.correct())
            {
                if (pimple.consistent())
                {
                    #include "pcEqn.H"
                }
                else
                {
                    #include "pEqn.H"
                }
            }

            if (pimple.turbCorr())
            {
                turbulence->correct();
            }
        }

        rho = thermo.rho();

        runTime.write();

        runTime.printExecutionTime(Info);
    }

    Info<< "End\n" << endl;

    return 0;
}


// ************************************************************************* //


==> Codes/solver/rhoEqn.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2011-2014 OpenFOAM Foundation
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Global
    rhoEqn

Description
    Solve the continuity for density.

\*---------------------------------------------------------------------------*/

{
    fvScalarMatrix rhoEqn
    (
        fvm::ddt(rho)
      + fvc::div(phi)
      ==
        fvOptions(rho)
    );

    fvOptions.constrain(rhoEqn);

    rhoEqn.solve();

    fvOptions.correct(rho);
}

// ************************************************************************* //


==> Codes/solver/setRDeltaT.H <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | www.openfoam.com
     \\/     M anipulation  |
-------------------------------------------------------------------------------
    Copyright (C) 2013-2016 OpenFOAM Foundation
    Copyright (C) 2020 OpenCFD Ltd.
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

\*---------------------------------------------------------------------------*/

{
    volScalarField& rDeltaT = trDeltaT.ref();

    const dictionary& pimpleDict = pimple.dict();

    // Maximum flow Courant number
    scalar maxCo(pimpleDict.get<scalar>("maxCo"));

    // Maximum time scale
    scalar maxDeltaT(pimpleDict.getOrDefault<scalar>("maxDeltaT", GREAT));

    // Smoothing parameter (0-1) when smoothing iterations > 0
    scalar rDeltaTSmoothingCoeff
    (
        pimpleDict.getOrDefault<scalar>("rDeltaTSmoothingCoeff", 0.1)
    );

    // Damping coefficient (1-0)
    scalar rDeltaTDampingCoeff
    (
        pimpleDict.getOrDefault<scalar>("rDeltaTDampingCoeff", 1.0)
    );

    // Maximum change in cell temperature per iteration
    // (relative to previous value)
    scalar alphaTemp(pimpleDict.getOrDefault<scalar>("alphaTemp", 0.05));

    // Maximum change in cell concentration per iteration
    // (relative to reference value)
    scalar alphaY(pimpleDict.getOrDefault<scalar>("alphaY", 1.0));

    Info<< "Time scales min/max:" << endl;

    // Cache old reciprocal time scale field
    volScalarField rDeltaT0("rDeltaT0", rDeltaT);

    // Flow time scale
    {
        rDeltaT.ref() =
        (
            fvc::surfaceSum(mag(phi))()()
           /((2*maxCo)*mesh.V()*rho())
        );

        // Limit the largest time scale
        rDeltaT.max(1/maxDeltaT);

        Info<< "    Flow        = "
            << 1/gMax(rDeltaT.primitiveField()) << ", "
            << 1/gMin(rDeltaT.primitiveField()) << endl;
    }

    // Heat release rate time scale
    if (alphaTemp < 1)
    {
        volScalarField::Internal rDeltaTT
        (
            mag(Qdot)/(alphaTemp*rho*thermo.Cp()*T)
        );

        Info<< "    Temperature = "
            << 1/(gMax(rDeltaTT.field()) + VSMALL) << ", "
            << 1/(gMin(rDeltaTT.field()) + VSMALL) << endl;

        rDeltaT.ref() = max(rDeltaT(), rDeltaTT);
    }

    // Reaction rate time scale
    if (alphaY < 1)
    {
        dictionary Yref(pimpleDict.subDict("Yref"));

        volScalarField::Internal rDeltaTY
        (
            IOobject
            (
                "rDeltaTY",
                runTime.timeName(),
                mesh
            ),
            mesh,
            dimensionedScalar(rDeltaT.dimensions(), Zero)
        );

        bool foundY = false;

        forAll(Y, i)
        {
            if (i != inertIndex && composition.active(i))
            {
                volScalarField& Yi = Y[i];

                if (Yref.found(Yi.name()))
                {
                    foundY = true;
                    const scalar Yrefi = Yref.get<scalar>(Yi.name());

                    rDeltaTY.field() = max
                    (
                        mag
                        (
                            reaction->R(Yi)().source()
                           /((Yrefi*alphaY)*(rho*mesh.V()))
                        ),
                        rDeltaTY
                    );
                }
            }
        }

        if (foundY)
        {
            Info<< "    Composition = "
                << 1/(gMax(rDeltaTY.field()) + VSMALL) << ", "
                << 1/(gMin(rDeltaTY.field()) + VSMALL) << endl;

            rDeltaT.ref() = max(rDeltaT(), rDeltaTY);
        }
        else
        {
            IOWarningIn(args.executable().c_str(), Yref)
                << "Cannot find any active species in Yref " << Yref
                << endl;
        }
    }

    // Update tho boundary values of the reciprocal time-step
    rDeltaT.correctBoundaryConditions();

    // Spatially smooth the time scale field
    if (rDeltaTSmoothingCoeff < 1)
    {
        fvc::smooth(rDeltaT, rDeltaTSmoothingCoeff);
    }

    // Limit rate of change of time scale
    // - reduce as much as required
    // - only increase at a fraction of old time scale
    if
    (
        rDeltaTDampingCoeff < 1
     && runTime.timeIndex() > runTime.startTimeIndex() + 1
    )
    {
        rDeltaT = max
        (
            rDeltaT,
            (scalar(1) - rDeltaTDampingCoeff)*rDeltaT0
        );
    }

    // Update tho boundary values of the reciprocal time-step
    rDeltaT.correctBoundaryConditions();

    Info<< "    Overall     = "
        << 1/gMax(rDeltaT.primitiveField())
        << ", " << 1/gMin(rDeltaT.primitiveField()) << endl;
}


// ************************************************************************* //


==> Codes/tutorial/mechanism/build/CMakeFiles/3.16.3/CompilerIdC/CMakeCCompilerId.c <==
#ifdef __cplusplus
# error "A C++ compiler has been selected for C."
#endif

#if defined(__18CXX)
# define ID_VOID_MAIN
#endif
#if defined(__CLASSIC_C__)
/* cv-qualifiers did not exist in K&R C */
# define const
# define volatile
#endif


/* Version number components: V=Version, R=Revision, P=Patch
   Version date components:   YYYY=Year, MM=Month,   DD=Day  */

#if defined(__INTEL_COMPILER) || defined(__ICC)
# define COMPILER_ID "Intel"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# if defined(__GNUC__)
#  define SIMULATE_ID "GNU"
# endif
  /* __INTEL_COMPILER = VRP */
# define COMPILER_VERSION_MAJOR DEC(__INTEL_COMPILER/100)
# define COMPILER_VERSION_MINOR DEC(__INTEL_COMPILER/10 % 10)
# if defined(__INTEL_COMPILER_UPDATE)
#  define COMPILER_VERSION_PATCH DEC(__INTEL_COMPILER_UPDATE)
# else
#  define COMPILER_VERSION_PATCH DEC(__INTEL_COMPILER   % 10)
# endif
# if defined(__INTEL_COMPILER_BUILD_DATE)
  /* __INTEL_COMPILER_BUILD_DATE = YYYYMMDD */
#  define COMPILER_VERSION_TWEAK DEC(__INTEL_COMPILER_BUILD_DATE)
# endif
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif
# if defined(__GNUC__)
#  define SIMULATE_VERSION_MAJOR DEC(__GNUC__)
# elif defined(__GNUG__)
#  define SIMULATE_VERSION_MAJOR DEC(__GNUG__)
# endif
# if defined(__GNUC_MINOR__)
#  define SIMULATE_VERSION_MINOR DEC(__GNUC_MINOR__)
# endif
# if defined(__GNUC_PATCHLEVEL__)
#  define SIMULATE_VERSION_PATCH DEC(__GNUC_PATCHLEVEL__)
# endif

#elif defined(__PATHCC__)
# define COMPILER_ID "PathScale"
# define COMPILER_VERSION_MAJOR DEC(__PATHCC__)
# define COMPILER_VERSION_MINOR DEC(__PATHCC_MINOR__)
# if defined(__PATHCC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__PATHCC_PATCHLEVEL__)
# endif

#elif defined(__BORLANDC__) && defined(__CODEGEARC_VERSION__)
# define COMPILER_ID "Embarcadero"
# define COMPILER_VERSION_MAJOR HEX(__CODEGEARC_VERSION__>>24 & 0x00FF)
# define COMPILER_VERSION_MINOR HEX(__CODEGEARC_VERSION__>>16 & 0x00FF)
# define COMPILER_VERSION_PATCH DEC(__CODEGEARC_VERSION__     & 0xFFFF)

#elif defined(__BORLANDC__)
# define COMPILER_ID "Borland"
  /* __BORLANDC__ = 0xVRR */
# define COMPILER_VERSION_MAJOR HEX(__BORLANDC__>>8)
# define COMPILER_VERSION_MINOR HEX(__BORLANDC__ & 0xFF)

#elif defined(__WATCOMC__) && __WATCOMC__ < 1200
# define COMPILER_ID "Watcom"
   /* __WATCOMC__ = VVRR */
# define COMPILER_VERSION_MAJOR DEC(__WATCOMC__ / 100)
# define COMPILER_VERSION_MINOR DEC((__WATCOMC__ / 10) % 10)
# if (__WATCOMC__ % 10) > 0
#  define COMPILER_VERSION_PATCH DEC(__WATCOMC__ % 10)
# endif

#elif defined(__WATCOMC__)
# define COMPILER_ID "OpenWatcom"
   /* __WATCOMC__ = VVRP + 1100 */
# define COMPILER_VERSION_MAJOR DEC((__WATCOMC__ - 1100) / 100)
# define COMPILER_VERSION_MINOR DEC((__WATCOMC__ / 10) % 10)
# if (__WATCOMC__ % 10) > 0
#  define COMPILER_VERSION_PATCH DEC(__WATCOMC__ % 10)
# endif

#elif defined(__SUNPRO_C)
# define COMPILER_ID "SunPro"
# if __SUNPRO_C >= 0x5100
   /* __SUNPRO_C = 0xVRRP */
#  define COMPILER_VERSION_MAJOR HEX(__SUNPRO_C>>12)
#  define COMPILER_VERSION_MINOR HEX(__SUNPRO_C>>4 & 0xFF)
#  define COMPILER_VERSION_PATCH HEX(__SUNPRO_C    & 0xF)
# else
   /* __SUNPRO_CC = 0xVRP */
#  define COMPILER_VERSION_MAJOR HEX(__SUNPRO_C>>8)
#  define COMPILER_VERSION_MINOR HEX(__SUNPRO_C>>4 & 0xF)
#  define COMPILER_VERSION_PATCH HEX(__SUNPRO_C    & 0xF)
# endif

#elif defined(__HP_cc)
# define COMPILER_ID "HP"
  /* __HP_cc = VVRRPP */
# define COMPILER_VERSION_MAJOR DEC(__HP_cc/10000)
# define COMPILER_VERSION_MINOR DEC(__HP_cc/100 % 100)
# define COMPILER_VERSION_PATCH DEC(__HP_cc     % 100)

#elif defined(__DECC)
# define COMPILER_ID "Compaq"
  /* __DECC_VER = VVRRTPPPP */
# define COMPILER_VERSION_MAJOR DEC(__DECC_VER/10000000)
# define COMPILER_VERSION_MINOR DEC(__DECC_VER/100000  % 100)
# define COMPILER_VERSION_PATCH DEC(__DECC_VER         % 10000)

#elif defined(__IBMC__) && defined(__COMPILER_VER__)
# define COMPILER_ID "zOS"
  /* __IBMC__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMC__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMC__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMC__    % 10)

#elif defined(__ibmxl__) && defined(__clang__)
# define COMPILER_ID "XLClang"
# define COMPILER_VERSION_MAJOR DEC(__ibmxl_version__)
# define COMPILER_VERSION_MINOR DEC(__ibmxl_release__)
# define COMPILER_VERSION_PATCH DEC(__ibmxl_modification__)
# define COMPILER_VERSION_TWEAK DEC(__ibmxl_ptf_fix_level__)


#elif defined(__IBMC__) && !defined(__COMPILER_VER__) && __IBMC__ >= 800
# define COMPILER_ID "XL"
  /* __IBMC__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMC__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMC__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMC__    % 10)

#elif defined(__IBMC__) && !defined(__COMPILER_VER__) && __IBMC__ < 800
# define COMPILER_ID "VisualAge"
  /* __IBMC__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMC__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMC__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMC__    % 10)

#elif defined(__PGI)
# define COMPILER_ID "PGI"
# define COMPILER_VERSION_MAJOR DEC(__PGIC__)
# define COMPILER_VERSION_MINOR DEC(__PGIC_MINOR__)
# if defined(__PGIC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__PGIC_PATCHLEVEL__)
# endif

#elif defined(_CRAYC)
# define COMPILER_ID "Cray"
# define COMPILER_VERSION_MAJOR DEC(_RELEASE_MAJOR)
# define COMPILER_VERSION_MINOR DEC(_RELEASE_MINOR)

#elif defined(__TI_COMPILER_VERSION__)
# define COMPILER_ID "TI"
  /* __TI_COMPILER_VERSION__ = VVVRRRPPP */
# define COMPILER_VERSION_MAJOR DEC(__TI_COMPILER_VERSION__/1000000)
# define COMPILER_VERSION_MINOR DEC(__TI_COMPILER_VERSION__/1000   % 1000)
# define COMPILER_VERSION_PATCH DEC(__TI_COMPILER_VERSION__        % 1000)

#elif defined(__FUJITSU) || defined(__FCC_VERSION) || defined(__fcc_version)
# define COMPILER_ID "Fujitsu"

#elif defined(__ghs__)
# define COMPILER_ID "GHS"
/* __GHS_VERSION_NUMBER = VVVVRP */
# ifdef __GHS_VERSION_NUMBER
# define COMPILER_VERSION_MAJOR DEC(__GHS_VERSION_NUMBER / 100)
# define COMPILER_VERSION_MINOR DEC(__GHS_VERSION_NUMBER / 10 % 10)
# define COMPILER_VERSION_PATCH DEC(__GHS_VERSION_NUMBER      % 10)
# endif

#elif defined(__TINYC__)
# define COMPILER_ID "TinyCC"

#elif defined(__BCC__)
# define COMPILER_ID "Bruce"

#elif defined(__SCO_VERSION__)
# define COMPILER_ID "SCO"

#elif defined(__ARMCC_VERSION) && !defined(__clang__)
# define COMPILER_ID "ARMCC"
#if __ARMCC_VERSION >= 1000000
  /* __ARMCC_VERSION = VRRPPPP */
  # define COMPILER_VERSION_MAJOR DEC(__ARMCC_VERSION/1000000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCC_VERSION/10000 % 100)
  # define COMPILER_VERSION_PATCH DEC(__ARMCC_VERSION     % 10000)
#else
  /* __ARMCC_VERSION = VRPPPP */
  # define COMPILER_VERSION_MAJOR DEC(__ARMCC_VERSION/100000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCC_VERSION/10000 % 10)
  # define COMPILER_VERSION_PATCH DEC(__ARMCC_VERSION    % 10000)
#endif


#elif defined(__clang__) && defined(__apple_build_version__)
# define COMPILER_ID "AppleClang"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# define COMPILER_VERSION_MAJOR DEC(__clang_major__)
# define COMPILER_VERSION_MINOR DEC(__clang_minor__)
# define COMPILER_VERSION_PATCH DEC(__clang_patchlevel__)
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif
# define COMPILER_VERSION_TWEAK DEC(__apple_build_version__)

#elif defined(__clang__) && defined(__ARMCOMPILER_VERSION)
# define COMPILER_ID "ARMClang"
  # define COMPILER_VERSION_MAJOR DEC(__ARMCOMPILER_VERSION/1000000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCOMPILER_VERSION/10000 % 100)
  # define COMPILER_VERSION_PATCH DEC(__ARMCOMPILER_VERSION     % 10000)
# define COMPILER_VERSION_INTERNAL DEC(__ARMCOMPILER_VERSION)

#elif defined(__clang__)
# define COMPILER_ID "Clang"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# define COMPILER_VERSION_MAJOR DEC(__clang_major__)
# define COMPILER_VERSION_MINOR DEC(__clang_minor__)
# define COMPILER_VERSION_PATCH DEC(__clang_patchlevel__)
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif

#elif defined(__GNUC__)
# define COMPILER_ID "GNU"
# define COMPILER_VERSION_MAJOR DEC(__GNUC__)
# if defined(__GNUC_MINOR__)
#  define COMPILER_VERSION_MINOR DEC(__GNUC_MINOR__)
# endif
# if defined(__GNUC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__GNUC_PATCHLEVEL__)
# endif

#elif defined(_MSC_VER)
# define COMPILER_ID "MSVC"
  /* _MSC_VER = VVRR */
# define COMPILER_VERSION_MAJOR DEC(_MSC_VER / 100)
# define COMPILER_VERSION_MINOR DEC(_MSC_VER % 100)
# if defined(_MSC_FULL_VER)
#  if _MSC_VER >= 1400
    /* _MSC_FULL_VER = VVRRPPPPP */
#   define COMPILER_VERSION_PATCH DEC(_MSC_FULL_VER % 100000)
#  else
    /* _MSC_FULL_VER = VVRRPPPP */
#   define COMPILER_VERSION_PATCH DEC(_MSC_FULL_VER % 10000)
#  endif
# endif
# if defined(_MSC_BUILD)
#  define COMPILER_VERSION_TWEAK DEC(_MSC_BUILD)
# endif

#elif defined(__VISUALDSPVERSION__) || defined(__ADSPBLACKFIN__) || defined(__ADSPTS__) || defined(__ADSP21000__)
# define COMPILER_ID "ADSP"
#if defined(__VISUALDSPVERSION__)
  /* __VISUALDSPVERSION__ = 0xVVRRPP00 */
# define COMPILER_VERSION_MAJOR HEX(__VISUALDSPVERSION__>>24)
# define COMPILER_VERSION_MINOR HEX(__VISUALDSPVERSION__>>16 & 0xFF)
# define COMPILER_VERSION_PATCH HEX(__VISUALDSPVERSION__>>8  & 0xFF)
#endif

#elif defined(__IAR_SYSTEMS_ICC__) || defined(__IAR_SYSTEMS_ICC)
# define COMPILER_ID "IAR"
# if defined(__VER__) && defined(__ICCARM__)
#  define COMPILER_VERSION_MAJOR DEC((__VER__) / 1000000)
#  define COMPILER_VERSION_MINOR DEC(((__VER__) / 1000) % 1000)
#  define COMPILER_VERSION_PATCH DEC((__VER__) % 1000)
#  define COMPILER_VERSION_INTERNAL DEC(__IAR_SYSTEMS_ICC__)
# elif defined(__VER__) && (defined(__ICCAVR__) || defined(__ICCRX__) || defined(__ICCRH850__) || defined(__ICCRL78__) || defined(__ICC430__) || defined(__ICCRISCV__) || defined(__ICCV850__) || defined(__ICC8051__))
#  define COMPILER_VERSION_MAJOR DEC((__VER__) / 100)
#  define COMPILER_VERSION_MINOR DEC((__VER__) - (((__VER__) / 100)*100))
#  define COMPILER_VERSION_PATCH DEC(__SUBVERSION__)
#  define COMPILER_VERSION_INTERNAL DEC(__IAR_SYSTEMS_ICC__)
# endif

#elif defined(__SDCC_VERSION_MAJOR) || defined(SDCC)
# define COMPILER_ID "SDCC"
# if defined(__SDCC_VERSION_MAJOR)
#  define COMPILER_VERSION_MAJOR DEC(__SDCC_VERSION_MAJOR)
#  define COMPILER_VERSION_MINOR DEC(__SDCC_VERSION_MINOR)
#  define COMPILER_VERSION_PATCH DEC(__SDCC_VERSION_PATCH)
# else
  /* SDCC = VRP */
#  define COMPILER_VERSION_MAJOR DEC(SDCC/100)
#  define COMPILER_VERSION_MINOR DEC(SDCC/10 % 10)
#  define COMPILER_VERSION_PATCH DEC(SDCC    % 10)
# endif


/* These compilers are either not known or too old to define an
  identification macro.  Try to identify the platform and guess that
  it is the native compiler.  */
#elif defined(__hpux) || defined(__hpua)
# define COMPILER_ID "HP"

#else /* unknown compiler */
# define COMPILER_ID ""
#endif

/* Construct the string literal in pieces to prevent the source from
   getting matched.  Store it in a pointer rather than an array
   because some compilers will just produce instructions to fill the
   array rather than assigning a pointer to a static array.  */
char const* info_compiler = "INFO" ":" "compiler[" COMPILER_ID "]";
#ifdef SIMULATE_ID
char const* info_simulate = "INFO" ":" "simulate[" SIMULATE_ID "]";
#endif

#ifdef __QNXNTO__
char const* qnxnto = "INFO" ":" "qnxnto[]";
#endif

#if defined(__CRAYXE) || defined(__CRAYXC)
char const *info_cray = "INFO" ":" "compiler_wrapper[CrayPrgEnv]";
#endif

#define STRINGIFY_HELPER(X) #X
#define STRINGIFY(X) STRINGIFY_HELPER(X)

/* Identify known platforms by name.  */
#if defined(__linux) || defined(__linux__) || defined(linux)
# define PLATFORM_ID "Linux"

#elif defined(__CYGWIN__)
# define PLATFORM_ID "Cygwin"

#elif defined(__MINGW32__)
# define PLATFORM_ID "MinGW"

#elif defined(__APPLE__)
# define PLATFORM_ID "Darwin"

#elif defined(_WIN32) || defined(__WIN32__) || defined(WIN32)
# define PLATFORM_ID "Windows"

#elif defined(__FreeBSD__) || defined(__FreeBSD)
# define PLATFORM_ID "FreeBSD"

#elif defined(__NetBSD__) || defined(__NetBSD)
# define PLATFORM_ID "NetBSD"

#elif defined(__OpenBSD__) || defined(__OPENBSD)
# define PLATFORM_ID "OpenBSD"

#elif defined(__sun) || defined(sun)
# define PLATFORM_ID "SunOS"

#elif defined(_AIX) || defined(__AIX) || defined(__AIX__) || defined(__aix) || defined(__aix__)
# define PLATFORM_ID "AIX"

#elif defined(__hpux) || defined(__hpux__)
# define PLATFORM_ID "HP-UX"

#elif defined(__HAIKU__)
# define PLATFORM_ID "Haiku"

#elif defined(__BeOS) || defined(__BEOS__) || defined(_BEOS)
# define PLATFORM_ID "BeOS"

#elif defined(__QNX__) || defined(__QNXNTO__)
# define PLATFORM_ID "QNX"

#elif defined(__tru64) || defined(_tru64) || defined(__TRU64__)
# define PLATFORM_ID "Tru64"

#elif defined(__riscos) || defined(__riscos__)
# define PLATFORM_ID "RISCos"

#elif defined(__sinix) || defined(__sinix__) || defined(__SINIX__)
# define PLATFORM_ID "SINIX"

#elif defined(__UNIX_SV__)
# define PLATFORM_ID "UNIX_SV"

#elif defined(__bsdos__)
# define PLATFORM_ID "BSDOS"

#elif defined(_MPRAS) || defined(MPRAS)
# define PLATFORM_ID "MP-RAS"

#elif defined(__osf) || defined(__osf__)
# define PLATFORM_ID "OSF1"

#elif defined(_SCO_SV) || defined(SCO_SV) || defined(sco_sv)
# define PLATFORM_ID "SCO_SV"

#elif defined(__ultrix) || defined(__ultrix__) || defined(_ULTRIX)
# define PLATFORM_ID "ULTRIX"

#elif defined(__XENIX__) || defined(_XENIX) || defined(XENIX)
# define PLATFORM_ID "Xenix"

#elif defined(__WATCOMC__)
# if defined(__LINUX__)
#  define PLATFORM_ID "Linux"

# elif defined(__DOS__)
#  define PLATFORM_ID "DOS"

# elif defined(__OS2__)
#  define PLATFORM_ID "OS2"

# elif defined(__WINDOWS__)
#  define PLATFORM_ID "Windows3x"

# else /* unknown platform */
#  define PLATFORM_ID
# endif

#elif defined(__INTEGRITY)
# if defined(INT_178B)
#  define PLATFORM_ID "Integrity178"

# else /* regular Integrity */
#  define PLATFORM_ID "Integrity"
# endif

#else /* unknown platform */
# define PLATFORM_ID

#endif

/* For windows compilers MSVC and Intel we can determine
   the architecture of the compiler being used.  This is because
   the compilers do not have flags that can change the architecture,
   but rather depend on which compiler is being used
*/
#if defined(_WIN32) && defined(_MSC_VER)
# if defined(_M_IA64)
#  define ARCHITECTURE_ID "IA64"

# elif defined(_M_X64) || defined(_M_AMD64)
#  define ARCHITECTURE_ID "x64"

# elif defined(_M_IX86)
#  define ARCHITECTURE_ID "X86"

# elif defined(_M_ARM64)
#  define ARCHITECTURE_ID "ARM64"

# elif defined(_M_ARM)
#  if _M_ARM == 4
#   define ARCHITECTURE_ID "ARMV4I"
#  elif _M_ARM == 5
#   define ARCHITECTURE_ID "ARMV5I"
#  else
#   define ARCHITECTURE_ID "ARMV" STRINGIFY(_M_ARM)
#  endif

# elif defined(_M_MIPS)
#  define ARCHITECTURE_ID "MIPS"

# elif defined(_M_SH)
#  define ARCHITECTURE_ID "SHx"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__WATCOMC__)
# if defined(_M_I86)
#  define ARCHITECTURE_ID "I86"

# elif defined(_M_IX86)
#  define ARCHITECTURE_ID "X86"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__IAR_SYSTEMS_ICC__) || defined(__IAR_SYSTEMS_ICC)
# if defined(__ICCARM__)
#  define ARCHITECTURE_ID "ARM"

# elif defined(__ICCRX__)
#  define ARCHITECTURE_ID "RX"

# elif defined(__ICCRH850__)
#  define ARCHITECTURE_ID "RH850"

# elif defined(__ICCRL78__)
#  define ARCHITECTURE_ID "RL78"

# elif defined(__ICCRISCV__)
#  define ARCHITECTURE_ID "RISCV"

# elif defined(__ICCAVR__)
#  define ARCHITECTURE_ID "AVR"

# elif defined(__ICC430__)
#  define ARCHITECTURE_ID "MSP430"

# elif defined(__ICCV850__)
#  define ARCHITECTURE_ID "V850"

# elif defined(__ICC8051__)
#  define ARCHITECTURE_ID "8051"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__ghs__)
# if defined(__PPC64__)
#  define ARCHITECTURE_ID "PPC64"

# elif defined(__ppc__)
#  define ARCHITECTURE_ID "PPC"

# elif defined(__ARM__)
#  define ARCHITECTURE_ID "ARM"

# elif defined(__x86_64__)
#  define ARCHITECTURE_ID "x64"

# elif defined(__i386__)
#  define ARCHITECTURE_ID "X86"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif
#else
#  define ARCHITECTURE_ID
#endif

/* Convert integer to decimal digit literals.  */
#define DEC(n)                   \
  ('0' + (((n) / 10000000)%10)), \
  ('0' + (((n) / 1000000)%10)),  \
  ('0' + (((n) / 100000)%10)),   \
  ('0' + (((n) / 10000)%10)),    \
  ('0' + (((n) / 1000)%10)),     \
  ('0' + (((n) / 100)%10)),      \
  ('0' + (((n) / 10)%10)),       \
  ('0' +  ((n) % 10))

/* Convert integer to hex digit literals.  */
#define HEX(n)             \
  ('0' + ((n)>>28 & 0xF)), \
  ('0' + ((n)>>24 & 0xF)), \
  ('0' + ((n)>>20 & 0xF)), \
  ('0' + ((n)>>16 & 0xF)), \
  ('0' + ((n)>>12 & 0xF)), \
  ('0' + ((n)>>8  & 0xF)), \
  ('0' + ((n)>>4  & 0xF)), \
  ('0' + ((n)     & 0xF))

/* Construct a string literal encoding the version number components. */
#ifdef COMPILER_VERSION_MAJOR
char const info_version[] = {
  'I', 'N', 'F', 'O', ':',
  'c','o','m','p','i','l','e','r','_','v','e','r','s','i','o','n','[',
  COMPILER_VERSION_MAJOR,
# ifdef COMPILER_VERSION_MINOR
  '.', COMPILER_VERSION_MINOR,
#  ifdef COMPILER_VERSION_PATCH
   '.', COMPILER_VERSION_PATCH,
#   ifdef COMPILER_VERSION_TWEAK
    '.', COMPILER_VERSION_TWEAK,
#   endif
#  endif
# endif
  ']','\0'};
#endif

/* Construct a string literal encoding the internal version number. */
#ifdef COMPILER_VERSION_INTERNAL
char const info_version_internal[] = {
  'I', 'N', 'F', 'O', ':',
  'c','o','m','p','i','l','e','r','_','v','e','r','s','i','o','n','_',
  'i','n','t','e','r','n','a','l','[',
  COMPILER_VERSION_INTERNAL,']','\0'};
#endif

/* Construct a string literal encoding the version number components. */
#ifdef SIMULATE_VERSION_MAJOR
char const info_simulate_version[] = {
  'I', 'N', 'F', 'O', ':',
  's','i','m','u','l','a','t','e','_','v','e','r','s','i','o','n','[',
  SIMULATE_VERSION_MAJOR,
# ifdef SIMULATE_VERSION_MINOR
  '.', SIMULATE_VERSION_MINOR,
#  ifdef SIMULATE_VERSION_PATCH
   '.', SIMULATE_VERSION_PATCH,
#   ifdef SIMULATE_VERSION_TWEAK
    '.', SIMULATE_VERSION_TWEAK,
#   endif
#  endif
# endif
  ']','\0'};
#endif

/* Construct the string literal in pieces to prevent the source from
   getting matched.  Store it in a pointer rather than an array
   because some compilers will just produce instructions to fill the
   array rather than assigning a pointer to a static array.  */
char const* info_platform = "INFO" ":" "platform[" PLATFORM_ID "]";
char const* info_arch = "INFO" ":" "arch[" ARCHITECTURE_ID "]";




#if !defined(__STDC__)
# if (defined(_MSC_VER) && !defined(__clang__)) \
  || (defined(__ibmxl__) || defined(__IBMC__))
#  define C_DIALECT "90"
# else
#  define C_DIALECT
# endif
#elif __STDC_VERSION__ >= 201000L
# define C_DIALECT "11"
#elif __STDC_VERSION__ >= 199901L
# define C_DIALECT "99"
#else
# define C_DIALECT "90"
#endif
const char* info_language_dialect_default =
  "INFO" ":" "dialect_default[" C_DIALECT "]";

/*--------------------------------------------------------------------------*/

#ifdef ID_VOID_MAIN
void main() {}
#else
# if defined(__CLASSIC_C__)
int main(argc, argv) int argc; char *argv[];
# else
int main(int argc, char* argv[])
# endif
{
  int require = 0;
  require += info_compiler[argc];
  require += info_platform[argc];
  require += info_arch[argc];
#ifdef COMPILER_VERSION_MAJOR
  require += info_version[argc];
#endif
#ifdef COMPILER_VERSION_INTERNAL
  require += info_version_internal[argc];
#endif
#ifdef SIMULATE_ID
  require += info_simulate[argc];
#endif
#ifdef SIMULATE_VERSION_MAJOR
  require += info_simulate_version[argc];
#endif
#if defined(__CRAYXE) || defined(__CRAYXC)
  require += info_cray[argc];
#endif
  require += info_language_dialect_default[argc];
  (void)argv;
  return require;
}
#endif


==> Codes/tutorial/mechanism/build/CMakeFiles/3.16.3/CompilerIdCXX/CMakeCXXCompilerId.cpp <==
/* This source file must have a .cpp extension so that all C++ compilers
   recognize the extension without flags.  Borland does not know .cxx for
   example.  */
#ifndef __cplusplus
# error "A C compiler has been selected for C++."
#endif


/* Version number components: V=Version, R=Revision, P=Patch
   Version date components:   YYYY=Year, MM=Month,   DD=Day  */

#if defined(__COMO__)
# define COMPILER_ID "Comeau"
  /* __COMO_VERSION__ = VRR */
# define COMPILER_VERSION_MAJOR DEC(__COMO_VERSION__ / 100)
# define COMPILER_VERSION_MINOR DEC(__COMO_VERSION__ % 100)

#elif defined(__INTEL_COMPILER) || defined(__ICC)
# define COMPILER_ID "Intel"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# if defined(__GNUC__)
#  define SIMULATE_ID "GNU"
# endif
  /* __INTEL_COMPILER = VRP */
# define COMPILER_VERSION_MAJOR DEC(__INTEL_COMPILER/100)
# define COMPILER_VERSION_MINOR DEC(__INTEL_COMPILER/10 % 10)
# if defined(__INTEL_COMPILER_UPDATE)
#  define COMPILER_VERSION_PATCH DEC(__INTEL_COMPILER_UPDATE)
# else
#  define COMPILER_VERSION_PATCH DEC(__INTEL_COMPILER   % 10)
# endif
# if defined(__INTEL_COMPILER_BUILD_DATE)
  /* __INTEL_COMPILER_BUILD_DATE = YYYYMMDD */
#  define COMPILER_VERSION_TWEAK DEC(__INTEL_COMPILER_BUILD_DATE)
# endif
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif
# if defined(__GNUC__)
#  define SIMULATE_VERSION_MAJOR DEC(__GNUC__)
# elif defined(__GNUG__)
#  define SIMULATE_VERSION_MAJOR DEC(__GNUG__)
# endif
# if defined(__GNUC_MINOR__)
#  define SIMULATE_VERSION_MINOR DEC(__GNUC_MINOR__)
# endif
# if defined(__GNUC_PATCHLEVEL__)
#  define SIMULATE_VERSION_PATCH DEC(__GNUC_PATCHLEVEL__)
# endif

#elif defined(__PATHCC__)
# define COMPILER_ID "PathScale"
# define COMPILER_VERSION_MAJOR DEC(__PATHCC__)
# define COMPILER_VERSION_MINOR DEC(__PATHCC_MINOR__)
# if defined(__PATHCC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__PATHCC_PATCHLEVEL__)
# endif

#elif defined(__BORLANDC__) && defined(__CODEGEARC_VERSION__)
# define COMPILER_ID "Embarcadero"
# define COMPILER_VERSION_MAJOR HEX(__CODEGEARC_VERSION__>>24 & 0x00FF)
# define COMPILER_VERSION_MINOR HEX(__CODEGEARC_VERSION__>>16 & 0x00FF)
# define COMPILER_VERSION_PATCH DEC(__CODEGEARC_VERSION__     & 0xFFFF)

#elif defined(__BORLANDC__)
# define COMPILER_ID "Borland"
  /* __BORLANDC__ = 0xVRR */
# define COMPILER_VERSION_MAJOR HEX(__BORLANDC__>>8)
# define COMPILER_VERSION_MINOR HEX(__BORLANDC__ & 0xFF)

#elif defined(__WATCOMC__) && __WATCOMC__ < 1200
# define COMPILER_ID "Watcom"
   /* __WATCOMC__ = VVRR */
# define COMPILER_VERSION_MAJOR DEC(__WATCOMC__ / 100)
# define COMPILER_VERSION_MINOR DEC((__WATCOMC__ / 10) % 10)
# if (__WATCOMC__ % 10) > 0
#  define COMPILER_VERSION_PATCH DEC(__WATCOMC__ % 10)
# endif

#elif defined(__WATCOMC__)
# define COMPILER_ID "OpenWatcom"
   /* __WATCOMC__ = VVRP + 1100 */
# define COMPILER_VERSION_MAJOR DEC((__WATCOMC__ - 1100) / 100)
# define COMPILER_VERSION_MINOR DEC((__WATCOMC__ / 10) % 10)
# if (__WATCOMC__ % 10) > 0
#  define COMPILER_VERSION_PATCH DEC(__WATCOMC__ % 10)
# endif

#elif defined(__SUNPRO_CC)
# define COMPILER_ID "SunPro"
# if __SUNPRO_CC >= 0x5100
   /* __SUNPRO_CC = 0xVRRP */
#  define COMPILER_VERSION_MAJOR HEX(__SUNPRO_CC>>12)
#  define COMPILER_VERSION_MINOR HEX(__SUNPRO_CC>>4 & 0xFF)
#  define COMPILER_VERSION_PATCH HEX(__SUNPRO_CC    & 0xF)
# else
   /* __SUNPRO_CC = 0xVRP */
#  define COMPILER_VERSION_MAJOR HEX(__SUNPRO_CC>>8)
#  define COMPILER_VERSION_MINOR HEX(__SUNPRO_CC>>4 & 0xF)
#  define COMPILER_VERSION_PATCH HEX(__SUNPRO_CC    & 0xF)
# endif

#elif defined(__HP_aCC)
# define COMPILER_ID "HP"
  /* __HP_aCC = VVRRPP */
# define COMPILER_VERSION_MAJOR DEC(__HP_aCC/10000)
# define COMPILER_VERSION_MINOR DEC(__HP_aCC/100 % 100)
# define COMPILER_VERSION_PATCH DEC(__HP_aCC     % 100)

#elif defined(__DECCXX)
# define COMPILER_ID "Compaq"
  /* __DECCXX_VER = VVRRTPPPP */
# define COMPILER_VERSION_MAJOR DEC(__DECCXX_VER/10000000)
# define COMPILER_VERSION_MINOR DEC(__DECCXX_VER/100000  % 100)
# define COMPILER_VERSION_PATCH DEC(__DECCXX_VER         % 10000)

#elif defined(__IBMCPP__) && defined(__COMPILER_VER__)
# define COMPILER_ID "zOS"
  /* __IBMCPP__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMCPP__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMCPP__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMCPP__    % 10)

#elif defined(__ibmxl__) && defined(__clang__)
# define COMPILER_ID "XLClang"
# define COMPILER_VERSION_MAJOR DEC(__ibmxl_version__)
# define COMPILER_VERSION_MINOR DEC(__ibmxl_release__)
# define COMPILER_VERSION_PATCH DEC(__ibmxl_modification__)
# define COMPILER_VERSION_TWEAK DEC(__ibmxl_ptf_fix_level__)


#elif defined(__IBMCPP__) && !defined(__COMPILER_VER__) && __IBMCPP__ >= 800
# define COMPILER_ID "XL"
  /* __IBMCPP__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMCPP__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMCPP__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMCPP__    % 10)

#elif defined(__IBMCPP__) && !defined(__COMPILER_VER__) && __IBMCPP__ < 800
# define COMPILER_ID "VisualAge"
  /* __IBMCPP__ = VRP */
# define COMPILER_VERSION_MAJOR DEC(__IBMCPP__/100)
# define COMPILER_VERSION_MINOR DEC(__IBMCPP__/10 % 10)
# define COMPILER_VERSION_PATCH DEC(__IBMCPP__    % 10)

#elif defined(__PGI)
# define COMPILER_ID "PGI"
# define COMPILER_VERSION_MAJOR DEC(__PGIC__)
# define COMPILER_VERSION_MINOR DEC(__PGIC_MINOR__)
# if defined(__PGIC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__PGIC_PATCHLEVEL__)
# endif

#elif defined(_CRAYC)
# define COMPILER_ID "Cray"
# define COMPILER_VERSION_MAJOR DEC(_RELEASE_MAJOR)
# define COMPILER_VERSION_MINOR DEC(_RELEASE_MINOR)

#elif defined(__TI_COMPILER_VERSION__)
# define COMPILER_ID "TI"
  /* __TI_COMPILER_VERSION__ = VVVRRRPPP */
# define COMPILER_VERSION_MAJOR DEC(__TI_COMPILER_VERSION__/1000000)
# define COMPILER_VERSION_MINOR DEC(__TI_COMPILER_VERSION__/1000   % 1000)
# define COMPILER_VERSION_PATCH DEC(__TI_COMPILER_VERSION__        % 1000)

#elif defined(__FUJITSU) || defined(__FCC_VERSION) || defined(__fcc_version)
# define COMPILER_ID "Fujitsu"

#elif defined(__ghs__)
# define COMPILER_ID "GHS"
/* __GHS_VERSION_NUMBER = VVVVRP */
# ifdef __GHS_VERSION_NUMBER
# define COMPILER_VERSION_MAJOR DEC(__GHS_VERSION_NUMBER / 100)
# define COMPILER_VERSION_MINOR DEC(__GHS_VERSION_NUMBER / 10 % 10)
# define COMPILER_VERSION_PATCH DEC(__GHS_VERSION_NUMBER      % 10)
# endif

#elif defined(__SCO_VERSION__)
# define COMPILER_ID "SCO"

#elif defined(__ARMCC_VERSION) && !defined(__clang__)
# define COMPILER_ID "ARMCC"
#if __ARMCC_VERSION >= 1000000
  /* __ARMCC_VERSION = VRRPPPP */
  # define COMPILER_VERSION_MAJOR DEC(__ARMCC_VERSION/1000000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCC_VERSION/10000 % 100)
  # define COMPILER_VERSION_PATCH DEC(__ARMCC_VERSION     % 10000)
#else
  /* __ARMCC_VERSION = VRPPPP */
  # define COMPILER_VERSION_MAJOR DEC(__ARMCC_VERSION/100000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCC_VERSION/10000 % 10)
  # define COMPILER_VERSION_PATCH DEC(__ARMCC_VERSION    % 10000)
#endif


#elif defined(__clang__) && defined(__apple_build_version__)
# define COMPILER_ID "AppleClang"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# define COMPILER_VERSION_MAJOR DEC(__clang_major__)
# define COMPILER_VERSION_MINOR DEC(__clang_minor__)
# define COMPILER_VERSION_PATCH DEC(__clang_patchlevel__)
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif
# define COMPILER_VERSION_TWEAK DEC(__apple_build_version__)

#elif defined(__clang__) && defined(__ARMCOMPILER_VERSION)
# define COMPILER_ID "ARMClang"
  # define COMPILER_VERSION_MAJOR DEC(__ARMCOMPILER_VERSION/1000000)
  # define COMPILER_VERSION_MINOR DEC(__ARMCOMPILER_VERSION/10000 % 100)
  # define COMPILER_VERSION_PATCH DEC(__ARMCOMPILER_VERSION     % 10000)
# define COMPILER_VERSION_INTERNAL DEC(__ARMCOMPILER_VERSION)

#elif defined(__clang__)
# define COMPILER_ID "Clang"
# if defined(_MSC_VER)
#  define SIMULATE_ID "MSVC"
# endif
# define COMPILER_VERSION_MAJOR DEC(__clang_major__)
# define COMPILER_VERSION_MINOR DEC(__clang_minor__)
# define COMPILER_VERSION_PATCH DEC(__clang_patchlevel__)
# if defined(_MSC_VER)
   /* _MSC_VER = VVRR */
#  define SIMULATE_VERSION_MAJOR DEC(_MSC_VER / 100)
#  define SIMULATE_VERSION_MINOR DEC(_MSC_VER % 100)
# endif

#elif defined(__GNUC__) || defined(__GNUG__)
# define COMPILER_ID "GNU"
# if defined(__GNUC__)
#  define COMPILER_VERSION_MAJOR DEC(__GNUC__)
# else
#  define COMPILER_VERSION_MAJOR DEC(__GNUG__)
# endif
# if defined(__GNUC_MINOR__)
#  define COMPILER_VERSION_MINOR DEC(__GNUC_MINOR__)
# endif
# if defined(__GNUC_PATCHLEVEL__)
#  define COMPILER_VERSION_PATCH DEC(__GNUC_PATCHLEVEL__)
# endif

#elif defined(_MSC_VER)
# define COMPILER_ID "MSVC"
  /* _MSC_VER = VVRR */
# define COMPILER_VERSION_MAJOR DEC(_MSC_VER / 100)
# define COMPILER_VERSION_MINOR DEC(_MSC_VER % 100)
# if defined(_MSC_FULL_VER)
#  if _MSC_VER >= 1400
    /* _MSC_FULL_VER = VVRRPPPPP */
#   define COMPILER_VERSION_PATCH DEC(_MSC_FULL_VER % 100000)
#  else
    /* _MSC_FULL_VER = VVRRPPPP */
#   define COMPILER_VERSION_PATCH DEC(_MSC_FULL_VER % 10000)
#  endif
# endif
# if defined(_MSC_BUILD)
#  define COMPILER_VERSION_TWEAK DEC(_MSC_BUILD)
# endif

#elif defined(__VISUALDSPVERSION__) || defined(__ADSPBLACKFIN__) || defined(__ADSPTS__) || defined(__ADSP21000__)
# define COMPILER_ID "ADSP"
#if defined(__VISUALDSPVERSION__)
  /* __VISUALDSPVERSION__ = 0xVVRRPP00 */
# define COMPILER_VERSION_MAJOR HEX(__VISUALDSPVERSION__>>24)
# define COMPILER_VERSION_MINOR HEX(__VISUALDSPVERSION__>>16 & 0xFF)
# define COMPILER_VERSION_PATCH HEX(__VISUALDSPVERSION__>>8  & 0xFF)
#endif

#elif defined(__IAR_SYSTEMS_ICC__) || defined(__IAR_SYSTEMS_ICC)
# define COMPILER_ID "IAR"
# if defined(__VER__) && defined(__ICCARM__)
#  define COMPILER_VERSION_MAJOR DEC((__VER__) / 1000000)
#  define COMPILER_VERSION_MINOR DEC(((__VER__) / 1000) % 1000)
#  define COMPILER_VERSION_PATCH DEC((__VER__) % 1000)
#  define COMPILER_VERSION_INTERNAL DEC(__IAR_SYSTEMS_ICC__)
# elif defined(__VER__) && (defined(__ICCAVR__) || defined(__ICCRX__) || defined(__ICCRH850__) || defined(__ICCRL78__) || defined(__ICC430__) || defined(__ICCRISCV__) || defined(__ICCV850__) || defined(__ICC8051__))
#  define COMPILER_VERSION_MAJOR DEC((__VER__) / 100)
#  define COMPILER_VERSION_MINOR DEC((__VER__) - (((__VER__) / 100)*100))
#  define COMPILER_VERSION_PATCH DEC(__SUBVERSION__)
#  define COMPILER_VERSION_INTERNAL DEC(__IAR_SYSTEMS_ICC__)
# endif


/* These compilers are either not known or too old to define an
  identification macro.  Try to identify the platform and guess that
  it is the native compiler.  */
#elif defined(__hpux) || defined(__hpua)
# define COMPILER_ID "HP"

#else /* unknown compiler */
# define COMPILER_ID ""
#endif

/* Construct the string literal in pieces to prevent the source from
   getting matched.  Store it in a pointer rather than an array
   because some compilers will just produce instructions to fill the
   array rather than assigning a pointer to a static array.  */
char const* info_compiler = "INFO" ":" "compiler[" COMPILER_ID "]";
#ifdef SIMULATE_ID
char const* info_simulate = "INFO" ":" "simulate[" SIMULATE_ID "]";
#endif

#ifdef __QNXNTO__
char const* qnxnto = "INFO" ":" "qnxnto[]";
#endif

#if defined(__CRAYXE) || defined(__CRAYXC)
char const *info_cray = "INFO" ":" "compiler_wrapper[CrayPrgEnv]";
#endif

#define STRINGIFY_HELPER(X) #X
#define STRINGIFY(X) STRINGIFY_HELPER(X)

/* Identify known platforms by name.  */
#if defined(__linux) || defined(__linux__) || defined(linux)
# define PLATFORM_ID "Linux"

#elif defined(__CYGWIN__)
# define PLATFORM_ID "Cygwin"

#elif defined(__MINGW32__)
# define PLATFORM_ID "MinGW"

#elif defined(__APPLE__)
# define PLATFORM_ID "Darwin"

#elif defined(_WIN32) || defined(__WIN32__) || defined(WIN32)
# define PLATFORM_ID "Windows"

#elif defined(__FreeBSD__) || defined(__FreeBSD)
# define PLATFORM_ID "FreeBSD"

#elif defined(__NetBSD__) || defined(__NetBSD)
# define PLATFORM_ID "NetBSD"

#elif defined(__OpenBSD__) || defined(__OPENBSD)
# define PLATFORM_ID "OpenBSD"

#elif defined(__sun) || defined(sun)
# define PLATFORM_ID "SunOS"

#elif defined(_AIX) || defined(__AIX) || defined(__AIX__) || defined(__aix) || defined(__aix__)
# define PLATFORM_ID "AIX"

#elif defined(__hpux) || defined(__hpux__)
# define PLATFORM_ID "HP-UX"

#elif defined(__HAIKU__)
# define PLATFORM_ID "Haiku"

#elif defined(__BeOS) || defined(__BEOS__) || defined(_BEOS)
# define PLATFORM_ID "BeOS"

#elif defined(__QNX__) || defined(__QNXNTO__)
# define PLATFORM_ID "QNX"

#elif defined(__tru64) || defined(_tru64) || defined(__TRU64__)
# define PLATFORM_ID "Tru64"

#elif defined(__riscos) || defined(__riscos__)
# define PLATFORM_ID "RISCos"

#elif defined(__sinix) || defined(__sinix__) || defined(__SINIX__)
# define PLATFORM_ID "SINIX"

#elif defined(__UNIX_SV__)
# define PLATFORM_ID "UNIX_SV"

#elif defined(__bsdos__)
# define PLATFORM_ID "BSDOS"

#elif defined(_MPRAS) || defined(MPRAS)
# define PLATFORM_ID "MP-RAS"

#elif defined(__osf) || defined(__osf__)
# define PLATFORM_ID "OSF1"

#elif defined(_SCO_SV) || defined(SCO_SV) || defined(sco_sv)
# define PLATFORM_ID "SCO_SV"

#elif defined(__ultrix) || defined(__ultrix__) || defined(_ULTRIX)
# define PLATFORM_ID "ULTRIX"

#elif defined(__XENIX__) || defined(_XENIX) || defined(XENIX)
# define PLATFORM_ID "Xenix"

#elif defined(__WATCOMC__)
# if defined(__LINUX__)
#  define PLATFORM_ID "Linux"

# elif defined(__DOS__)
#  define PLATFORM_ID "DOS"

# elif defined(__OS2__)
#  define PLATFORM_ID "OS2"

# elif defined(__WINDOWS__)
#  define PLATFORM_ID "Windows3x"

# else /* unknown platform */
#  define PLATFORM_ID
# endif

#elif defined(__INTEGRITY)
# if defined(INT_178B)
#  define PLATFORM_ID "Integrity178"

# else /* regular Integrity */
#  define PLATFORM_ID "Integrity"
# endif

#else /* unknown platform */
# define PLATFORM_ID

#endif

/* For windows compilers MSVC and Intel we can determine
   the architecture of the compiler being used.  This is because
   the compilers do not have flags that can change the architecture,
   but rather depend on which compiler is being used
*/
#if defined(_WIN32) && defined(_MSC_VER)
# if defined(_M_IA64)
#  define ARCHITECTURE_ID "IA64"

# elif defined(_M_X64) || defined(_M_AMD64)
#  define ARCHITECTURE_ID "x64"

# elif defined(_M_IX86)
#  define ARCHITECTURE_ID "X86"

# elif defined(_M_ARM64)
#  define ARCHITECTURE_ID "ARM64"

# elif defined(_M_ARM)
#  if _M_ARM == 4
#   define ARCHITECTURE_ID "ARMV4I"
#  elif _M_ARM == 5
#   define ARCHITECTURE_ID "ARMV5I"
#  else
#   define ARCHITECTURE_ID "ARMV" STRINGIFY(_M_ARM)
#  endif

# elif defined(_M_MIPS)
#  define ARCHITECTURE_ID "MIPS"

# elif defined(_M_SH)
#  define ARCHITECTURE_ID "SHx"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__WATCOMC__)
# if defined(_M_I86)
#  define ARCHITECTURE_ID "I86"

# elif defined(_M_IX86)
#  define ARCHITECTURE_ID "X86"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__IAR_SYSTEMS_ICC__) || defined(__IAR_SYSTEMS_ICC)
# if defined(__ICCARM__)
#  define ARCHITECTURE_ID "ARM"

# elif defined(__ICCRX__)
#  define ARCHITECTURE_ID "RX"

# elif defined(__ICCRH850__)
#  define ARCHITECTURE_ID "RH850"

# elif defined(__ICCRL78__)
#  define ARCHITECTURE_ID "RL78"

# elif defined(__ICCRISCV__)
#  define ARCHITECTURE_ID "RISCV"

# elif defined(__ICCAVR__)
#  define ARCHITECTURE_ID "AVR"

# elif defined(__ICC430__)
#  define ARCHITECTURE_ID "MSP430"

# elif defined(__ICCV850__)
#  define ARCHITECTURE_ID "V850"

# elif defined(__ICC8051__)
#  define ARCHITECTURE_ID "8051"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif

#elif defined(__ghs__)
# if defined(__PPC64__)
#  define ARCHITECTURE_ID "PPC64"

# elif defined(__ppc__)
#  define ARCHITECTURE_ID "PPC"

# elif defined(__ARM__)
#  define ARCHITECTURE_ID "ARM"

# elif defined(__x86_64__)
#  define ARCHITECTURE_ID "x64"

# elif defined(__i386__)
#  define ARCHITECTURE_ID "X86"

# else /* unknown architecture */
#  define ARCHITECTURE_ID ""
# endif
#else
#  define ARCHITECTURE_ID
#endif

/* Convert integer to decimal digit literals.  */
#define DEC(n)                   \
  ('0' + (((n) / 10000000)%10)), \
  ('0' + (((n) / 1000000)%10)),  \
  ('0' + (((n) / 100000)%10)),   \
  ('0' + (((n) / 10000)%10)),    \
  ('0' + (((n) / 1000)%10)),     \
  ('0' + (((n) / 100)%10)),      \
  ('0' + (((n) / 10)%10)),       \
  ('0' +  ((n) % 10))

/* Convert integer to hex digit literals.  */
#define HEX(n)             \
  ('0' + ((n)>>28 & 0xF)), \
  ('0' + ((n)>>24 & 0xF)), \
  ('0' + ((n)>>20 & 0xF)), \
  ('0' + ((n)>>16 & 0xF)), \
  ('0' + ((n)>>12 & 0xF)), \
  ('0' + ((n)>>8  & 0xF)), \
  ('0' + ((n)>>4  & 0xF)), \
  ('0' + ((n)     & 0xF))

/* Construct a string literal encoding the version number components. */
#ifdef COMPILER_VERSION_MAJOR
char const info_version[] = {
  'I', 'N', 'F', 'O', ':',
  'c','o','m','p','i','l','e','r','_','v','e','r','s','i','o','n','[',
  COMPILER_VERSION_MAJOR,
# ifdef COMPILER_VERSION_MINOR
  '.', COMPILER_VERSION_MINOR,
#  ifdef COMPILER_VERSION_PATCH
   '.', COMPILER_VERSION_PATCH,
#   ifdef COMPILER_VERSION_TWEAK
    '.', COMPILER_VERSION_TWEAK,
#   endif
#  endif
# endif
  ']','\0'};
#endif

/* Construct a string literal encoding the internal version number. */
#ifdef COMPILER_VERSION_INTERNAL
char const info_version_internal[] = {
  'I', 'N', 'F', 'O', ':',
  'c','o','m','p','i','l','e','r','_','v','e','r','s','i','o','n','_',
  'i','n','t','e','r','n','a','l','[',
  COMPILER_VERSION_INTERNAL,']','\0'};
#endif

/* Construct a string literal encoding the version number components. */
#ifdef SIMULATE_VERSION_MAJOR
char const info_simulate_version[] = {
  'I', 'N', 'F', 'O', ':',
  's','i','m','u','l','a','t','e','_','v','e','r','s','i','o','n','[',
  SIMULATE_VERSION_MAJOR,
# ifdef SIMULATE_VERSION_MINOR
  '.', SIMULATE_VERSION_MINOR,
#  ifdef SIMULATE_VERSION_PATCH
   '.', SIMULATE_VERSION_PATCH,
#   ifdef SIMULATE_VERSION_TWEAK
    '.', SIMULATE_VERSION_TWEAK,
#   endif
#  endif
# endif
  ']','\0'};
#endif

/* Construct the string literal in pieces to prevent the source from
   getting matched.  Store it in a pointer rather than an array
   because some compilers will just produce instructions to fill the
   array rather than assigning a pointer to a static array.  */
char const* info_platform = "INFO" ":" "platform[" PLATFORM_ID "]";
char const* info_arch = "INFO" ":" "arch[" ARCHITECTURE_ID "]";




#if defined(__INTEL_COMPILER) && defined(_MSVC_LANG) && _MSVC_LANG < 201403L
#  if defined(__INTEL_CXX11_MODE__)
#    if defined(__cpp_aggregate_nsdmi)
#      define CXX_STD 201402L
#    else
#      define CXX_STD 201103L
#    endif
#  else
#    define CXX_STD 199711L
#  endif
#elif defined(_MSC_VER) && defined(_MSVC_LANG)
#  define CXX_STD _MSVC_LANG
#else
#  define CXX_STD __cplusplus
#endif

const char* info_language_dialect_default = "INFO" ":" "dialect_default["
#if CXX_STD > 201703L
  "20"
#elif CXX_STD >= 201703L
  "17"
#elif CXX_STD >= 201402L
  "14"
#elif CXX_STD >= 201103L
  "11"
#else
  "98"
#endif
"]";

/*--------------------------------------------------------------------------*/

int main(int argc, char* argv[])
{
  int require = 0;
  require += info_compiler[argc];
  require += info_platform[argc];
#ifdef COMPILER_VERSION_MAJOR
  require += info_version[argc];
#endif
#ifdef COMPILER_VERSION_INTERNAL
  require += info_version_internal[argc];
#endif
#ifdef SIMULATE_ID
  require += info_simulate[argc];
#endif
#ifdef SIMULATE_VERSION_MAJOR
  require += info_simulate_version[argc];
#endif
#if defined(__CRAYXE) || defined(__CRAYXC)
  require += info_cray[argc];
#endif
  require += info_language_dialect_default[argc];
  (void)argv;
  return require;
}


==> Codes/tutorial/mechanism/out/chem_utils.c <==
#include "header.h"
#include "chem_utils.h"

void eval_conc (const double T, const double pres, const double * __restrict__ y, double * __restrict__ y_N, double * __restrict__ mw_avg, double * __restrict__ rho, double * __restrict__ conc) {

  // mass fraction of final species
  *y_N = 1.0 - (y[0] + y[1] + y[2] + y[3] + y[4] + y[5] + y[6] + y[7] + y[8]
                + y[9] + y[10] + y[11] + y[12] + y[13] + y[14] + y[15] + y[16]
                + y[17] + y[18] + y[19] + y[20] + y[21] + y[22] + y[23]
                + y[24] + y[25] + y[26] + y[27] + y[28] + y[29] + y[30]
                + y[31] + y[32] + y[33] + y[34] + y[35] + y[36] + y[37]
                + y[38] + y[39] + y[40] + y[41] + y[42] + y[43] + y[44]
                + y[45] + y[46] + y[47] + y[48] + y[49] + y[50] + y[51]);
  *mw_avg = (y[0] * 4.9606127348850126e-01) + (y[1] * 9.9212254697700253e-01)
      + (y[2] * 6.2502343837893923e-02) + (y[3] * 3.1251171918946961e-02)
      + (y[4] * 5.8798142449083754e-02) + (y[5] * 5.5508435061791990e-02)
      + (y[6] * 3.0296842402491128e-02) + (y[7] * 2.9399071224541877e-02)
      + (y[8] * 8.3257014403463503e-02) + (y[9] * 7.6811168958455925e-02)
      + (y[10] * 7.1291691381119682e-02) + (y[11] * 7.1291691381119682e-02)
      + (y[12] * 6.6512269518358050e-02) + (y[13] * 6.2333413951215375e-02)
      + (y[14] * 3.5701025333447579e-02) + (y[15] * 2.2722211870992371e-02)
      + (y[16] * 3.4460965031080343e-02) + (y[17] * 3.3304158890145569e-02)
      + (y[18] * 3.2222495039346891e-02) + (y[19] * 3.2222495039346891e-02)
      + (y[20] * 3.1208882297572946e-02) + (y[21] * 3.9952153301206474e-02)
      + (y[22] * 3.8405584479227962e-02) + (y[23] * 3.6974290296984895e-02)
      + (y[24] * 3.5645845690559841e-02) + (y[25] * 3.4409549338132318e-02)
      + (y[26] * 3.3256134759179025e-02) + (y[27] * 2.4372802487195748e-02)
      + (y[28] * 2.3788408764791637e-02) + (y[29] * 2.3788408764791630e-02)
      + (y[30] * 7.1394200220750867e-02) + (y[31] * 6.6601486012355909e-02)
      + (y[32] * 6.2411765366712807e-02) + (y[33] * 5.8717975216317018e-02)
      + (y[34] * 3.4457307740282862e-02) + (y[35] * 3.3326512507106880e-02)
      + (y[36] * 2.1736512602612643e-02) + (y[37] * 2.2720621781623922e-02)
      + (y[38] * 3.2243419762894791e-02) + (y[39] * 3.8435313751309687e-02)
      + (y[40] * 3.7001844171913524e-02) + (y[41] * 3.5671454489288219e-02)
      + (y[42] * 2.4370973001348693e-02) + (y[43] * 2.3242257771513730e-02)
      + (y[44] * 2.3242257771513730e-02) + (y[45] * 2.3242257771513730e-02)
      + (y[46] * 2.3799811219897406e-02) + (y[47] * 2.5032542304996495e-02)
      + (y[48] * 2.3208005462236166e-02) + (y[49] * 2.2677526480547671e-02)
      + (y[50] * 2.3231383182615861e-02) + (y[51] * 2.2699847184628755e-02) + ((*y_N) * 3.5697100110375433e-02);
  *mw_avg = 1.0 / *mw_avg;
  // mass-averaged density
  *rho = pres * (*mw_avg) / (8.31446210e+03 * T);
  conc[0] = (*rho) * y[0] * 4.9606127348850126e-01;
  conc[1] = (*rho) * y[1] * 9.9212254697700253e-01;
  conc[2] = (*rho) * y[2] * 6.2502343837893923e-02;
  conc[3] = (*rho) * y[3] * 3.1251171918946961e-02;
  conc[4] = (*rho) * y[4] * 5.8798142449083754e-02;
  conc[5] = (*rho) * y[5] * 5.5508435061791990e-02;
  conc[6] = (*rho) * y[6] * 3.0296842402491128e-02;
  conc[7] = (*rho) * y[7] * 2.9399071224541877e-02;
  conc[8] = (*rho) * y[8] * 8.3257014403463503e-02;
  conc[9] = (*rho) * y[9] * 7.6811168958455925e-02;
  conc[10] = (*rho) * y[10] * 7.1291691381119682e-02;
  conc[11] = (*rho) * y[11] * 7.1291691381119682e-02;
  conc[12] = (*rho) * y[12] * 6.6512269518358050e-02;
  conc[13] = (*rho) * y[13] * 6.2333413951215375e-02;
  conc[14] = (*rho) * y[14] * 3.5701025333447579e-02;
  conc[15] = (*rho) * y[15] * 2.2722211870992371e-02;
  conc[16] = (*rho) * y[16] * 3.4460965031080343e-02;
  conc[17] = (*rho) * y[17] * 3.3304158890145569e-02;
  conc[18] = (*rho) * y[18] * 3.2222495039346891e-02;
  conc[19] = (*rho) * y[19] * 3.2222495039346891e-02;
  conc[20] = (*rho) * y[20] * 3.1208882297572946e-02;
  conc[21] = (*rho) * y[21] * 3.9952153301206474e-02;
  conc[22] = (*rho) * y[22] * 3.8405584479227962e-02;
  conc[23] = (*rho) * y[23] * 3.6974290296984895e-02;
  conc[24] = (*rho) * y[24] * 3.5645845690559841e-02;
  conc[25] = (*rho) * y[25] * 3.4409549338132318e-02;
  conc[26] = (*rho) * y[26] * 3.3256134759179025e-02;
  conc[27] = (*rho) * y[27] * 2.4372802487195748e-02;
  conc[28] = (*rho) * y[28] * 2.3788408764791637e-02;
  conc[29] = (*rho) * y[29] * 2.3788408764791630e-02;
  conc[30] = (*rho) * y[30] * 7.1394200220750867e-02;
  conc[31] = (*rho) * y[31] * 6.6601486012355909e-02;
  conc[32] = (*rho) * y[32] * 6.2411765366712807e-02;
  conc[33] = (*rho) * y[33] * 5.8717975216317018e-02;
  conc[34] = (*rho) * y[34] * 3.4457307740282862e-02;
  conc[35] = (*rho) * y[35] * 3.3326512507106880e-02;
  conc[36] = (*rho) * y[36] * 2.1736512602612643e-02;
  conc[37] = (*rho) * y[37] * 2.2720621781623922e-02;
  conc[38] = (*rho) * y[38] * 3.2243419762894791e-02;
  conc[39] = (*rho) * y[39] * 3.8435313751309687e-02;
  conc[40] = (*rho) * y[40] * 3.7001844171913524e-02;
  conc[41] = (*rho) * y[41] * 3.5671454489288219e-02;
  conc[42] = (*rho) * y[42] * 2.4370973001348693e-02;
  conc[43] = (*rho) * y[43] * 2.3242257771513730e-02;
  conc[44] = (*rho) * y[44] * 2.3242257771513730e-02;
  conc[45] = (*rho) * y[45] * 2.3242257771513730e-02;
  conc[46] = (*rho) * y[46] * 2.3799811219897406e-02;
  conc[47] = (*rho) * y[47] * 2.5032542304996495e-02;
  conc[48] = (*rho) * y[48] * 2.3208005462236166e-02;
  conc[49] = (*rho) * y[49] * 2.2677526480547671e-02;
  conc[50] = (*rho) * y[50] * 2.3231383182615861e-02;
  conc[51] = (*rho) * y[51] * 2.2699847184628755e-02;
  conc[52] = (*rho) * (*y_N) * 3.5697100110375433e-02;

} // end eval_conc

void eval_conc_rho (const double T, const double rho, const double * __restrict__ y, double * __restrict__ y_N, double * __restrict__ mw_avg, double * __restrict__ pres, double * __restrict__ conc) {

  // mass fraction of final species
  *y_N = 1.0 - (y[0] + y[1] + y[2] + y[3] + y[4] + y[5] + y[6] + y[7] + y[8]
                + y[9] + y[10] + y[11] + y[12] + y[13] + y[14] + y[15] + y[16]
                + y[17] + y[18] + y[19] + y[20] + y[21] + y[22] + y[23]
                + y[24] + y[25] + y[26] + y[27] + y[28] + y[29] + y[30]
                + y[31] + y[32] + y[33] + y[34] + y[35] + y[36] + y[37]
                + y[38] + y[39] + y[40] + y[41] + y[42] + y[43] + y[44]
                + y[45] + y[46] + y[47] + y[48] + y[49] + y[50] + y[51]);
  *mw_avg = (y[0] * 4.9606127348850126e-01) + (y[1] * 9.9212254697700253e-01)
      + (y[2] * 6.2502343837893923e-02) + (y[3] * 3.1251171918946961e-02)
      + (y[4] * 5.8798142449083754e-02) + (y[5] * 5.5508435061791990e-02)
      + (y[6] * 3.0296842402491128e-02) + (y[7] * 2.9399071224541877e-02)
      + (y[8] * 8.3257014403463503e-02) + (y[9] * 7.6811168958455925e-02)
      + (y[10] * 7.1291691381119682e-02) + (y[11] * 7.1291691381119682e-02)
      + (y[12] * 6.6512269518358050e-02) + (y[13] * 6.2333413951215375e-02)
      + (y[14] * 3.5701025333447579e-02) + (y[15] * 2.2722211870992371e-02)
      + (y[16] * 3.4460965031080343e-02) + (y[17] * 3.3304158890145569e-02)
      + (y[18] * 3.2222495039346891e-02) + (y[19] * 3.2222495039346891e-02)
      + (y[20] * 3.1208882297572946e-02) + (y[21] * 3.9952153301206474e-02)
      + (y[22] * 3.8405584479227962e-02) + (y[23] * 3.6974290296984895e-02)
      + (y[24] * 3.5645845690559841e-02) + (y[25] * 3.4409549338132318e-02)
      + (y[26] * 3.3256134759179025e-02) + (y[27] * 2.4372802487195748e-02)
      + (y[28] * 2.3788408764791637e-02) + (y[29] * 2.3788408764791630e-02)
      + (y[30] * 7.1394200220750867e-02) + (y[31] * 6.6601486012355909e-02)
      + (y[32] * 6.2411765366712807e-02) + (y[33] * 5.8717975216317018e-02)
      + (y[34] * 3.4457307740282862e-02) + (y[35] * 3.3326512507106880e-02)
      + (y[36] * 2.1736512602612643e-02) + (y[37] * 2.2720621781623922e-02)
      + (y[38] * 3.2243419762894791e-02) + (y[39] * 3.8435313751309687e-02)
      + (y[40] * 3.7001844171913524e-02) + (y[41] * 3.5671454489288219e-02)
      + (y[42] * 2.4370973001348693e-02) + (y[43] * 2.3242257771513730e-02)
      + (y[44] * 2.3242257771513730e-02) + (y[45] * 2.3242257771513730e-02)
      + (y[46] * 2.3799811219897406e-02) + (y[47] * 2.5032542304996495e-02)
      + (y[48] * 2.3208005462236166e-02) + (y[49] * 2.2677526480547671e-02)
      + (y[50] * 2.3231383182615861e-02) + (y[51] * 2.2699847184628755e-02) + ((*y_N) * 3.5697100110375433e-02);
  *mw_avg = 1.0 / *mw_avg;
  // pressure
  *pres = rho * 8.31446210e+03 * T / (*mw_avg);
  conc[0] = rho * y[0] * 4.9606127348850126e-01;
  conc[1] = rho * y[1] * 9.9212254697700253e-01;
  conc[2] = rho * y[2] * 6.2502343837893923e-02;
  conc[3] = rho * y[3] * 3.1251171918946961e-02;
  conc[4] = rho * y[4] * 5.8798142449083754e-02;
  conc[5] = rho * y[5] * 5.5508435061791990e-02;
  conc[6] = rho * y[6] * 3.0296842402491128e-02;
  conc[7] = rho * y[7] * 2.9399071224541877e-02;
  conc[8] = rho * y[8] * 8.3257014403463503e-02;
  conc[9] = rho * y[9] * 7.6811168958455925e-02;
  conc[10] = rho * y[10] * 7.1291691381119682e-02;
  conc[11] = rho * y[11] * 7.1291691381119682e-02;
  conc[12] = rho * y[12] * 6.6512269518358050e-02;
  conc[13] = rho * y[13] * 6.2333413951215375e-02;
  conc[14] = rho * y[14] * 3.5701025333447579e-02;
  conc[15] = rho * y[15] * 2.2722211870992371e-02;
  conc[16] = rho * y[16] * 3.4460965031080343e-02;
  conc[17] = rho * y[17] * 3.3304158890145569e-02;
  conc[18] = rho * y[18] * 3.2222495039346891e-02;
  conc[19] = rho * y[19] * 3.2222495039346891e-02;
  conc[20] = rho * y[20] * 3.1208882297572946e-02;
  conc[21] = rho * y[21] * 3.9952153301206474e-02;
  conc[22] = rho * y[22] * 3.8405584479227962e-02;
  conc[23] = rho * y[23] * 3.6974290296984895e-02;
  conc[24] = rho * y[24] * 3.5645845690559841e-02;
  conc[25] = rho * y[25] * 3.4409549338132318e-02;
  conc[26] = rho * y[26] * 3.3256134759179025e-02;
  conc[27] = rho * y[27] * 2.4372802487195748e-02;
  conc[28] = rho * y[28] * 2.3788408764791637e-02;
  conc[29] = rho * y[29] * 2.3788408764791630e-02;
  conc[30] = rho * y[30] * 7.1394200220750867e-02;
  conc[31] = rho * y[31] * 6.6601486012355909e-02;
  conc[32] = rho * y[32] * 6.2411765366712807e-02;
  conc[33] = rho * y[33] * 5.8717975216317018e-02;
  conc[34] = rho * y[34] * 3.4457307740282862e-02;
  conc[35] = rho * y[35] * 3.3326512507106880e-02;
  conc[36] = rho * y[36] * 2.1736512602612643e-02;
  conc[37] = rho * y[37] * 2.2720621781623922e-02;
  conc[38] = rho * y[38] * 3.2243419762894791e-02;
  conc[39] = rho * y[39] * 3.8435313751309687e-02;
  conc[40] = rho * y[40] * 3.7001844171913524e-02;
  conc[41] = rho * y[41] * 3.5671454489288219e-02;
  conc[42] = rho * y[42] * 2.4370973001348693e-02;
  conc[43] = rho * y[43] * 2.3242257771513730e-02;
  conc[44] = rho * y[44] * 2.3242257771513730e-02;
  conc[45] = rho * y[45] * 2.3242257771513730e-02;
  conc[46] = rho * y[46] * 2.3799811219897406e-02;
  conc[47] = rho * y[47] * 2.5032542304996495e-02;
  conc[48] = rho * y[48] * 2.3208005462236166e-02;
  conc[49] = rho * y[49] * 2.2677526480547671e-02;
  conc[50] = rho * y[50] * 2.3231383182615861e-02;
  conc[51] = rho * y[51] * 2.2699847184628755e-02;
  conc[52] = rho * (*y_N) * 3.5697100110375433e-02;

} // end eval_conc

void eval_h (const double T, double * __restrict__ h) {

  if (T <= 1000.0) {
    h[0] = 4.1244826576978785e+03 * (-9.1793517299999996e+02 + T * (2.3443311200000001e+00 + T * (3.9902603749999996e-03 + T * (-6.4927169999999995e-06 + T * (5.0393023500000001e-09 + -1.4752235220000002e-12 * T)))));
  } else {
    h[0] = 4.1244826576978785e+03 * (-9.5015892199999996e+02 + T * (3.3372791999999998e+00 + T * (-2.4701236549999999e-05 + T * (1.6648559266666665e-07 + T * (-4.4891598500000001e-11 + 4.0051075199999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[1] = 8.2489653153957570e+03 * (2.5473659899999999e+04 + T * (2.5000000000000000e+00 + T * (3.5266640949999999e-13 + T * (-6.6530654666666665e-16 + T * (5.7520407999999997e-19 + -1.8554646640000001e-22 * T)))));
  } else {
    h[1] = 8.2489653153957570e+03 * (2.5473659899999999e+04 + T * (2.5000000099999999e+00 + T * (-1.1542148649999999e-11 + T * (5.3853982666666673e-15 + T * (-1.1837880875000001e-18 + 9.9639471400000006e-23 * T)))));
  }

  if (T <= 1000.0) {
    h[2] = 5.1967336900133762e+02 * (2.9122259200000000e+04 + T * (3.1682671000000000e+00 + T * (-1.6396594200000000e-03 + T * (2.2143546533333334e-06 + T * (-1.5320165600000000e-09 + 4.2253194199999998e-13 * T)))));
  } else {
    h[2] = 5.1967336900133762e+02 * (2.9217579099999999e+04 + T * (2.5694207800000002e+00 + T * (-4.2987056850000002e-05 + T * (1.3982819633333334e-08 + T * (-2.5044449749999998e-12 + 2.4566738199999997e-16 * T)))));
  }

  if (T <= 1000.0) {
    h[3] = 2.5983668450066881e+02 * (-1.0639435599999999e+03 + T * (3.7824563599999999e+00 + T * (-1.4983670799999999e-03 + T * (3.2824340033333332e-06 + T * (-2.4203237725000002e-09 + 6.4874567400000000e-13 * T)))));
  } else {
    h[3] = 2.5983668450066881e+02 * (-1.0884577200000001e+03 + T * (3.2825378399999998e+00 + T * (7.4154376999999996e-04 + T * (-2.5265555633333331e-07 + T * (5.2367638749999998e-11 + -4.3343558799999996e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[4] = 4.8887492694330808e+02 * (3.6150805599999999e+03 + T * (3.9920154299999999e+00 + T * (-1.2006587600000001e-03 + T * (1.5393128033333333e-06 + T * (-9.7028333249999999e-10 + 2.7282293999999999e-13 * T)))));
  } else {
    h[4] = 4.8887492694330808e+02 * (3.8586570000000002e+03 + T * (3.0928876700000001e+00 + T * (2.7421485799999999e-04 + T * (4.2168409333333331e-08 + T * (-2.1986538899999999e-11 + 2.3482475199999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[5] = 4.6152277955158070e+02 * (-3.0293726699999999e+04 + T * (4.1986405600000003e+00 + T * (-1.0182170500000001e-03 + T * (2.1734673700000000e-06 + T * (-1.3719926550000001e-09 + 3.5439563400000000e-13 * T)))));
  } else {
    h[5] = 4.6152277955158070e+02 * (-3.0004297100000000e+04 + T * (3.0339924900000002e+00 + T * (1.0884590200000001e-03 + T * (-5.4690839333333327e-08 + T * (-2.4260496750000000e-11 + 3.3640198399999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[6] = 2.5190194790518544e+02 * (2.9480804000000001e+02 + T * (4.3017980099999997e+00 + T * (-2.3745602549999998e-03 + T * (7.0527630333333326e-06 + T * (-6.0690973500000000e-09 + 1.8584502480000002e-12 * T)))));
  } else {
    h[6] = 2.5190194790518544e+02 * (1.1185671300000000e+02 + T * (4.0172109000000003e+00 + T * (1.1199100650000000e-03 + T * (-2.1121938333333332e-07 + T * (2.8561592500000001e-11 + -2.1581707000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[7] = 2.4443746347165404e+02 * (-1.7702582100000000e+04 + T * (4.2761126899999997e+00 + T * (-2.7141120849999997e-04 + T * (5.5778567000000005e-06 + T * (-5.3942703249999999e-09 + 1.7249087260000000e-12 * T)))));
  } else {
    h[7] = 2.4443746347165404e+02 * (-1.7861787700000001e+04 + T * (4.1650028499999996e+00 + T * (2.4541584700000000e-03 + T * (-6.3379741666666662e-07 + T * (9.2796496499999996e-11 + -5.7581661000000002e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[8] = 6.9223729081675140e+02 * (8.5443883199999997e+04 + T * (2.5542395500000001e+00 + T * (-1.6076886199999999e-04 + T * (2.4459741500000000e-07 + T * (-1.8305872225000000e-10 + 5.3304289200000002e-14 * T)))));
  } else {
    h[8] = 6.9223729081675140e+02 * (8.5451295299999998e+04 + T * (2.4926688800000001e+00 + T * (2.3994464200000000e-05 + T * (-2.4144500666666670e-08 + T * (9.3572757250000007e-12 + -9.7455578599999989e-16 * T)))));
  }

  if (T <= 1000.0) {
    h[9] = 6.3864355316177830e+02 * (7.0797293399999995e+04 + T * (3.4898166499999999e+00 + T * (1.6191777050000001e-04 + T * (-5.6299688333333337e-07 + T * (7.9054331749999998e-10 + -2.8121813400000003e-13 * T)))));
  } else {
    h[9] = 6.3864355316177830e+02 * (7.1012436400000006e+04 + T * (2.8784647300000001e+00 + T * (4.8545684050000000e-04 + T * (4.8148551666666660e-08 + T * (-3.2671962250000002e-11 + 3.5215876599999997e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[10] = 5.9275206603321635e+02 * (4.6004040099999998e+04 + T * (3.7626786700000001e+00 + T * (4.8443607150000002e-04 + T * (9.3163280333333339e-07 + T * (-9.6272788250000007e-10 + 3.3748343799999999e-13 * T)))));
  } else {
    h[10] = 5.9275206603321635e+02 * (4.6263603999999999e+04 + T * (2.8741011300000001e+00 + T * (1.8281964599999999e-03 + T * (-4.6964865666666667e-07 + T * (6.5044887249999998e-11 + -3.7545513400000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[11] = 5.9275206603321635e+02 * (5.0496816299999999e+04 + T * (4.1986041099999998e+00 + T * (-1.1833070950000000e-03 + T * (2.7443207333333332e-06 + T * (-1.6720399525000001e-09 + 3.8862947400000001e-13 * T)))));
  } else {
    h[11] = 5.9275206603321635e+02 * (5.0925999700000000e+04 + T * (2.2920384199999999e+00 + T * (2.3279431850000000e-03 + T * (-6.7063982333333332e-07 + T * (1.0447650000000001e-10 + -6.7943272999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[12] = 5.5301374409537334e+02 * (1.6444998800000001e+04 + T * (3.6735904000000001e+00 + T * (1.0054758750000000e-03 + T * (1.9100728533333335e-06 + T * (-1.7177935625000000e-09 + 5.0877146800000003e-13 * T)))));
  } else {
    h[12] = 5.5301374409537334e+02 * (1.6775584299999999e+04 + T * (2.2857177200000001e+00 + T * (3.6199501849999999e-03 + T * (-9.9571449333333331e-07 + T * (1.4892116100000001e-10 + -9.3430878800000005e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[13] = 5.1826880786099150e+02 * (-1.0246647600000000e+04 + T * (5.1498761300000000e+00 + T * (-6.8354894000000003e-03 + T * (1.6393353300000001e-05 + T * (-1.2118575650000000e-08 + 3.3338791200000000e-12 * T)))));
  } else {
    h[13] = 5.1826880786099150e+02 * (-9.4683445900000006e+03 + T * (7.4851495000000004e-02 + T * (6.6954733499999999e-03 + T * (-1.9109526966666665e-06 + T * (3.0573133750000000e-10 + -2.0363046000000002e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[14] = 2.9683482206608977e+02 * (-1.4344085999999999e+04 + T * (3.5795334699999999e+00 + T * (-3.0517684000000000e-04 + T * (3.3893811000000002e-07 + T * (2.2675147100000000e-10 + -1.8088489979999999e-13 * T)))));
  } else {
    h[14] = 2.9683482206608977e+02 * (-1.4151872400000000e+04 + T * (2.7151856099999998e+00 + T * (1.0312637150000001e-03 + T * (-3.3294192366666671e-07 + T * (5.7513252000000000e-11 + -4.0729543200000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[15] = 1.8892296942953618e+02 * (-4.8371969700000001e+04 + T * (2.3567735200000000e+00 + T * (4.4922983850000002e-03 + T * (-2.3745208966666665e-06 + T * (6.1479755499999995e-10 + -2.8739909599999997e-14 * T)))));
  } else {
    h[15] = 1.8892296942953618e+02 * (-4.8759165999999997e+04 + T * (3.8574602900000001e+00 + T * (2.2071851299999999e-03 + T * (-7.3827134666666672e-07 + T * (1.3087254700000001e-10 + -9.4416832800000002e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[16] = 2.8652438768034290e+02 * (3.8395649600000002e+03 + T * (4.2211858400000004e+00 + T * (-1.6219626600000000e-03 + T * (4.5933148666666667e-06 + T * (-3.3286023250000002e-09 + 8.6753773000000000e-13 * T)))));
  } else {
    h[16] = 2.8652438768034290e+02 * (4.0119181500000000e+03 + T * (2.7721743800000000e+00 + T * (2.4784776299999998e-03 + T * (-8.2815204333333337e-07 + T * (1.4729044450000001e-10 + -1.0670174220000000e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[17] = 2.7690616686449340e+02 * (-1.4308956700000001e+04 + T * (4.7937231499999999e+00 + T * (-4.9541668450000000e-03 + T * (1.2440666933333332e-05 + T * (-9.4821315249999995e-09 + 2.6354530400000001e-12 * T)))));
  } else {
    h[17] = 2.7690616686449340e+02 * (-1.3995832300000000e+04 + T * (1.7606900800000000e+00 + T * (4.6000004100000000e-03 + T * (-1.4741960433333332e-06 + T * (2.5160302999999999e-10 + -1.7677112800000002e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[18] = 2.6791271377208773e+02 * (-3.1939136699999999e+03 + T * (3.8638891800000001e+00 + T * (2.7983615200000002e-03 + T * (1.9775726366666668e-06 + T * (-2.6133003000000002e-09 + 8.7393455600000001e-13 * T)))));
  } else {
    h[18] = 2.6791271377208773e+02 * (-3.2425062699999999e+03 + T * (3.6926656900000001e+00 + T * (4.3228839850000004e-03 + T * (-1.2503370666666667e-06 + T * (1.9680865900000000e-10 + -1.2971084020000001e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[19] = 2.6791271377208773e+02 * (9.7860109999999997e+02 + T * (2.1062040000000000e+00 + T * (3.6082975000000001e-03 + T * (1.7794906666666667e-06 + T * (-1.8444089999999999e-09 + 4.1512200000000000e-13 * T)))));
  } else {
    h[19] = 2.6791271377208773e+02 * (1.2783252000000000e+02 + T * (3.7707989999999998e+00 + T * (3.9357484999999999e-03 + T * (-8.8546133333333336e-07 + T * (9.8610774999999998e-11 + -4.2252319999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[20] = 2.5948506904653118e+02 * (-2.5642765599999999e+04 + T * (5.7153958200000003e+00 + T * (-7.6154564500000004e-03 + T * (2.1748038500000001e-05 + T * (-1.7770172225000000e-08 + 5.2270539599999996e-12 * T)))));
  } else {
    h[20] = 2.5948506904653118e+02 * (-2.5374874700000000e+04 + T * (1.7897079100000000e+00 + T * (7.0469145999999998e-03 + T * (-2.1216694499999999e-06 + T * (3.4542771250000001e-10 + -2.3412043999999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[21] = 3.3218066443627117e+02 * (6.6839393200000006e+04 + T * (2.8896573299999999e+00 + T * (6.7049805499999997e-03 + T * (-9.4923167000000006e-06 + T * (7.3697761250000002e-09 + -2.1866302199999998e-12 * T)))));
  } else {
    h[21] = 3.3218066443627117e+02 * (6.7121065000000002e+04 + T * (3.1678065200000001e+00 + T * (2.3761095100000001e-03 + T * (-6.1262358999999999e-07 + T * (7.6047562999999994e-11 + -3.5446553999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[22] = 3.1932177658088915e+02 * (2.6428980700000000e+04 + T * (8.0868109399999999e-01 + T * (1.1680781450000000e-02 + T * (-1.1839060500000000e-05 + T * (7.0038109249999999e-09 + -1.7001459479999999e-12 * T)))));
  } else {
    h[22] = 3.1932177658088915e+02 * (2.5935999199999998e+04 + T * (4.1475696400000004e+00 + T * (2.9808333200000000e-03 + T * (-7.9098284000000004e-07 + T * (1.1685304275000001e-10 + -7.2247042600000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[23] = 3.0742133534867867e+02 * (3.4859846799999999e+04 + T * (3.2124664500000000e+00 + T * (7.5739581000000002e-04 + T * (8.6403137333333327e-06 + T * (-8.9414461750000000e-09 + 2.9430174599999999e-12 * T)))));
  } else {
    h[23] = 3.0742133534867867e+02 * (3.4612873899999999e+04 + T * (3.0167240000000000e+00 + T * (5.1651146000000004e-03 + T * (-1.5602744966666665e-06 + T * (2.5440821999999998e-10 + -1.7252140819999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[24] = 2.9637603301660818e+02 * (5.0897759299999998e+03 + T * (3.9592014799999999e+00 + T * (-3.7852612350000002e-03 + T * (1.9033009733333333e-05 + T * (-1.7289718825000000e-08 + 5.3976874600000004e-12 * T)))));
  } else {
    h[24] = 2.9637603301660818e+02 * (4.9398861399999996e+03 + T * (2.0361111599999999e+00 + T * (7.3227075499999999e-03 + T * (-2.2369263833333335e-06 + T * (3.6805730750000002e-10 + -2.5141212200000000e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[25] = 2.8609689384998131e+02 * (1.2841626500000000e+04 + T * (4.3064656799999996e+00 + T * (-2.0932944600000002e-03 + T * (1.6571426900000001e-05 + T * (-1.4978165149999999e-08 + 4.6101800800000003e-12 * T)))));
  } else {
    h[25] = 2.8609689384998131e+02 * (1.2857520000000000e+04 + T * (1.9546564200000001e+00 + T * (8.6986361000000005e-03 + T * (-2.6606888933333333e-06 + T * (4.3804422250000001e-10 + -2.9928315199999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[26] = 2.7650687204768667e+02 * (-1.1522205500000000e+04 + T * (4.2914249199999999e+00 + T * (-2.7507713499999998e-03 + T * (1.9981276266666669e-05 + T * (-1.7711657125000000e-08 + 5.3737154200000002e-12 * T)))));
  } else {
    h[26] = 2.7650687204768667e+02 * (-1.1426393200000000e+04 + T * (1.0718814999999999e+00 + T * (1.0842633850000000e-02 + T * (-3.3418689000000000e-06 + T * (5.5353000250000001e-10 + -3.8000577999999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[27] = 2.0264674255057480e+02 * (2.0059449000000001e+04 + T * (2.2517214000000001e+00 + T * (8.8275105000000000e-03 + T * (-7.9097003333333330e-06 + T * (4.3189397500000003e-09 + -1.0132962200000001e-12 * T)))));
  } else {
    h[27] = 2.0264674255057480e+02 * (1.9327215000000000e+04 + T * (5.6282057999999999e+00 + T * (2.0426700500000001e-03 + T * (-5.3115156666666666e-07 + T * (7.1565129999999998e-11 + -3.8815663999999995e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[28] = 1.9778782309416789e+02 * (-7.0429180399999996e+03 + T * (2.1358362999999998e+00 + T * (9.0594360499999995e-03 + T * (-5.7982491333333329e-06 + T * (2.3359939200000000e-09 + -4.0291522999999998e-13 * T)))));
  } else {
    h[28] = 1.9778782309416789e+02 * (-7.5510531099999998e+03 + T * (4.5112973199999997e+00 + T * (4.5017987249999997e-03 + T * (-1.3897987833333332e-06 + T * (2.3083647049999999e-10 + -1.5896764019999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    h[29] = 1.9778782309416783e+02 * (8.0316143000000002e+03 + T * (1.2423732999999999e+00 + T * (1.5536100500000000e-02 + T * (-1.6955621333333335e-05 + T * (1.0784282750000001e-08 + -2.8029188000000001e-12 * T)))));
  } else {
    h[29] = 1.9778782309416783e+02 * (7.2646260000000002e+03 + T * (5.9238290999999998e+00 + T * (3.3961799999999999e-03 + T * (-8.5528546666666670e-07 + T * (1.1246960250000000e-10 + -5.9880201999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[30] = 5.9360437189524475e+02 * (5.6104637000000002e+04 + T * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  } else {
    h[30] = 5.9360437189524475e+02 * (5.6133773000000001e+04 + T * (2.4159429000000001e+00 + T * (8.7445325000000003e-05 + T * (-3.9674563333333332e-08 + T * (7.5565612499999998e-12 + -4.0721964000000000e-16 * T)))));
  }

  if (T <= 1000.0) {
    h[31] = 5.5375553125341332e+02 * (4.1880629000000001e+04 + T * (3.4929085000000000e+00 + T * (1.5589599000000000e-04 + T * (-4.9634946666666669e-07 + T * (6.2041104999999995e-10 + -2.0713934000000001e-13 * T)))));
  } else {
    h[31] = 5.5375553125341332e+02 * (4.2120847999999998e+04 + T * (2.7836927999999999e+00 + T * (6.6492150000000002e-04 + T * (-1.4159348999999999e-07 + T * (1.9587125250000000e-11 + -1.1008894000000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[32] = 5.1892025773562625e+02 * (2.1885910000000000e+04 + T * (4.2040028999999999e+00 + T * (-1.0530692500000001e-03 + T * (2.3689449333333334e-06 + T * (-1.4028799250000000e-09 + 3.2881433999999999e-13 * T)))));
  } else {
    h[32] = 5.1892025773562625e+02 * (2.2171956999999999e+04 + T * (2.8347421000000002e+00 + T * (1.6036541000000000e-03 + T * (-3.1130268000000002e-07 + T * (3.4257382499999998e-11 + -1.5841228800000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[33] = 4.8820837952480719e+02 * (-6.7417285000000002e+03 + T * (4.2860274000000000e+00 + T * (-2.3302614999999999e-03 + T * (7.2395043333333340e-06 + T * (-5.7022217499999999e-09 + 1.6527609200000000e-12 * T)))));
  } else {
    h[33] = 4.8820837952480719e+02 * (-6.5446958000000004e+03 + T * (2.6344520999999999e+00 + T * (2.8331279999999999e-03 + T * (-5.7595586666666667e-07 + T * (5.9667902500000000e-11 + -2.5157571999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[34] = 2.8649397927461854e+02 * (2.8791973000000002e+04 + T * (4.3446927000000004e+00 + T * (-2.4248536000000000e-03 + T * (6.6864863333333334e-06 + T * (-5.4316160000000003e-09 + 1.5893907800000000e-12 * T)))));
  } else {
    h[34] = 2.8649397927461854e+02 * (2.8650697000000000e+04 + T * (3.7667543999999999e+00 + T * (1.4457541000000001e-03 + T * (-3.4722066666666664e-07 + T * (4.2106484999999997e-11 + -2.0183792000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[35] = 2.7709202516551613e+02 * (9.8446229999999996e+03 + T * (4.2184762999999998e+00 + T * (-2.3194880000000002e-03 + T * (3.6803406666666667e-06 + T * (-2.3340338500000000e-09 + 5.6071540000000003e-13 * T)))));
  } else {
    h[35] = 2.7709202516551613e+02 * (9.9209745999999996e+03 + T * (3.2606055999999999e+00 + T * (5.9555215000000000e-04 + T * (-1.4305682666666666e-07 + T * (1.7364417250000001e-11 + -8.0672197999999996e-16 * T)))));
  }

  if (T <= 1000.0) {
    h[36] = 1.8072741022059520e+02 * (2.8966179000000002e+03 + T * (3.9440312000000000e+00 + T * (-7.9271449999999998e-04 + T * (5.5526040000000001e-06 + T * (-5.1188565000000000e-09 + 1.5670112800000000e-12 * T)))));
  } else {
    h[36] = 1.8072741022059520e+02 * (2.3164983000000002e+03 + T * (4.8847541999999997e+00 + T * (1.0861978000000000e-03 + T * (-2.7602302000000000e-07 + T * (3.9368774999999999e-11 + -2.1021790000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[37] = 1.8890974869174661e+02 * (8.7417744000000002e+03 + T * (2.2571501999999999e+00 + T * (5.6523640000000000e-03 + T * (-4.5571063333333328e-06 + T * (2.4204951500000002e-09 + -5.8614363999999997e-13 * T)))));
  } else {
    h[37] = 1.8890974869174661e+02 * (8.0734048000000003e+03 + T * (4.8230728999999997e+00 + T * (1.3135125499999999e-03 + T * (-3.1950291333333330e-07 + T * (4.0001779999999998e-11 + -1.9550460600000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[38] = 2.6808669159297972e+02 * (1.1548297000000000e+04 + T * (4.5334915999999996e+00 + T * (-2.8348085499999998e-03 + T * (6.1577356666666665e-06 + T * (-4.2842735000000000e-09 + 1.1090914600000000e-12 * T)))));
  } else {
    h[38] = 2.6808669159297972e+02 * (1.1750582000000000e+04 + T * (2.9792508999999998e+00 + T * (1.7472029500000001e-03 + T * (-2.6183259333333334e-07 + T * (1.4369898500000001e-11 + -3.8671832000000001e-17 * T)))));
  }

  if (T <= 1000.0) {
    h[39] = 3.1956895948687321e+02 * (5.1708339999999997e+04 + T * (3.6129351000000001e+00 + T * (-4.7775663499999998e-04 + T * (7.1476589999999999e-07 + T * (-7.8790807499999998e-11 + -9.2860711999999993e-14 * T)))));
  } else {
    h[39] = 3.1956895948687321e+02 * (5.1536188000000002e+04 + T * (3.7459804999999999e+00 + T * (2.1725387500000000e-05 + T * (9.9019946666666663e-08 + T * (-1.7162951500000000e-11 + 8.8268346000000005e-16 * T)))));
  }

  if (T <= 1000.0) {
    h[40] = 3.0765043099748090e+02 * (1.4712633000000000e+04 + T * (2.2589885999999999e+00 + T * (5.0255849999999999e-03 + T * (-4.4505876666666668e-06 + T * (2.5230872500000002e-09 + -6.0178055999999999e-13 * T)))));
  } else {
    h[40] = 3.0765043099748090e+02 * (1.4407291999999999e+04 + T * (3.8022391999999998e+00 + T * (1.5732114000000001e-03 + T * (-3.5440616666666668e-07 + T * (4.1549392500000003e-11 + -1.9599514000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[41] = 2.9658895640306179e+02 * (2.8637820000000000e+04 + T * (2.8516610000000000e+00 + T * (2.8476165499999998e-03 + T * (3.5704666666666666e-07 + T * (-4.0565300000000002e-10 + -4.7022162000000000e-14 * T)))));
  } else {
    h[41] = 2.9658895640306179e+02 * (2.7677109000000000e+04 + T * (5.2097030000000002e+00 + T * (1.4846455499999999e-03 + T * (-9.5186303333333329e-08 + T * (-4.0888750000000003e-11 + 6.0865177999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[42] = 2.0263153135983697e+02 * (5.4261983999999997e+04 + T * (2.5243194000000000e+00 + T * (7.9803094999999994e-03 + T * (-6.2721179999999997e-06 + T * (3.0313849999999999e-09 + -6.4714756000000001e-13 * T)))));
  } else {
    h[42] = 2.0263153135983697e+02 * (5.3452940999999999e+04 + T * (5.8946361999999999e+00 + T * (1.9947979500000001e-03 + T * (-5.3274600000000000e-07 + T * (7.3123487500000002e-11 + -4.0189372000000003e-15 * T)))));
  }

  if (T <= 1382.0) {
    h[43] = 1.9324687135968139e+02 * (1.9299025200000000e+04 + T * (2.6472798900000001e+00 + T * (6.3752671000000000e-03 + T * (-3.4931411999999996e-06 + T * (1.1035820900000000e-09 + -1.5150429320000001e-13 * T)))));
  } else {
    h[43] = 1.9324687135968139e+02 * (1.7966133900000001e+04 + T * (6.5986045600000001e+00 + T * (1.5138931300000000e-03 + T * (-3.5901448666666666e-07 + T * (4.2916632000000000e-11 + -2.0287878200000000e-15 * T)))));
  }

  if (T <= 1368.0) {
    h[44] = 1.9324687135968139e+02 * (-2.8269839999999999e+03 + T * (3.7860495200000002e+00 + T * (3.4433396099999999e-03 + T * (-1.0716262133333332e-06 + T * (1.2929894174999999e-10 + 2.3872157600000001e-15 * T)))));
  } else {
    h[44] = 1.9324687135968139e+02 * (-3.7065333099999998e+03 + T * (5.8978488499999999e+00 + T * (1.5839469650000000e-03 + T * (-3.7267021333333335e-07 + T * (4.4310786000000001e-11 + -2.0867835399999997e-15 * T)))));
  }

  if (T <= 1478.0) {
    h[45] = 1.9324687135968139e+02 * (-1.5587363600000001e+04 + T * (3.6309631699999998e+00 + T * (3.6514117850000001e-03 + T * (-7.6016667666666667e-07 + T * (-1.6531782450000001e-10 + 7.2447150399999992e-14 * T)))));
  } else {
    h[45] = 1.9324687135968139e+02 * (-1.6659934399999998e+04 + T * (6.2239513400000002e+00 + T * (1.5893200200000001e-03 + T * (-3.6459585000000000e-07 + T * (4.2683790750000001e-11 + -1.9900439100000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[46] = 1.9788262837499175e+02 * (1.4682477000000001e+04 + T * (2.8269308000000000e+00 + T * (4.4025844000000003e-03 + T * (-2.7955378000000001e-06 + T * (1.2004240999999999e-09 + -2.6627190000000002e-13 * T)))));
  } else {
    h[46] = 1.9788262837499175e+02 * (1.4004123000000000e+04 + T * (5.1521844999999997e+00 + T * (1.1525880500000000e-03 + T * (-2.9344384333333333e-07 + T * (3.6972744999999997e-11 + -1.8195599199999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[47] = 2.0813212426154001e+02 * (-7.4537500000000000e+02 + T * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  } else {
    h[47] = 2.0813212426154001e+02 * (-7.4537500000000000e+02 + T * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  }

  if (T <= 1000.0) {
    h[48] = 1.9296208183235558e+02 * (1.0631862999999999e+04 + T * (1.0515517999999999e+00 + T * (1.2995990000000001e-02 + T * (7.9335133333333326e-07 + T * (-4.9023922500000000e-09 + 1.8746494000000000e-12 * T)))));
  } else {
    h[48] = 1.9296208183235558e+02 * (8.2984336000000003e+03 + T * (7.7026987000000000e+00 + T * (8.0221015000000000e-03 + T * (-1.7611073333333333e-06 + T * (1.9074647500000000e-10 + -7.8784568000000004e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[49] = 1.8855143444426002e+02 * (-1.3958520000000000e+04 + T * (9.3355381000000004e-01 + T * (1.3212289500000000e-02 + T * (2.0353242333333332e-06 + T * (-5.4943747499999998e-09 + 1.9029850599999998e-12 * T)))));
  } else {
    h[49] = 1.8855143444426002e+02 * (-1.6467516000000000e+04 + T * (7.5341367999999997e+00 + T * (9.4361194999999995e-03 + T * (-2.0906163666666664e-06 + T * (2.2868912250000001e-10 + -9.5676138000000010e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[50] = 1.9315645500243699e+02 * (1.5214766000000000e+03 + T * (3.4090620000000000e+00 + T * (5.3692870000000004e-03 + T * (6.3049733333333330e-07 + T * (-1.7896457500000000e-09 + 5.7347699999999998e-13 * T)))));
  } else {
    h[50] = 1.9315645500243699e+02 * (4.9032180000000000e+02 + T * (5.9756700000000000e+00 + T * (4.0652954999999998e-03 + T * (-9.1454133333333341e-07 + T * (1.0175760000000000e-10 + -4.3520339999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[51] = 1.8873701909238750e+02 * (-2.1572878000000001e+04 + T * (4.7294594999999999e+00 + T * (-1.5966429000000000e-03 + T * (1.5844973666666667e-05 + T * (-1.4364652749999999e-08 + 4.3862224000000000e-12 * T)))));
  } else {
    h[51] = 1.8873701909238750e+02 * (-2.2593121999999999e+04 + T * (5.4041107999999998e+00 + T * (5.8615294999999996e-03 + T * (-1.4087712333333332e-06 + T * (1.7093112750000001e-10 + -8.1969725999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    h[52] = 2.9680218594762238e+02 * (-1.0208999000000000e+03 + T * (3.2986770000000001e+00 + T * (7.0412019999999999e-04 + T * (-1.3210739999999999e-06 + T * (1.4103787500000001e-09 + -4.8897079999999994e-13 * T)))));
  } else {
    h[52] = 2.9680218594762238e+02 * (-9.2279769999999996e+02 + T * (2.9266399999999999e+00 + T * (7.4398840000000003e-04 + T * (-1.8949200000000001e-07 + T * (2.5242595000000000e-11 + -1.3506701999999999e-15 * T)))));
  }

} // end eval_h

void eval_u (const double T, double * __restrict__ u) {

  if (T <= 1000.0) {
    u[0] = 4.1244826576978785e+03 * (-9.1793517299999996e+02 + T * (2.3443311200000001e+00 - 1.0 + T * (3.9902603749999996e-03 + T * (-6.4927169999999995e-06 + T * (5.0393023500000001e-09 + -1.4752235220000002e-12 * T)))));
  } else {
    u[0] = 4.1244826576978785e+03 * (-9.5015892199999996e+02 + T * (3.3372791999999998e+00 - 1.0 + T * (-2.4701236549999999e-05 + T * (1.6648559266666665e-07 + T * (-4.4891598500000001e-11 + 4.0051075199999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[1] = 8.2489653153957570e+03 * (2.5473659899999999e+04 + T * (2.5000000000000000e+00 - 1.0 + T * (3.5266640949999999e-13 + T * (-6.6530654666666665e-16 + T * (5.7520407999999997e-19 + -1.8554646640000001e-22 * T)))));
  } else {
    u[1] = 8.2489653153957570e+03 * (2.5473659899999999e+04 + T * (2.5000000099999999e+00 - 1.0 + T * (-1.1542148649999999e-11 + T * (5.3853982666666673e-15 + T * (-1.1837880875000001e-18 + 9.9639471400000006e-23 * T)))));
  }

  if (T <= 1000.0) {
    u[2] = 5.1967336900133762e+02 * (2.9122259200000000e+04 + T * (3.1682671000000000e+00 - 1.0 + T * (-1.6396594200000000e-03 + T * (2.2143546533333334e-06 + T * (-1.5320165600000000e-09 + 4.2253194199999998e-13 * T)))));
  } else {
    u[2] = 5.1967336900133762e+02 * (2.9217579099999999e+04 + T * (2.5694207800000002e+00 - 1.0 + T * (-4.2987056850000002e-05 + T * (1.3982819633333334e-08 + T * (-2.5044449749999998e-12 + 2.4566738199999997e-16 * T)))));
  }

  if (T <= 1000.0) {
    u[3] = 2.5983668450066881e+02 * (-1.0639435599999999e+03 + T * (3.7824563599999999e+00 - 1.0 + T * (-1.4983670799999999e-03 + T * (3.2824340033333332e-06 + T * (-2.4203237725000002e-09 + 6.4874567400000000e-13 * T)))));
  } else {
    u[3] = 2.5983668450066881e+02 * (-1.0884577200000001e+03 + T * (3.2825378399999998e+00 - 1.0 + T * (7.4154376999999996e-04 + T * (-2.5265555633333331e-07 + T * (5.2367638749999998e-11 + -4.3343558799999996e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[4] = 4.8887492694330808e+02 * (3.6150805599999999e+03 + T * (3.9920154299999999e+00 - 1.0 + T * (-1.2006587600000001e-03 + T * (1.5393128033333333e-06 + T * (-9.7028333249999999e-10 + 2.7282293999999999e-13 * T)))));
  } else {
    u[4] = 4.8887492694330808e+02 * (3.8586570000000002e+03 + T * (3.0928876700000001e+00 - 1.0 + T * (2.7421485799999999e-04 + T * (4.2168409333333331e-08 + T * (-2.1986538899999999e-11 + 2.3482475199999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[5] = 4.6152277955158070e+02 * (-3.0293726699999999e+04 + T * (4.1986405600000003e+00 - 1.0 + T * (-1.0182170500000001e-03 + T * (2.1734673700000000e-06 + T * (-1.3719926550000001e-09 + 3.5439563400000000e-13 * T)))));
  } else {
    u[5] = 4.6152277955158070e+02 * (-3.0004297100000000e+04 + T * (3.0339924900000002e+00 - 1.0 + T * (1.0884590200000001e-03 + T * (-5.4690839333333327e-08 + T * (-2.4260496750000000e-11 + 3.3640198399999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[6] = 2.5190194790518544e+02 * (2.9480804000000001e+02 + T * (4.3017980099999997e+00 - 1.0 + T * (-2.3745602549999998e-03 + T * (7.0527630333333326e-06 + T * (-6.0690973500000000e-09 + 1.8584502480000002e-12 * T)))));
  } else {
    u[6] = 2.5190194790518544e+02 * (1.1185671300000000e+02 + T * (4.0172109000000003e+00 - 1.0 + T * (1.1199100650000000e-03 + T * (-2.1121938333333332e-07 + T * (2.8561592500000001e-11 + -2.1581707000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[7] = 2.4443746347165404e+02 * (-1.7702582100000000e+04 + T * (4.2761126899999997e+00 - 1.0 + T * (-2.7141120849999997e-04 + T * (5.5778567000000005e-06 + T * (-5.3942703249999999e-09 + 1.7249087260000000e-12 * T)))));
  } else {
    u[7] = 2.4443746347165404e+02 * (-1.7861787700000001e+04 + T * (4.1650028499999996e+00 - 1.0 + T * (2.4541584700000000e-03 + T * (-6.3379741666666662e-07 + T * (9.2796496499999996e-11 + -5.7581661000000002e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[8] = 6.9223729081675140e+02 * (8.5443883199999997e+04 + T * (2.5542395500000001e+00 - 1.0 + T * (-1.6076886199999999e-04 + T * (2.4459741500000000e-07 + T * (-1.8305872225000000e-10 + 5.3304289200000002e-14 * T)))));
  } else {
    u[8] = 6.9223729081675140e+02 * (8.5451295299999998e+04 + T * (2.4926688800000001e+00 - 1.0 + T * (2.3994464200000000e-05 + T * (-2.4144500666666670e-08 + T * (9.3572757250000007e-12 + -9.7455578599999989e-16 * T)))));
  }

  if (T <= 1000.0) {
    u[9] = 6.3864355316177830e+02 * (7.0797293399999995e+04 + T * (3.4898166499999999e+00 - 1.0 + T * (1.6191777050000001e-04 + T * (-5.6299688333333337e-07 + T * (7.9054331749999998e-10 + -2.8121813400000003e-13 * T)))));
  } else {
    u[9] = 6.3864355316177830e+02 * (7.1012436400000006e+04 + T * (2.8784647300000001e+00 - 1.0 + T * (4.8545684050000000e-04 + T * (4.8148551666666660e-08 + T * (-3.2671962250000002e-11 + 3.5215876599999997e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[10] = 5.9275206603321635e+02 * (4.6004040099999998e+04 + T * (3.7626786700000001e+00 - 1.0 + T * (4.8443607150000002e-04 + T * (9.3163280333333339e-07 + T * (-9.6272788250000007e-10 + 3.3748343799999999e-13 * T)))));
  } else {
    u[10] = 5.9275206603321635e+02 * (4.6263603999999999e+04 + T * (2.8741011300000001e+00 - 1.0 + T * (1.8281964599999999e-03 + T * (-4.6964865666666667e-07 + T * (6.5044887249999998e-11 + -3.7545513400000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[11] = 5.9275206603321635e+02 * (5.0496816299999999e+04 + T * (4.1986041099999998e+00 - 1.0 + T * (-1.1833070950000000e-03 + T * (2.7443207333333332e-06 + T * (-1.6720399525000001e-09 + 3.8862947400000001e-13 * T)))));
  } else {
    u[11] = 5.9275206603321635e+02 * (5.0925999700000000e+04 + T * (2.2920384199999999e+00 - 1.0 + T * (2.3279431850000000e-03 + T * (-6.7063982333333332e-07 + T * (1.0447650000000001e-10 + -6.7943272999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[12] = 5.5301374409537334e+02 * (1.6444998800000001e+04 + T * (3.6735904000000001e+00 - 1.0 + T * (1.0054758750000000e-03 + T * (1.9100728533333335e-06 + T * (-1.7177935625000000e-09 + 5.0877146800000003e-13 * T)))));
  } else {
    u[12] = 5.5301374409537334e+02 * (1.6775584299999999e+04 + T * (2.2857177200000001e+00 - 1.0 + T * (3.6199501849999999e-03 + T * (-9.9571449333333331e-07 + T * (1.4892116100000001e-10 + -9.3430878800000005e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[13] = 5.1826880786099150e+02 * (-1.0246647600000000e+04 + T * (5.1498761300000000e+00 - 1.0 + T * (-6.8354894000000003e-03 + T * (1.6393353300000001e-05 + T * (-1.2118575650000000e-08 + 3.3338791200000000e-12 * T)))));
  } else {
    u[13] = 5.1826880786099150e+02 * (-9.4683445900000006e+03 + T * (7.4851495000000004e-02 - 1.0 + T * (6.6954733499999999e-03 + T * (-1.9109526966666665e-06 + T * (3.0573133750000000e-10 + -2.0363046000000002e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[14] = 2.9683482206608977e+02 * (-1.4344085999999999e+04 + T * (3.5795334699999999e+00 - 1.0 + T * (-3.0517684000000000e-04 + T * (3.3893811000000002e-07 + T * (2.2675147100000000e-10 + -1.8088489979999999e-13 * T)))));
  } else {
    u[14] = 2.9683482206608977e+02 * (-1.4151872400000000e+04 + T * (2.7151856099999998e+00 - 1.0 + T * (1.0312637150000001e-03 + T * (-3.3294192366666671e-07 + T * (5.7513252000000000e-11 + -4.0729543200000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[15] = 1.8892296942953618e+02 * (-4.8371969700000001e+04 + T * (2.3567735200000000e+00 - 1.0 + T * (4.4922983850000002e-03 + T * (-2.3745208966666665e-06 + T * (6.1479755499999995e-10 + -2.8739909599999997e-14 * T)))));
  } else {
    u[15] = 1.8892296942953618e+02 * (-4.8759165999999997e+04 + T * (3.8574602900000001e+00 - 1.0 + T * (2.2071851299999999e-03 + T * (-7.3827134666666672e-07 + T * (1.3087254700000001e-10 + -9.4416832800000002e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[16] = 2.8652438768034290e+02 * (3.8395649600000002e+03 + T * (4.2211858400000004e+00 - 1.0 + T * (-1.6219626600000000e-03 + T * (4.5933148666666667e-06 + T * (-3.3286023250000002e-09 + 8.6753773000000000e-13 * T)))));
  } else {
    u[16] = 2.8652438768034290e+02 * (4.0119181500000000e+03 + T * (2.7721743800000000e+00 - 1.0 + T * (2.4784776299999998e-03 + T * (-8.2815204333333337e-07 + T * (1.4729044450000001e-10 + -1.0670174220000000e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[17] = 2.7690616686449340e+02 * (-1.4308956700000001e+04 + T * (4.7937231499999999e+00 - 1.0 + T * (-4.9541668450000000e-03 + T * (1.2440666933333332e-05 + T * (-9.4821315249999995e-09 + 2.6354530400000001e-12 * T)))));
  } else {
    u[17] = 2.7690616686449340e+02 * (-1.3995832300000000e+04 + T * (1.7606900800000000e+00 - 1.0 + T * (4.6000004100000000e-03 + T * (-1.4741960433333332e-06 + T * (2.5160302999999999e-10 + -1.7677112800000002e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[18] = 2.6791271377208773e+02 * (-3.1939136699999999e+03 + T * (3.8638891800000001e+00 - 1.0 + T * (2.7983615200000002e-03 + T * (1.9775726366666668e-06 + T * (-2.6133003000000002e-09 + 8.7393455600000001e-13 * T)))));
  } else {
    u[18] = 2.6791271377208773e+02 * (-3.2425062699999999e+03 + T * (3.6926656900000001e+00 - 1.0 + T * (4.3228839850000004e-03 + T * (-1.2503370666666667e-06 + T * (1.9680865900000000e-10 + -1.2971084020000001e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[19] = 2.6791271377208773e+02 * (9.7860109999999997e+02 + T * (2.1062040000000000e+00 - 1.0 + T * (3.6082975000000001e-03 + T * (1.7794906666666667e-06 + T * (-1.8444089999999999e-09 + 4.1512200000000000e-13 * T)))));
  } else {
    u[19] = 2.6791271377208773e+02 * (1.2783252000000000e+02 + T * (3.7707989999999998e+00 - 1.0 + T * (3.9357484999999999e-03 + T * (-8.8546133333333336e-07 + T * (9.8610774999999998e-11 + -4.2252319999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[20] = 2.5948506904653118e+02 * (-2.5642765599999999e+04 + T * (5.7153958200000003e+00 - 1.0 + T * (-7.6154564500000004e-03 + T * (2.1748038500000001e-05 + T * (-1.7770172225000000e-08 + 5.2270539599999996e-12 * T)))));
  } else {
    u[20] = 2.5948506904653118e+02 * (-2.5374874700000000e+04 + T * (1.7897079100000000e+00 - 1.0 + T * (7.0469145999999998e-03 + T * (-2.1216694499999999e-06 + T * (3.4542771250000001e-10 + -2.3412043999999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[21] = 3.3218066443627117e+02 * (6.6839393200000006e+04 + T * (2.8896573299999999e+00 - 1.0 + T * (6.7049805499999997e-03 + T * (-9.4923167000000006e-06 + T * (7.3697761250000002e-09 + -2.1866302199999998e-12 * T)))));
  } else {
    u[21] = 3.3218066443627117e+02 * (6.7121065000000002e+04 + T * (3.1678065200000001e+00 - 1.0 + T * (2.3761095100000001e-03 + T * (-6.1262358999999999e-07 + T * (7.6047562999999994e-11 + -3.5446553999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[22] = 3.1932177658088915e+02 * (2.6428980700000000e+04 + T * (8.0868109399999999e-01 - 1.0 + T * (1.1680781450000000e-02 + T * (-1.1839060500000000e-05 + T * (7.0038109249999999e-09 + -1.7001459479999999e-12 * T)))));
  } else {
    u[22] = 3.1932177658088915e+02 * (2.5935999199999998e+04 + T * (4.1475696400000004e+00 - 1.0 + T * (2.9808333200000000e-03 + T * (-7.9098284000000004e-07 + T * (1.1685304275000001e-10 + -7.2247042600000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[23] = 3.0742133534867867e+02 * (3.4859846799999999e+04 + T * (3.2124664500000000e+00 - 1.0 + T * (7.5739581000000002e-04 + T * (8.6403137333333327e-06 + T * (-8.9414461750000000e-09 + 2.9430174599999999e-12 * T)))));
  } else {
    u[23] = 3.0742133534867867e+02 * (3.4612873899999999e+04 + T * (3.0167240000000000e+00 - 1.0 + T * (5.1651146000000004e-03 + T * (-1.5602744966666665e-06 + T * (2.5440821999999998e-10 + -1.7252140819999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[24] = 2.9637603301660818e+02 * (5.0897759299999998e+03 + T * (3.9592014799999999e+00 - 1.0 + T * (-3.7852612350000002e-03 + T * (1.9033009733333333e-05 + T * (-1.7289718825000000e-08 + 5.3976874600000004e-12 * T)))));
  } else {
    u[24] = 2.9637603301660818e+02 * (4.9398861399999996e+03 + T * (2.0361111599999999e+00 - 1.0 + T * (7.3227075499999999e-03 + T * (-2.2369263833333335e-06 + T * (3.6805730750000002e-10 + -2.5141212200000000e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[25] = 2.8609689384998131e+02 * (1.2841626500000000e+04 + T * (4.3064656799999996e+00 - 1.0 + T * (-2.0932944600000002e-03 + T * (1.6571426900000001e-05 + T * (-1.4978165149999999e-08 + 4.6101800800000003e-12 * T)))));
  } else {
    u[25] = 2.8609689384998131e+02 * (1.2857520000000000e+04 + T * (1.9546564200000001e+00 - 1.0 + T * (8.6986361000000005e-03 + T * (-2.6606888933333333e-06 + T * (4.3804422250000001e-10 + -2.9928315199999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[26] = 2.7650687204768667e+02 * (-1.1522205500000000e+04 + T * (4.2914249199999999e+00 - 1.0 + T * (-2.7507713499999998e-03 + T * (1.9981276266666669e-05 + T * (-1.7711657125000000e-08 + 5.3737154200000002e-12 * T)))));
  } else {
    u[26] = 2.7650687204768667e+02 * (-1.1426393200000000e+04 + T * (1.0718814999999999e+00 - 1.0 + T * (1.0842633850000000e-02 + T * (-3.3418689000000000e-06 + T * (5.5353000250000001e-10 + -3.8000577999999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[27] = 2.0264674255057480e+02 * (2.0059449000000001e+04 + T * (2.2517214000000001e+00 - 1.0 + T * (8.8275105000000000e-03 + T * (-7.9097003333333330e-06 + T * (4.3189397500000003e-09 + -1.0132962200000001e-12 * T)))));
  } else {
    u[27] = 2.0264674255057480e+02 * (1.9327215000000000e+04 + T * (5.6282057999999999e+00 - 1.0 + T * (2.0426700500000001e-03 + T * (-5.3115156666666666e-07 + T * (7.1565129999999998e-11 + -3.8815663999999995e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[28] = 1.9778782309416789e+02 * (-7.0429180399999996e+03 + T * (2.1358362999999998e+00 - 1.0 + T * (9.0594360499999995e-03 + T * (-5.7982491333333329e-06 + T * (2.3359939200000000e-09 + -4.0291522999999998e-13 * T)))));
  } else {
    u[28] = 1.9778782309416789e+02 * (-7.5510531099999998e+03 + T * (4.5112973199999997e+00 - 1.0 + T * (4.5017987249999997e-03 + T * (-1.3897987833333332e-06 + T * (2.3083647049999999e-10 + -1.5896764019999999e-14 * T)))));
  }

  if (T <= 1000.0) {
    u[29] = 1.9778782309416783e+02 * (8.0316143000000002e+03 + T * (1.2423732999999999e+00 - 1.0 + T * (1.5536100500000000e-02 + T * (-1.6955621333333335e-05 + T * (1.0784282750000001e-08 + -2.8029188000000001e-12 * T)))));
  } else {
    u[29] = 1.9778782309416783e+02 * (7.2646260000000002e+03 + T * (5.9238290999999998e+00 - 1.0 + T * (3.3961799999999999e-03 + T * (-8.5528546666666670e-07 + T * (1.1246960250000000e-10 + -5.9880201999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[30] = 5.9360437189524475e+02 * (5.6104637000000002e+04 + T * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  } else {
    u[30] = 5.9360437189524475e+02 * (5.6133773000000001e+04 + T * (2.4159429000000001e+00 - 1.0 + T * (8.7445325000000003e-05 + T * (-3.9674563333333332e-08 + T * (7.5565612499999998e-12 + -4.0721964000000000e-16 * T)))));
  }

  if (T <= 1000.0) {
    u[31] = 5.5375553125341332e+02 * (4.1880629000000001e+04 + T * (3.4929085000000000e+00 - 1.0 + T * (1.5589599000000000e-04 + T * (-4.9634946666666669e-07 + T * (6.2041104999999995e-10 + -2.0713934000000001e-13 * T)))));
  } else {
    u[31] = 5.5375553125341332e+02 * (4.2120847999999998e+04 + T * (2.7836927999999999e+00 - 1.0 + T * (6.6492150000000002e-04 + T * (-1.4159348999999999e-07 + T * (1.9587125250000000e-11 + -1.1008894000000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[32] = 5.1892025773562625e+02 * (2.1885910000000000e+04 + T * (4.2040028999999999e+00 - 1.0 + T * (-1.0530692500000001e-03 + T * (2.3689449333333334e-06 + T * (-1.4028799250000000e-09 + 3.2881433999999999e-13 * T)))));
  } else {
    u[32] = 5.1892025773562625e+02 * (2.2171956999999999e+04 + T * (2.8347421000000002e+00 - 1.0 + T * (1.6036541000000000e-03 + T * (-3.1130268000000002e-07 + T * (3.4257382499999998e-11 + -1.5841228800000001e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[33] = 4.8820837952480719e+02 * (-6.7417285000000002e+03 + T * (4.2860274000000000e+00 - 1.0 + T * (-2.3302614999999999e-03 + T * (7.2395043333333340e-06 + T * (-5.7022217499999999e-09 + 1.6527609200000000e-12 * T)))));
  } else {
    u[33] = 4.8820837952480719e+02 * (-6.5446958000000004e+03 + T * (2.6344520999999999e+00 - 1.0 + T * (2.8331279999999999e-03 + T * (-5.7595586666666667e-07 + T * (5.9667902500000000e-11 + -2.5157571999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[34] = 2.8649397927461854e+02 * (2.8791973000000002e+04 + T * (4.3446927000000004e+00 - 1.0 + T * (-2.4248536000000000e-03 + T * (6.6864863333333334e-06 + T * (-5.4316160000000003e-09 + 1.5893907800000000e-12 * T)))));
  } else {
    u[34] = 2.8649397927461854e+02 * (2.8650697000000000e+04 + T * (3.7667543999999999e+00 - 1.0 + T * (1.4457541000000001e-03 + T * (-3.4722066666666664e-07 + T * (4.2106484999999997e-11 + -2.0183792000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[35] = 2.7709202516551613e+02 * (9.8446229999999996e+03 + T * (4.2184762999999998e+00 - 1.0 + T * (-2.3194880000000002e-03 + T * (3.6803406666666667e-06 + T * (-2.3340338500000000e-09 + 5.6071540000000003e-13 * T)))));
  } else {
    u[35] = 2.7709202516551613e+02 * (9.9209745999999996e+03 + T * (3.2606055999999999e+00 - 1.0 + T * (5.9555215000000000e-04 + T * (-1.4305682666666666e-07 + T * (1.7364417250000001e-11 + -8.0672197999999996e-16 * T)))));
  }

  if (T <= 1000.0) {
    u[36] = 1.8072741022059520e+02 * (2.8966179000000002e+03 + T * (3.9440312000000000e+00 - 1.0 + T * (-7.9271449999999998e-04 + T * (5.5526040000000001e-06 + T * (-5.1188565000000000e-09 + 1.5670112800000000e-12 * T)))));
  } else {
    u[36] = 1.8072741022059520e+02 * (2.3164983000000002e+03 + T * (4.8847541999999997e+00 - 1.0 + T * (1.0861978000000000e-03 + T * (-2.7602302000000000e-07 + T * (3.9368774999999999e-11 + -2.1021790000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[37] = 1.8890974869174661e+02 * (8.7417744000000002e+03 + T * (2.2571501999999999e+00 - 1.0 + T * (5.6523640000000000e-03 + T * (-4.5571063333333328e-06 + T * (2.4204951500000002e-09 + -5.8614363999999997e-13 * T)))));
  } else {
    u[37] = 1.8890974869174661e+02 * (8.0734048000000003e+03 + T * (4.8230728999999997e+00 - 1.0 + T * (1.3135125499999999e-03 + T * (-3.1950291333333330e-07 + T * (4.0001779999999998e-11 + -1.9550460600000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[38] = 2.6808669159297972e+02 * (1.1548297000000000e+04 + T * (4.5334915999999996e+00 - 1.0 + T * (-2.8348085499999998e-03 + T * (6.1577356666666665e-06 + T * (-4.2842735000000000e-09 + 1.1090914600000000e-12 * T)))));
  } else {
    u[38] = 2.6808669159297972e+02 * (1.1750582000000000e+04 + T * (2.9792508999999998e+00 - 1.0 + T * (1.7472029500000001e-03 + T * (-2.6183259333333334e-07 + T * (1.4369898500000001e-11 + -3.8671832000000001e-17 * T)))));
  }

  if (T <= 1000.0) {
    u[39] = 3.1956895948687321e+02 * (5.1708339999999997e+04 + T * (3.6129351000000001e+00 - 1.0 + T * (-4.7775663499999998e-04 + T * (7.1476589999999999e-07 + T * (-7.8790807499999998e-11 + -9.2860711999999993e-14 * T)))));
  } else {
    u[39] = 3.1956895948687321e+02 * (5.1536188000000002e+04 + T * (3.7459804999999999e+00 - 1.0 + T * (2.1725387500000000e-05 + T * (9.9019946666666663e-08 + T * (-1.7162951500000000e-11 + 8.8268346000000005e-16 * T)))));
  }

  if (T <= 1000.0) {
    u[40] = 3.0765043099748090e+02 * (1.4712633000000000e+04 + T * (2.2589885999999999e+00 - 1.0 + T * (5.0255849999999999e-03 + T * (-4.4505876666666668e-06 + T * (2.5230872500000002e-09 + -6.0178055999999999e-13 * T)))));
  } else {
    u[40] = 3.0765043099748090e+02 * (1.4407291999999999e+04 + T * (3.8022391999999998e+00 - 1.0 + T * (1.5732114000000001e-03 + T * (-3.5440616666666668e-07 + T * (4.1549392500000003e-11 + -1.9599514000000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[41] = 2.9658895640306179e+02 * (2.8637820000000000e+04 + T * (2.8516610000000000e+00 - 1.0 + T * (2.8476165499999998e-03 + T * (3.5704666666666666e-07 + T * (-4.0565300000000002e-10 + -4.7022162000000000e-14 * T)))));
  } else {
    u[41] = 2.9658895640306179e+02 * (2.7677109000000000e+04 + T * (5.2097030000000002e+00 - 1.0 + T * (1.4846455499999999e-03 + T * (-9.5186303333333329e-08 + T * (-4.0888750000000003e-11 + 6.0865177999999998e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[42] = 2.0263153135983697e+02 * (5.4261983999999997e+04 + T * (2.5243194000000000e+00 - 1.0 + T * (7.9803094999999994e-03 + T * (-6.2721179999999997e-06 + T * (3.0313849999999999e-09 + -6.4714756000000001e-13 * T)))));
  } else {
    u[42] = 2.0263153135983697e+02 * (5.3452940999999999e+04 + T * (5.8946361999999999e+00 - 1.0 + T * (1.9947979500000001e-03 + T * (-5.3274600000000000e-07 + T * (7.3123487500000002e-11 + -4.0189372000000003e-15 * T)))));
  }

  if (T <= 1382.0) {
    u[43] = 1.9324687135968139e+02 * (1.9299025200000000e+04 + T * (2.6472798900000001e+00 - 1.0 + T * (6.3752671000000000e-03 + T * (-3.4931411999999996e-06 + T * (1.1035820900000000e-09 + -1.5150429320000001e-13 * T)))));
  } else {
    u[43] = 1.9324687135968139e+02 * (1.7966133900000001e+04 + T * (6.5986045600000001e+00 - 1.0 + T * (1.5138931300000000e-03 + T * (-3.5901448666666666e-07 + T * (4.2916632000000000e-11 + -2.0287878200000000e-15 * T)))));
  }

  if (T <= 1368.0) {
    u[44] = 1.9324687135968139e+02 * (-2.8269839999999999e+03 + T * (3.7860495200000002e+00 - 1.0 + T * (3.4433396099999999e-03 + T * (-1.0716262133333332e-06 + T * (1.2929894174999999e-10 + 2.3872157600000001e-15 * T)))));
  } else {
    u[44] = 1.9324687135968139e+02 * (-3.7065333099999998e+03 + T * (5.8978488499999999e+00 - 1.0 + T * (1.5839469650000000e-03 + T * (-3.7267021333333335e-07 + T * (4.4310786000000001e-11 + -2.0867835399999997e-15 * T)))));
  }

  if (T <= 1478.0) {
    u[45] = 1.9324687135968139e+02 * (-1.5587363600000001e+04 + T * (3.6309631699999998e+00 - 1.0 + T * (3.6514117850000001e-03 + T * (-7.6016667666666667e-07 + T * (-1.6531782450000001e-10 + 7.2447150399999992e-14 * T)))));
  } else {
    u[45] = 1.9324687135968139e+02 * (-1.6659934399999998e+04 + T * (6.2239513400000002e+00 - 1.0 + T * (1.5893200200000001e-03 + T * (-3.6459585000000000e-07 + T * (4.2683790750000001e-11 + -1.9900439100000000e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[46] = 1.9788262837499175e+02 * (1.4682477000000001e+04 + T * (2.8269308000000000e+00 - 1.0 + T * (4.4025844000000003e-03 + T * (-2.7955378000000001e-06 + T * (1.2004240999999999e-09 + -2.6627190000000002e-13 * T)))));
  } else {
    u[46] = 1.9788262837499175e+02 * (1.4004123000000000e+04 + T * (5.1521844999999997e+00 - 1.0 + T * (1.1525880500000000e-03 + T * (-2.9344384333333333e-07 + T * (3.6972744999999997e-11 + -1.8195599199999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[47] = 2.0813212426154001e+02 * (-7.4537500000000000e+02 + T * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  } else {
    u[47] = 2.0813212426154001e+02 * (-7.4537500000000000e+02 + T * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T)))));
  }

  if (T <= 1000.0) {
    u[48] = 1.9296208183235558e+02 * (1.0631862999999999e+04 + T * (1.0515517999999999e+00 - 1.0 + T * (1.2995990000000001e-02 + T * (7.9335133333333326e-07 + T * (-4.9023922500000000e-09 + 1.8746494000000000e-12 * T)))));
  } else {
    u[48] = 1.9296208183235558e+02 * (8.2984336000000003e+03 + T * (7.7026987000000000e+00 - 1.0 + T * (8.0221015000000000e-03 + T * (-1.7611073333333333e-06 + T * (1.9074647500000000e-10 + -7.8784568000000004e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[49] = 1.8855143444426002e+02 * (-1.3958520000000000e+04 + T * (9.3355381000000004e-01 - 1.0 + T * (1.3212289500000000e-02 + T * (2.0353242333333332e-06 + T * (-5.4943747499999998e-09 + 1.9029850599999998e-12 * T)))));
  } else {
    u[49] = 1.8855143444426002e+02 * (-1.6467516000000000e+04 + T * (7.5341367999999997e+00 - 1.0 + T * (9.4361194999999995e-03 + T * (-2.0906163666666664e-06 + T * (2.2868912250000001e-10 + -9.5676138000000010e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[50] = 1.9315645500243699e+02 * (1.5214766000000000e+03 + T * (3.4090620000000000e+00 - 1.0 + T * (5.3692870000000004e-03 + T * (6.3049733333333330e-07 + T * (-1.7896457500000000e-09 + 5.7347699999999998e-13 * T)))));
  } else {
    u[50] = 1.9315645500243699e+02 * (4.9032180000000000e+02 + T * (5.9756700000000000e+00 - 1.0 + T * (4.0652954999999998e-03 + T * (-9.1454133333333341e-07 + T * (1.0175760000000000e-10 + -4.3520339999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[51] = 1.8873701909238750e+02 * (-2.1572878000000001e+04 + T * (4.7294594999999999e+00 - 1.0 + T * (-1.5966429000000000e-03 + T * (1.5844973666666667e-05 + T * (-1.4364652749999999e-08 + 4.3862224000000000e-12 * T)))));
  } else {
    u[51] = 1.8873701909238750e+02 * (-2.2593121999999999e+04 + T * (5.4041107999999998e+00 - 1.0 + T * (5.8615294999999996e-03 + T * (-1.4087712333333332e-06 + T * (1.7093112750000001e-10 + -8.1969725999999999e-15 * T)))));
  }

  if (T <= 1000.0) {
    u[52] = 2.9680218594762238e+02 * (-1.0208999000000000e+03 + T * (3.2986770000000001e+00 - 1.0 + T * (7.0412019999999999e-04 + T * (-1.3210739999999999e-06 + T * (1.4103787500000001e-09 + -4.8897079999999994e-13 * T)))));
  } else {
    u[52] = 2.9680218594762238e+02 * (-9.2279769999999996e+02 + T * (2.9266399999999999e+00 - 1.0 + T * (7.4398840000000003e-04 + T * (-1.8949200000000001e-07 + T * (2.5242595000000000e-11 + -1.3506701999999999e-15 * T)))));
  }

} // end eval_u

void eval_cv (const double T, double * __restrict__ cv) {

  if (T <= 1000.0) {
    cv[0] = 4.1244826576978785e+03 * (2.3443311200000001e+00 - 1.0 + T * (7.9805207499999992e-03 + T * (-1.9478150999999999e-05 + T * (2.0157209400000000e-08 + -7.3761176100000006e-12 * T))));
  } else {
    cv[0] = 4.1244826576978785e+03 * (3.3372791999999998e+00 - 1.0 + T * (-4.9402473099999998e-05 + T * (4.9945677799999996e-07 + T * (-1.7956639400000001e-10 + 2.0025537600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[1] = 8.2489653153957570e+03 * (2.5000000000000000e+00 - 1.0 + T * (7.0533281899999999e-13 + T * (-1.9959196400000000e-15 + T * (2.3008163199999999e-18 + -9.2773233200000006e-22 * T))));
  } else {
    cv[1] = 8.2489653153957570e+03 * (2.5000000099999999e+00 - 1.0 + T * (-2.3084297299999999e-11 + T * (1.6156194800000001e-14 + T * (-4.7351523500000003e-18 + 4.9819735700000002e-22 * T))));
  }

  if (T <= 1000.0) {
    cv[2] = 5.1967336900133762e+02 * (3.1682671000000000e+00 - 1.0 + T * (-3.2793188399999999e-03 + T * (6.6430639599999997e-06 + T * (-6.1280662400000001e-09 + 2.1126597099999999e-12 * T))));
  } else {
    cv[2] = 5.1967336900133762e+02 * (2.5694207800000002e+00 - 1.0 + T * (-8.5974113700000004e-05 + T * (4.1948458900000002e-08 + T * (-1.0017779899999999e-11 + 1.2283369099999999e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[3] = 2.5983668450066881e+02 * (3.7824563599999999e+00 - 1.0 + T * (-2.9967341599999998e-03 + T * (9.8473020100000000e-06 + T * (-9.6812950900000007e-09 + 3.2437283700000000e-12 * T))));
  } else {
    cv[3] = 2.5983668450066881e+02 * (3.2825378399999998e+00 - 1.0 + T * (1.4830875399999999e-03 + T * (-7.5796666899999999e-07 + T * (2.0947055499999999e-10 + -2.1671779399999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[4] = 4.8887492694330808e+02 * (3.9920154299999999e+00 - 1.0 + T * (-2.4013175200000001e-03 + T * (4.6179384099999996e-06 + T * (-3.8811333300000000e-09 + 1.3641147000000000e-12 * T))));
  } else {
    cv[4] = 4.8887492694330808e+02 * (3.0928876700000001e+00 - 1.0 + T * (5.4842971599999998e-04 + T * (1.2650522799999999e-07 + T * (-8.7946155599999995e-11 + 1.1741237600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[5] = 4.6152277955158070e+02 * (4.1986405600000003e+00 - 1.0 + T * (-2.0364341000000002e-03 + T * (6.5204021099999997e-06 + T * (-5.4879706200000003e-09 + 1.7719781700000000e-12 * T))));
  } else {
    cv[5] = 4.6152277955158070e+02 * (3.0339924900000002e+00 - 1.0 + T * (2.1769180400000002e-03 + T * (-1.6407251799999999e-07 + T * (-9.7041986999999998e-11 + 1.6820099199999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[6] = 2.5190194790518544e+02 * (4.3017980099999997e+00 - 1.0 + T * (-4.7491205099999996e-03 + T * (2.1158289099999999e-05 + T * (-2.4276389400000000e-08 + 9.2922512400000003e-12 * T))));
  } else {
    cv[6] = 2.5190194790518544e+02 * (4.0172109000000003e+00 - 1.0 + T * (2.2398201299999999e-03 + T * (-6.3365814999999998e-07 + T * (1.1424637000000000e-10 + -1.0790853500000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[7] = 2.4443746347165404e+02 * (4.2761126899999997e+00 - 1.0 + T * (-5.4282241699999995e-04 + T * (1.6733570100000001e-05 + T * (-2.1577081300000000e-08 + 8.6245436299999998e-12 * T))));
  } else {
    cv[7] = 2.4443746347165404e+02 * (4.1650028499999996e+00 - 1.0 + T * (4.9083169400000000e-03 + T * (-1.9013922500000000e-06 + T * (3.7118598599999998e-10 + -2.8790830500000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[8] = 6.9223729081675140e+02 * (2.5542395500000001e+00 - 1.0 + T * (-3.2153772399999997e-04 + T * (7.3379224500000000e-07 + T * (-7.3223488899999999e-10 + 2.6652144600000001e-13 * T))));
  } else {
    cv[8] = 6.9223729081675140e+02 * (2.4926688800000001e+00 - 1.0 + T * (4.7988928400000000e-05 + T * (-7.2433502000000005e-08 + T * (3.7429102900000003e-11 + -4.8727789299999997e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[9] = 6.3864355316177830e+02 * (3.4898166499999999e+00 - 1.0 + T * (3.2383554100000003e-04 + T * (-1.6889906500000000e-06 + T * (3.1621732699999999e-09 + -1.4060906700000001e-12 * T))));
  } else {
    cv[9] = 6.3864355316177830e+02 * (2.8784647300000001e+00 - 1.0 + T * (9.7091368100000000e-04 + T * (1.4444565499999999e-07 + T * (-1.3068784900000001e-10 + 1.7607938299999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[10] = 5.9275206603321635e+02 * (3.7626786700000001e+00 - 1.0 + T * (9.6887214300000004e-04 + T * (2.7948984100000001e-06 + T * (-3.8509115300000003e-09 + 1.6874171900000000e-12 * T))));
  } else {
    cv[10] = 5.9275206603321635e+02 * (2.8741011300000001e+00 - 1.0 + T * (3.6563929199999999e-03 + T * (-1.4089459700000001e-06 + T * (2.6017954899999999e-10 + -1.8772756700000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[11] = 5.9275206603321635e+02 * (4.1986041099999998e+00 - 1.0 + T * (-2.3666141900000001e-03 + T * (8.2329621999999999e-06 + T * (-6.6881598100000004e-09 + 1.9431473700000001e-12 * T))));
  } else {
    cv[11] = 5.9275206603321635e+02 * (2.2920384199999999e+00 - 1.0 + T * (4.6558863700000000e-03 + T * (-2.0119194699999999e-06 + T * (4.1790600000000002e-10 + -3.3971636499999998e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[12] = 5.5301374409537334e+02 * (3.6735904000000001e+00 - 1.0 + T * (2.0109517500000000e-03 + T * (5.7302185600000002e-06 + T * (-6.8711742500000001e-09 + 2.5438573400000000e-12 * T))));
  } else {
    cv[12] = 5.5301374409537334e+02 * (2.2857177200000001e+00 - 1.0 + T * (7.2399003699999999e-03 + T * (-2.9871434799999999e-06 + T * (5.9568464400000002e-10 + -4.6715439400000003e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[13] = 5.1826880786099150e+02 * (5.1498761300000000e+00 - 1.0 + T * (-1.3670978800000001e-02 + T * (4.9180059899999999e-05 + T * (-4.8474302600000002e-08 + 1.6669395599999999e-11 * T))));
  } else {
    cv[13] = 5.1826880786099150e+02 * (7.4851495000000004e-02 - 1.0 + T * (1.3390946700000000e-02 + T * (-5.7328580900000000e-06 + T * (1.2229253500000000e-09 + -1.0181523000000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cv[14] = 2.9683482206608977e+02 * (3.5795334699999999e+00 - 1.0 + T * (-6.1035368000000000e-04 + T * (1.0168143300000000e-06 + T * (9.0700588399999998e-10 + -9.0442449900000000e-13 * T))));
  } else {
    cv[14] = 2.9683482206608977e+02 * (2.7151856099999998e+00 - 1.0 + T * (2.0625274300000002e-03 + T * (-9.9882577100000007e-07 + T * (2.3005300800000000e-10 + -2.0364771600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[15] = 1.8892296942953618e+02 * (2.3567735200000000e+00 - 1.0 + T * (8.9845967700000005e-03 + T * (-7.1235626899999998e-06 + T * (2.4591902199999998e-09 + -1.4369954799999999e-13 * T))));
  } else {
    cv[15] = 1.8892296942953618e+02 * (3.8574602900000001e+00 - 1.0 + T * (4.4143702599999998e-03 + T * (-2.2148140400000001e-06 + T * (5.2349018800000005e-10 + -4.7208416400000003e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[16] = 2.8652438768034290e+02 * (4.2211858400000004e+00 - 1.0 + T * (-3.2439253200000000e-03 + T * (1.3779944600000000e-05 + T * (-1.3314409300000001e-08 + 4.3376886499999999e-12 * T))));
  } else {
    cv[16] = 2.8652438768034290e+02 * (2.7721743800000000e+00 - 1.0 + T * (4.9569552599999997e-03 + T * (-2.4844561300000000e-06 + T * (5.8916177800000004e-10 + -5.3350871099999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[17] = 2.7690616686449340e+02 * (4.7937231499999999e+00 - 1.0 + T * (-9.9083336899999999e-03 + T * (3.7322000799999999e-05 + T * (-3.7928526099999998e-08 + 1.3177265200000000e-11 * T))));
  } else {
    cv[17] = 2.7690616686449340e+02 * (1.7606900800000000e+00 - 1.0 + T * (9.2000008200000000e-03 + T * (-4.4225881299999997e-06 + T * (1.0064121200000000e-09 + -8.8385564000000006e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[18] = 2.6791271377208773e+02 * (3.8638891800000001e+00 - 1.0 + T * (5.5967230400000003e-03 + T * (5.9327179099999999e-06 + T * (-1.0453201200000001e-08 + 4.3696727800000001e-12 * T))));
  } else {
    cv[18] = 2.6791271377208773e+02 * (3.6926656900000001e+00 - 1.0 + T * (8.6457679700000008e-03 + T * (-3.7510112000000001e-06 + T * (7.8723463599999999e-10 + -6.4855420100000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[19] = 2.6791271377208773e+02 * (2.1062040000000000e+00 - 1.0 + T * (7.2165950000000001e-03 + T * (5.3384719999999999e-06 + T * (-7.3776359999999997e-09 + 2.0756099999999999e-12 * T))));
  } else {
    cv[19] = 2.6791271377208773e+02 * (3.7707989999999998e+00 - 1.0 + T * (7.8714969999999999e-03 + T * (-2.6563840000000001e-06 + T * (3.9444309999999999e-10 + -2.1126160000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[20] = 2.5948506904653118e+02 * (5.7153958200000003e+00 - 1.0 + T * (-1.5230912900000001e-02 + T * (6.5244115500000000e-05 + T * (-7.1080688900000001e-08 + 2.6135269799999999e-11 * T))));
  } else {
    cv[20] = 2.5948506904653118e+02 * (1.7897079100000000e+00 - 1.0 + T * (1.4093829200000000e-02 + T * (-6.3650083500000001e-06 + T * (1.3817108500000000e-09 + -1.1706021999999999e-13 * T))));
  }

  if (T <= 1000.0) {
    cv[21] = 3.3218066443627117e+02 * (2.8896573299999999e+00 - 1.0 + T * (1.3409961099999999e-02 + T * (-2.8476950100000000e-05 + T * (2.9479104500000001e-08 + -1.0933151100000000e-11 * T))));
  } else {
    cv[21] = 3.3218066443627117e+02 * (3.1678065200000001e+00 - 1.0 + T * (4.7522190200000002e-03 + T * (-1.8378707700000001e-06 + T * (3.0419025199999998e-10 + -1.7723276999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[22] = 3.1932177658088915e+02 * (8.0868109399999999e-01 - 1.0 + T * (2.3361562900000001e-02 + T * (-3.5517181499999999e-05 + T * (2.8015243700000000e-08 + -8.5007297399999996e-12 * T))));
  } else {
    cv[22] = 3.1932177658088915e+02 * (4.1475696400000004e+00 - 1.0 + T * (5.9616666400000001e-03 + T * (-2.3729485200000000e-06 + T * (4.6741217100000004e-10 + -3.6123521300000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[23] = 3.0742133534867867e+02 * (3.2124664500000000e+00 - 1.0 + T * (1.5147916200000000e-03 + T * (2.5920941200000000e-05 + T * (-3.5765784700000000e-08 + 1.4715087300000000e-11 * T))));
  } else {
    cv[23] = 3.0742133534867867e+02 * (3.0167240000000000e+00 - 1.0 + T * (1.0330229200000001e-02 + T * (-4.6808234899999996e-06 + T * (1.0176328799999999e-09 + -8.6260704099999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[24] = 2.9637603301660818e+02 * (3.9592014799999999e+00 - 1.0 + T * (-7.5705224700000004e-03 + T * (5.7099029199999999e-05 + T * (-6.9158875299999999e-08 + 2.6988437300000001e-11 * T))));
  } else {
    cv[24] = 2.9637603301660818e+02 * (2.0361111599999999e+00 - 1.0 + T * (1.4645415100000000e-02 + T * (-6.7107791500000002e-06 + T * (1.4722292300000001e-09 + -1.2570606100000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cv[25] = 2.8609689384998131e+02 * (4.3064656799999996e+00 - 1.0 + T * (-4.1865889200000004e-03 + T * (4.9714280699999999e-05 + T * (-5.9912660599999996e-08 + 2.3050900400000000e-11 * T))));
  } else {
    cv[25] = 2.8609689384998131e+02 * (1.9546564200000001e+00 - 1.0 + T * (1.7397272200000001e-02 + T * (-7.9820666799999996e-06 + T * (1.7521768900000000e-09 + -1.4964157600000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cv[26] = 2.7650687204768667e+02 * (4.2914249199999999e+00 - 1.0 + T * (-5.5015426999999997e-03 + T * (5.9943828800000003e-05 + T * (-7.0846628500000001e-08 + 2.6868577099999999e-11 * T))));
  } else {
    cv[26] = 2.7650687204768667e+02 * (1.0718814999999999e+00 - 1.0 + T * (2.1685267700000000e-02 + T * (-1.0025606700000000e-05 + T * (2.2141200100000000e-09 + -1.9000289000000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cv[27] = 2.0264674255057480e+02 * (2.2517214000000001e+00 - 1.0 + T * (1.7655021000000000e-02 + T * (-2.3729100999999999e-05 + T * (1.7275759000000001e-08 + -5.0664811000000003e-12 * T))));
  } else {
    cv[27] = 2.0264674255057480e+02 * (5.6282057999999999e+00 - 1.0 + T * (4.0853401000000003e-03 + T * (-1.5934547000000001e-06 + T * (2.8626051999999999e-10 + -1.9407831999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[28] = 1.9778782309416789e+02 * (2.1358362999999998e+00 - 1.0 + T * (1.8118872099999999e-02 + T * (-1.7394747400000000e-05 + T * (9.3439756800000000e-09 + -2.0145761499999999e-12 * T))));
  } else {
    cv[28] = 1.9778782309416789e+02 * (4.5112973199999997e+00 - 1.0 + T * (9.0035974499999994e-03 + T * (-4.1693963499999999e-06 + T * (9.2334588199999996e-10 + -7.9483820099999996e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[29] = 1.9778782309416783e+02 * (1.2423732999999999e+00 - 1.0 + T * (3.1072201000000001e-02 + T * (-5.0866864000000001e-05 + T * (4.3137131000000003e-08 + -1.4014593999999999e-11 * T))));
  } else {
    cv[29] = 1.9778782309416783e+02 * (5.9238290999999998e+00 - 1.0 + T * (6.7923599999999999e-03 + T * (-2.5658564000000001e-06 + T * (4.4987841000000000e-10 + -2.9940100999999997e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[30] = 5.9360437189524475e+02 * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  } else {
    cv[30] = 5.9360437189524475e+02 * (2.4159429000000001e+00 - 1.0 + T * (1.7489065000000001e-04 + T * (-1.1902368999999999e-07 + T * (3.0226244999999999e-11 + -2.0360982000000000e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[31] = 5.5375553125341332e+02 * (3.4929085000000000e+00 - 1.0 + T * (3.1179198000000000e-04 + T * (-1.4890484000000001e-06 + T * (2.4816441999999998e-09 + -1.0356967000000000e-12 * T))));
  } else {
    cv[31] = 5.5375553125341332e+02 * (2.7836927999999999e+00 - 1.0 + T * (1.3298430000000000e-03 + T * (-4.2478046999999998e-07 + T * (7.8348501000000000e-11 + -5.5044470000000003e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[32] = 5.1892025773562625e+02 * (4.2040028999999999e+00 - 1.0 + T * (-2.1061385000000002e-03 + T * (7.1068348000000003e-06 + T * (-5.6115197000000000e-09 + 1.6440717000000001e-12 * T))));
  } else {
    cv[32] = 5.1892025773562625e+02 * (2.8347421000000002e+00 - 1.0 + T * (3.2073081999999999e-03 + T * (-9.3390804000000001e-07 + T * (1.3702952999999999e-10 + -7.9206144000000007e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[33] = 4.8820837952480719e+02 * (4.2860274000000000e+00 - 1.0 + T * (-4.6605229999999997e-03 + T * (2.1718513000000001e-05 + T * (-2.2808887000000000e-08 + 8.2638045999999998e-12 * T))));
  } else {
    cv[33] = 4.8820837952480719e+02 * (2.6344520999999999e+00 - 1.0 + T * (5.6662559999999997e-03 + T * (-1.7278676000000000e-06 + T * (2.3867161000000000e-10 + -1.2578785999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[34] = 2.8649397927461854e+02 * (4.3446927000000004e+00 - 1.0 + T * (-4.8497072000000000e-03 + T * (2.0059459000000001e-05 + T * (-2.1726464000000001e-08 + 7.9469539000000000e-12 * T))));
  } else {
    cv[34] = 2.8649397927461854e+02 * (3.7667543999999999e+00 - 1.0 + T * (2.8915082000000002e-03 + T * (-1.0416619999999999e-06 + T * (1.6842593999999999e-10 + -1.0091896000000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[35] = 2.7709202516551613e+02 * (4.2184762999999998e+00 - 1.0 + T * (-4.6389760000000004e-03 + T * (1.1041022000000000e-05 + T * (-9.3361354000000002e-09 + 2.8035769999999999e-12 * T))));
  } else {
    cv[35] = 2.7709202516551613e+02 * (3.2606055999999999e+00 - 1.0 + T * (1.1911043000000000e-03 + T * (-4.2917048000000002e-07 + T * (6.9457669000000003e-11 + -4.0336098999999997e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[36] = 1.8072741022059520e+02 * (3.9440312000000000e+00 - 1.0 + T * (-1.5854290000000000e-03 + T * (1.6657812000000001e-05 + T * (-2.0475426000000000e-08 + 7.8350563999999999e-12 * T))));
  } else {
    cv[36] = 1.8072741022059520e+02 * (4.8847541999999997e+00 - 1.0 + T * (2.1723955999999999e-03 + T * (-8.2806905999999995e-07 + T * (1.5747510000000000e-10 + -1.0510895000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[37] = 1.8890974869174661e+02 * (2.2571501999999999e+00 - 1.0 + T * (1.1304728000000000e-02 + T * (-1.3671318999999999e-05 + T * (9.6819806000000007e-09 + -2.9307182000000000e-12 * T))));
  } else {
    cv[37] = 1.8890974869174661e+02 * (4.8230728999999997e+00 - 1.0 + T * (2.6270250999999999e-03 + T * (-9.5850873999999995e-07 + T * (1.6000711999999999e-10 + -9.7752302999999992e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[38] = 2.6808669159297972e+02 * (4.5334915999999996e+00 - 1.0 + T * (-5.6696170999999997e-03 + T * (1.8473207000000000e-05 + T * (-1.7137094000000000e-08 + 5.5454573000000001e-12 * T))));
  } else {
    cv[38] = 2.6808669159297972e+02 * (2.9792508999999998e+00 - 1.0 + T * (3.4944059000000002e-03 + T * (-7.8549778000000003e-07 + T * (5.7479594000000003e-11 + -1.9335916000000000e-16 * T))));
  }

  if (T <= 1000.0) {
    cv[39] = 3.1956895948687321e+02 * (3.6129351000000001e+00 - 1.0 + T * (-9.5551326999999996e-04 + T * (2.1442977000000001e-06 + T * (-3.1516322999999999e-10 + -4.6430355999999997e-13 * T))));
  } else {
    cv[39] = 3.1956895948687321e+02 * (3.7459804999999999e+00 - 1.0 + T * (4.3450774999999999e-05 + T * (2.9705983999999999e-07 + T * (-6.8651805999999999e-11 + 4.4134173000000003e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[40] = 3.0765043099748090e+02 * (2.2589885999999999e+00 - 1.0 + T * (1.0051170000000000e-02 + T * (-1.3351763000000000e-05 + T * (1.0092349000000001e-08 + -3.0089027999999998e-12 * T))));
  } else {
    cv[40] = 3.0765043099748090e+02 * (3.8022391999999998e+00 - 1.0 + T * (3.1464228000000001e-03 + T * (-1.0632185000000000e-06 + T * (1.6619757000000001e-10 + -9.7997569999999995e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[41] = 2.9658895640306179e+02 * (2.8516610000000000e+00 - 1.0 + T * (5.6952330999999997e-03 + T * (1.0711400000000000e-06 + T * (-1.6226120000000001e-09 + -2.3511080999999999e-13 * T))));
  } else {
    cv[41] = 2.9658895640306179e+02 * (5.2097030000000002e+00 - 1.0 + T * (2.9692910999999998e-03 + T * (-2.8555890999999999e-07 + T * (-1.6355500000000001e-10 + 3.0432588999999997e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[42] = 2.0263153135983697e+02 * (2.5243194000000000e+00 - 1.0 + T * (1.5960618999999999e-02 + T * (-1.8816353999999999e-05 + T * (1.2125539999999999e-08 + -3.2357378000000000e-12 * T))));
  } else {
    cv[42] = 2.0263153135983697e+02 * (5.8946361999999999e+00 - 1.0 + T * (3.9895959000000002e-03 + T * (-1.5982380000000000e-06 + T * (2.9249395000000001e-10 + -2.0094686000000001e-14 * T))));
  }

  if (T <= 1382.0) {
    cv[43] = 1.9324687135968139e+02 * (2.6472798900000001e+00 - 1.0 + T * (1.2750534200000000e-02 + T * (-1.0479423599999999e-05 + T * (4.4143283600000001e-09 + -7.5752146600000001e-13 * T))));
  } else {
    cv[43] = 1.9324687135968139e+02 * (6.5986045600000001e+00 - 1.0 + T * (3.0277862600000000e-03 + T * (-1.0770434599999999e-06 + T * (1.7166652800000000e-10 + -1.0143939100000001e-14 * T))));
  }

  if (T <= 1368.0) {
    cv[44] = 1.9324687135968139e+02 * (3.7860495200000002e+00 - 1.0 + T * (6.8866792199999997e-03 + T * (-3.2148786399999999e-06 + T * (5.1719576699999997e-10 + 1.1936078800000000e-14 * T))));
  } else {
    cv[44] = 1.9324687135968139e+02 * (5.8978488499999999e+00 - 1.0 + T * (3.1678939299999999e-03 + T * (-1.1180106400000000e-06 + T * (1.7724314400000001e-10 + -1.0433917699999999e-14 * T))));
  }

  if (T <= 1478.0) {
    cv[45] = 1.9324687135968139e+02 * (3.6309631699999998e+00 - 1.0 + T * (7.3028235700000003e-03 + T * (-2.2805000299999999e-06 + T * (-6.6127129800000005e-10 + 3.6223575199999999e-13 * T))));
  } else {
    cv[45] = 1.9324687135968139e+02 * (6.2239513400000002e+00 - 1.0 + T * (3.1786400400000002e-03 + T * (-1.0937875500000000e-06 + T * (1.7073516300000000e-10 + -9.9502195499999995e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[46] = 1.9788262837499175e+02 * (2.8269308000000000e+00 - 1.0 + T * (8.8051688000000006e-03 + T * (-8.3866134000000006e-06 + T * (4.8016963999999998e-09 + -1.3313595000000000e-12 * T))));
  } else {
    cv[46] = 1.9788262837499175e+02 * (5.1521844999999997e+00 - 1.0 + T * (2.3051761000000000e-03 + T * (-8.8033152999999999e-07 + T * (1.4789097999999999e-10 + -9.0977996000000005e-15 * T))));
  }

  if (T <= 1000.0) {
    cv[47] = 2.0813212426154001e+02 * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  } else {
    cv[47] = 2.0813212426154001e+02 * (2.5000000000000000e+00 - 1.0 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  }

  if (T <= 1000.0) {
    cv[48] = 1.9296208183235558e+02 * (1.0515517999999999e+00 - 1.0 + T * (2.5991980000000001e-02 + T * (2.3800539999999999e-06 + T * (-1.9609569000000000e-08 + 9.3732469999999993e-12 * T))));
  } else {
    cv[48] = 1.9296208183235558e+02 * (7.7026987000000000e+00 - 1.0 + T * (1.6044203000000000e-02 + T * (-5.2833220000000001e-06 + T * (7.6298590000000000e-10 + -3.9392284000000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[49] = 1.8855143444426002e+02 * (9.3355381000000004e-01 - 1.0 + T * (2.6424579000000000e-02 + T * (6.1059727000000001e-06 + T * (-2.1977498999999999e-08 + 9.5149252999999994e-12 * T))));
  } else {
    cv[49] = 1.8855143444426002e+02 * (7.5341367999999997e+00 - 1.0 + T * (1.8872238999999999e-02 + T * (-6.2718490999999996e-06 + T * (9.1475649000000003e-10 + -4.7838069000000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[50] = 1.9315645500243699e+02 * (3.4090620000000000e+00 - 1.0 + T * (1.0738574000000001e-02 + T * (1.8914920000000000e-06 + T * (-7.1585830000000000e-09 + 2.8673849999999999e-12 * T))));
  } else {
    cv[50] = 1.9315645500243699e+02 * (5.9756700000000000e+00 - 1.0 + T * (8.1305909999999995e-03 + T * (-2.7436240000000001e-06 + T * (4.0703040000000001e-10 + -2.1760170000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[51] = 1.8873701909238750e+02 * (4.7294594999999999e+00 - 1.0 + T * (-3.1932858000000000e-03 + T * (4.7534921000000002e-05 + T * (-5.7458610999999997e-08 + 2.1931112000000001e-11 * T))));
  } else {
    cv[51] = 1.8873701909238750e+02 * (5.4041107999999998e+00 - 1.0 + T * (1.1723058999999999e-02 + T * (-4.2263136999999998e-06 + T * (6.8372451000000002e-10 + -4.0984863000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cv[52] = 2.9680218594762238e+02 * (3.2986770000000001e+00 - 1.0 + T * (1.4082404000000000e-03 + T * (-3.9632219999999998e-06 + T * (5.6415150000000002e-09 + -2.4448539999999999e-12 * T))));
  } else {
    cv[52] = 2.9680218594762238e+02 * (2.9266399999999999e+00 - 1.0 + T * (1.4879768000000001e-03 + T * (-5.6847600000000001e-07 + T * (1.0097038000000000e-10 + -6.7533509999999998e-15 * T))));
  }

} // end eval_cv

void eval_cp (const double T, double * __restrict__ cp) {

  if (T <= 1000.0) {
    cp[0] = 4.1244826576978785e+03 * (2.3443311200000001e+00 + T * (7.9805207499999992e-03 + T * (-1.9478150999999999e-05 + T * (2.0157209400000000e-08 + -7.3761176100000006e-12 * T))));
  } else {
    cp[0] = 4.1244826576978785e+03 * (3.3372791999999998e+00 + T * (-4.9402473099999998e-05 + T * (4.9945677799999996e-07 + T * (-1.7956639400000001e-10 + 2.0025537600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[1] = 8.2489653153957570e+03 * (2.5000000000000000e+00 + T * (7.0533281899999999e-13 + T * (-1.9959196400000000e-15 + T * (2.3008163199999999e-18 + -9.2773233200000006e-22 * T))));
  } else {
    cp[1] = 8.2489653153957570e+03 * (2.5000000099999999e+00 + T * (-2.3084297299999999e-11 + T * (1.6156194800000001e-14 + T * (-4.7351523500000003e-18 + 4.9819735700000002e-22 * T))));
  }

  if (T <= 1000.0) {
    cp[2] = 5.1967336900133762e+02 * (3.1682671000000000e+00 + T * (-3.2793188399999999e-03 + T * (6.6430639599999997e-06 + T * (-6.1280662400000001e-09 + 2.1126597099999999e-12 * T))));
  } else {
    cp[2] = 5.1967336900133762e+02 * (2.5694207800000002e+00 + T * (-8.5974113700000004e-05 + T * (4.1948458900000002e-08 + T * (-1.0017779899999999e-11 + 1.2283369099999999e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[3] = 2.5983668450066881e+02 * (3.7824563599999999e+00 + T * (-2.9967341599999998e-03 + T * (9.8473020100000000e-06 + T * (-9.6812950900000007e-09 + 3.2437283700000000e-12 * T))));
  } else {
    cp[3] = 2.5983668450066881e+02 * (3.2825378399999998e+00 + T * (1.4830875399999999e-03 + T * (-7.5796666899999999e-07 + T * (2.0947055499999999e-10 + -2.1671779399999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[4] = 4.8887492694330808e+02 * (3.9920154299999999e+00 + T * (-2.4013175200000001e-03 + T * (4.6179384099999996e-06 + T * (-3.8811333300000000e-09 + 1.3641147000000000e-12 * T))));
  } else {
    cp[4] = 4.8887492694330808e+02 * (3.0928876700000001e+00 + T * (5.4842971599999998e-04 + T * (1.2650522799999999e-07 + T * (-8.7946155599999995e-11 + 1.1741237600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[5] = 4.6152277955158070e+02 * (4.1986405600000003e+00 + T * (-2.0364341000000002e-03 + T * (6.5204021099999997e-06 + T * (-5.4879706200000003e-09 + 1.7719781700000000e-12 * T))));
  } else {
    cp[5] = 4.6152277955158070e+02 * (3.0339924900000002e+00 + T * (2.1769180400000002e-03 + T * (-1.6407251799999999e-07 + T * (-9.7041986999999998e-11 + 1.6820099199999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[6] = 2.5190194790518544e+02 * (4.3017980099999997e+00 + T * (-4.7491205099999996e-03 + T * (2.1158289099999999e-05 + T * (-2.4276389400000000e-08 + 9.2922512400000003e-12 * T))));
  } else {
    cp[6] = 2.5190194790518544e+02 * (4.0172109000000003e+00 + T * (2.2398201299999999e-03 + T * (-6.3365814999999998e-07 + T * (1.1424637000000000e-10 + -1.0790853500000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[7] = 2.4443746347165404e+02 * (4.2761126899999997e+00 + T * (-5.4282241699999995e-04 + T * (1.6733570100000001e-05 + T * (-2.1577081300000000e-08 + 8.6245436299999998e-12 * T))));
  } else {
    cp[7] = 2.4443746347165404e+02 * (4.1650028499999996e+00 + T * (4.9083169400000000e-03 + T * (-1.9013922500000000e-06 + T * (3.7118598599999998e-10 + -2.8790830500000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[8] = 6.9223729081675140e+02 * (2.5542395500000001e+00 + T * (-3.2153772399999997e-04 + T * (7.3379224500000000e-07 + T * (-7.3223488899999999e-10 + 2.6652144600000001e-13 * T))));
  } else {
    cp[8] = 6.9223729081675140e+02 * (2.4926688800000001e+00 + T * (4.7988928400000000e-05 + T * (-7.2433502000000005e-08 + T * (3.7429102900000003e-11 + -4.8727789299999997e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[9] = 6.3864355316177830e+02 * (3.4898166499999999e+00 + T * (3.2383554100000003e-04 + T * (-1.6889906500000000e-06 + T * (3.1621732699999999e-09 + -1.4060906700000001e-12 * T))));
  } else {
    cp[9] = 6.3864355316177830e+02 * (2.8784647300000001e+00 + T * (9.7091368100000000e-04 + T * (1.4444565499999999e-07 + T * (-1.3068784900000001e-10 + 1.7607938299999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[10] = 5.9275206603321635e+02 * (3.7626786700000001e+00 + T * (9.6887214300000004e-04 + T * (2.7948984100000001e-06 + T * (-3.8509115300000003e-09 + 1.6874171900000000e-12 * T))));
  } else {
    cp[10] = 5.9275206603321635e+02 * (2.8741011300000001e+00 + T * (3.6563929199999999e-03 + T * (-1.4089459700000001e-06 + T * (2.6017954899999999e-10 + -1.8772756700000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[11] = 5.9275206603321635e+02 * (4.1986041099999998e+00 + T * (-2.3666141900000001e-03 + T * (8.2329621999999999e-06 + T * (-6.6881598100000004e-09 + 1.9431473700000001e-12 * T))));
  } else {
    cp[11] = 5.9275206603321635e+02 * (2.2920384199999999e+00 + T * (4.6558863700000000e-03 + T * (-2.0119194699999999e-06 + T * (4.1790600000000002e-10 + -3.3971636499999998e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[12] = 5.5301374409537334e+02 * (3.6735904000000001e+00 + T * (2.0109517500000000e-03 + T * (5.7302185600000002e-06 + T * (-6.8711742500000001e-09 + 2.5438573400000000e-12 * T))));
  } else {
    cp[12] = 5.5301374409537334e+02 * (2.2857177200000001e+00 + T * (7.2399003699999999e-03 + T * (-2.9871434799999999e-06 + T * (5.9568464400000002e-10 + -4.6715439400000003e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[13] = 5.1826880786099150e+02 * (5.1498761300000000e+00 + T * (-1.3670978800000001e-02 + T * (4.9180059899999999e-05 + T * (-4.8474302600000002e-08 + 1.6669395599999999e-11 * T))));
  } else {
    cp[13] = 5.1826880786099150e+02 * (7.4851495000000004e-02 + T * (1.3390946700000000e-02 + T * (-5.7328580900000000e-06 + T * (1.2229253500000000e-09 + -1.0181523000000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cp[14] = 2.9683482206608977e+02 * (3.5795334699999999e+00 + T * (-6.1035368000000000e-04 + T * (1.0168143300000000e-06 + T * (9.0700588399999998e-10 + -9.0442449900000000e-13 * T))));
  } else {
    cp[14] = 2.9683482206608977e+02 * (2.7151856099999998e+00 + T * (2.0625274300000002e-03 + T * (-9.9882577100000007e-07 + T * (2.3005300800000000e-10 + -2.0364771600000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[15] = 1.8892296942953618e+02 * (2.3567735200000000e+00 + T * (8.9845967700000005e-03 + T * (-7.1235626899999998e-06 + T * (2.4591902199999998e-09 + -1.4369954799999999e-13 * T))));
  } else {
    cp[15] = 1.8892296942953618e+02 * (3.8574602900000001e+00 + T * (4.4143702599999998e-03 + T * (-2.2148140400000001e-06 + T * (5.2349018800000005e-10 + -4.7208416400000003e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[16] = 2.8652438768034290e+02 * (4.2211858400000004e+00 + T * (-3.2439253200000000e-03 + T * (1.3779944600000000e-05 + T * (-1.3314409300000001e-08 + 4.3376886499999999e-12 * T))));
  } else {
    cp[16] = 2.8652438768034290e+02 * (2.7721743800000000e+00 + T * (4.9569552599999997e-03 + T * (-2.4844561300000000e-06 + T * (5.8916177800000004e-10 + -5.3350871099999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[17] = 2.7690616686449340e+02 * (4.7937231499999999e+00 + T * (-9.9083336899999999e-03 + T * (3.7322000799999999e-05 + T * (-3.7928526099999998e-08 + 1.3177265200000000e-11 * T))));
  } else {
    cp[17] = 2.7690616686449340e+02 * (1.7606900800000000e+00 + T * (9.2000008200000000e-03 + T * (-4.4225881299999997e-06 + T * (1.0064121200000000e-09 + -8.8385564000000006e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[18] = 2.6791271377208773e+02 * (3.8638891800000001e+00 + T * (5.5967230400000003e-03 + T * (5.9327179099999999e-06 + T * (-1.0453201200000001e-08 + 4.3696727800000001e-12 * T))));
  } else {
    cp[18] = 2.6791271377208773e+02 * (3.6926656900000001e+00 + T * (8.6457679700000008e-03 + T * (-3.7510112000000001e-06 + T * (7.8723463599999999e-10 + -6.4855420100000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[19] = 2.6791271377208773e+02 * (2.1062040000000000e+00 + T * (7.2165950000000001e-03 + T * (5.3384719999999999e-06 + T * (-7.3776359999999997e-09 + 2.0756099999999999e-12 * T))));
  } else {
    cp[19] = 2.6791271377208773e+02 * (3.7707989999999998e+00 + T * (7.8714969999999999e-03 + T * (-2.6563840000000001e-06 + T * (3.9444309999999999e-10 + -2.1126160000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[20] = 2.5948506904653118e+02 * (5.7153958200000003e+00 + T * (-1.5230912900000001e-02 + T * (6.5244115500000000e-05 + T * (-7.1080688900000001e-08 + 2.6135269799999999e-11 * T))));
  } else {
    cp[20] = 2.5948506904653118e+02 * (1.7897079100000000e+00 + T * (1.4093829200000000e-02 + T * (-6.3650083500000001e-06 + T * (1.3817108500000000e-09 + -1.1706021999999999e-13 * T))));
  }

  if (T <= 1000.0) {
    cp[21] = 3.3218066443627117e+02 * (2.8896573299999999e+00 + T * (1.3409961099999999e-02 + T * (-2.8476950100000000e-05 + T * (2.9479104500000001e-08 + -1.0933151100000000e-11 * T))));
  } else {
    cp[21] = 3.3218066443627117e+02 * (3.1678065200000001e+00 + T * (4.7522190200000002e-03 + T * (-1.8378707700000001e-06 + T * (3.0419025199999998e-10 + -1.7723276999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[22] = 3.1932177658088915e+02 * (8.0868109399999999e-01 + T * (2.3361562900000001e-02 + T * (-3.5517181499999999e-05 + T * (2.8015243700000000e-08 + -8.5007297399999996e-12 * T))));
  } else {
    cp[22] = 3.1932177658088915e+02 * (4.1475696400000004e+00 + T * (5.9616666400000001e-03 + T * (-2.3729485200000000e-06 + T * (4.6741217100000004e-10 + -3.6123521300000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[23] = 3.0742133534867867e+02 * (3.2124664500000000e+00 + T * (1.5147916200000000e-03 + T * (2.5920941200000000e-05 + T * (-3.5765784700000000e-08 + 1.4715087300000000e-11 * T))));
  } else {
    cp[23] = 3.0742133534867867e+02 * (3.0167240000000000e+00 + T * (1.0330229200000001e-02 + T * (-4.6808234899999996e-06 + T * (1.0176328799999999e-09 + -8.6260704099999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[24] = 2.9637603301660818e+02 * (3.9592014799999999e+00 + T * (-7.5705224700000004e-03 + T * (5.7099029199999999e-05 + T * (-6.9158875299999999e-08 + 2.6988437300000001e-11 * T))));
  } else {
    cp[24] = 2.9637603301660818e+02 * (2.0361111599999999e+00 + T * (1.4645415100000000e-02 + T * (-6.7107791500000002e-06 + T * (1.4722292300000001e-09 + -1.2570606100000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cp[25] = 2.8609689384998131e+02 * (4.3064656799999996e+00 + T * (-4.1865889200000004e-03 + T * (4.9714280699999999e-05 + T * (-5.9912660599999996e-08 + 2.3050900400000000e-11 * T))));
  } else {
    cp[25] = 2.8609689384998131e+02 * (1.9546564200000001e+00 + T * (1.7397272200000001e-02 + T * (-7.9820666799999996e-06 + T * (1.7521768900000000e-09 + -1.4964157600000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cp[26] = 2.7650687204768667e+02 * (4.2914249199999999e+00 + T * (-5.5015426999999997e-03 + T * (5.9943828800000003e-05 + T * (-7.0846628500000001e-08 + 2.6868577099999999e-11 * T))));
  } else {
    cp[26] = 2.7650687204768667e+02 * (1.0718814999999999e+00 + T * (2.1685267700000000e-02 + T * (-1.0025606700000000e-05 + T * (2.2141200100000000e-09 + -1.9000289000000000e-13 * T))));
  }

  if (T <= 1000.0) {
    cp[27] = 2.0264674255057480e+02 * (2.2517214000000001e+00 + T * (1.7655021000000000e-02 + T * (-2.3729100999999999e-05 + T * (1.7275759000000001e-08 + -5.0664811000000003e-12 * T))));
  } else {
    cp[27] = 2.0264674255057480e+02 * (5.6282057999999999e+00 + T * (4.0853401000000003e-03 + T * (-1.5934547000000001e-06 + T * (2.8626051999999999e-10 + -1.9407831999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[28] = 1.9778782309416789e+02 * (2.1358362999999998e+00 + T * (1.8118872099999999e-02 + T * (-1.7394747400000000e-05 + T * (9.3439756800000000e-09 + -2.0145761499999999e-12 * T))));
  } else {
    cp[28] = 1.9778782309416789e+02 * (4.5112973199999997e+00 + T * (9.0035974499999994e-03 + T * (-4.1693963499999999e-06 + T * (9.2334588199999996e-10 + -7.9483820099999996e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[29] = 1.9778782309416783e+02 * (1.2423732999999999e+00 + T * (3.1072201000000001e-02 + T * (-5.0866864000000001e-05 + T * (4.3137131000000003e-08 + -1.4014593999999999e-11 * T))));
  } else {
    cp[29] = 1.9778782309416783e+02 * (5.9238290999999998e+00 + T * (6.7923599999999999e-03 + T * (-2.5658564000000001e-06 + T * (4.4987841000000000e-10 + -2.9940100999999997e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[30] = 5.9360437189524475e+02 * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  } else {
    cp[30] = 5.9360437189524475e+02 * (2.4159429000000001e+00 + T * (1.7489065000000001e-04 + T * (-1.1902368999999999e-07 + T * (3.0226244999999999e-11 + -2.0360982000000000e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[31] = 5.5375553125341332e+02 * (3.4929085000000000e+00 + T * (3.1179198000000000e-04 + T * (-1.4890484000000001e-06 + T * (2.4816441999999998e-09 + -1.0356967000000000e-12 * T))));
  } else {
    cp[31] = 5.5375553125341332e+02 * (2.7836927999999999e+00 + T * (1.3298430000000000e-03 + T * (-4.2478046999999998e-07 + T * (7.8348501000000000e-11 + -5.5044470000000003e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[32] = 5.1892025773562625e+02 * (4.2040028999999999e+00 + T * (-2.1061385000000002e-03 + T * (7.1068348000000003e-06 + T * (-5.6115197000000000e-09 + 1.6440717000000001e-12 * T))));
  } else {
    cp[32] = 5.1892025773562625e+02 * (2.8347421000000002e+00 + T * (3.2073081999999999e-03 + T * (-9.3390804000000001e-07 + T * (1.3702952999999999e-10 + -7.9206144000000007e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[33] = 4.8820837952480719e+02 * (4.2860274000000000e+00 + T * (-4.6605229999999997e-03 + T * (2.1718513000000001e-05 + T * (-2.2808887000000000e-08 + 8.2638045999999998e-12 * T))));
  } else {
    cp[33] = 4.8820837952480719e+02 * (2.6344520999999999e+00 + T * (5.6662559999999997e-03 + T * (-1.7278676000000000e-06 + T * (2.3867161000000000e-10 + -1.2578785999999999e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[34] = 2.8649397927461854e+02 * (4.3446927000000004e+00 + T * (-4.8497072000000000e-03 + T * (2.0059459000000001e-05 + T * (-2.1726464000000001e-08 + 7.9469539000000000e-12 * T))));
  } else {
    cp[34] = 2.8649397927461854e+02 * (3.7667543999999999e+00 + T * (2.8915082000000002e-03 + T * (-1.0416619999999999e-06 + T * (1.6842593999999999e-10 + -1.0091896000000000e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[35] = 2.7709202516551613e+02 * (4.2184762999999998e+00 + T * (-4.6389760000000004e-03 + T * (1.1041022000000000e-05 + T * (-9.3361354000000002e-09 + 2.8035769999999999e-12 * T))));
  } else {
    cp[35] = 2.7709202516551613e+02 * (3.2606055999999999e+00 + T * (1.1911043000000000e-03 + T * (-4.2917048000000002e-07 + T * (6.9457669000000003e-11 + -4.0336098999999997e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[36] = 1.8072741022059520e+02 * (3.9440312000000000e+00 + T * (-1.5854290000000000e-03 + T * (1.6657812000000001e-05 + T * (-2.0475426000000000e-08 + 7.8350563999999999e-12 * T))));
  } else {
    cp[36] = 1.8072741022059520e+02 * (4.8847541999999997e+00 + T * (2.1723955999999999e-03 + T * (-8.2806905999999995e-07 + T * (1.5747510000000000e-10 + -1.0510895000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[37] = 1.8890974869174661e+02 * (2.2571501999999999e+00 + T * (1.1304728000000000e-02 + T * (-1.3671318999999999e-05 + T * (9.6819806000000007e-09 + -2.9307182000000000e-12 * T))));
  } else {
    cp[37] = 1.8890974869174661e+02 * (4.8230728999999997e+00 + T * (2.6270250999999999e-03 + T * (-9.5850873999999995e-07 + T * (1.6000711999999999e-10 + -9.7752302999999992e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[38] = 2.6808669159297972e+02 * (4.5334915999999996e+00 + T * (-5.6696170999999997e-03 + T * (1.8473207000000000e-05 + T * (-1.7137094000000000e-08 + 5.5454573000000001e-12 * T))));
  } else {
    cp[38] = 2.6808669159297972e+02 * (2.9792508999999998e+00 + T * (3.4944059000000002e-03 + T * (-7.8549778000000003e-07 + T * (5.7479594000000003e-11 + -1.9335916000000000e-16 * T))));
  }

  if (T <= 1000.0) {
    cp[39] = 3.1956895948687321e+02 * (3.6129351000000001e+00 + T * (-9.5551326999999996e-04 + T * (2.1442977000000001e-06 + T * (-3.1516322999999999e-10 + -4.6430355999999997e-13 * T))));
  } else {
    cp[39] = 3.1956895948687321e+02 * (3.7459804999999999e+00 + T * (4.3450774999999999e-05 + T * (2.9705983999999999e-07 + T * (-6.8651805999999999e-11 + 4.4134173000000003e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[40] = 3.0765043099748090e+02 * (2.2589885999999999e+00 + T * (1.0051170000000000e-02 + T * (-1.3351763000000000e-05 + T * (1.0092349000000001e-08 + -3.0089027999999998e-12 * T))));
  } else {
    cp[40] = 3.0765043099748090e+02 * (3.8022391999999998e+00 + T * (3.1464228000000001e-03 + T * (-1.0632185000000000e-06 + T * (1.6619757000000001e-10 + -9.7997569999999995e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[41] = 2.9658895640306179e+02 * (2.8516610000000000e+00 + T * (5.6952330999999997e-03 + T * (1.0711400000000000e-06 + T * (-1.6226120000000001e-09 + -2.3511080999999999e-13 * T))));
  } else {
    cp[41] = 2.9658895640306179e+02 * (5.2097030000000002e+00 + T * (2.9692910999999998e-03 + T * (-2.8555890999999999e-07 + T * (-1.6355500000000001e-10 + 3.0432588999999997e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[42] = 2.0263153135983697e+02 * (2.5243194000000000e+00 + T * (1.5960618999999999e-02 + T * (-1.8816353999999999e-05 + T * (1.2125539999999999e-08 + -3.2357378000000000e-12 * T))));
  } else {
    cp[42] = 2.0263153135983697e+02 * (5.8946361999999999e+00 + T * (3.9895959000000002e-03 + T * (-1.5982380000000000e-06 + T * (2.9249395000000001e-10 + -2.0094686000000001e-14 * T))));
  }

  if (T <= 1382.0) {
    cp[43] = 1.9324687135968139e+02 * (2.6472798900000001e+00 + T * (1.2750534200000000e-02 + T * (-1.0479423599999999e-05 + T * (4.4143283600000001e-09 + -7.5752146600000001e-13 * T))));
  } else {
    cp[43] = 1.9324687135968139e+02 * (6.5986045600000001e+00 + T * (3.0277862600000000e-03 + T * (-1.0770434599999999e-06 + T * (1.7166652800000000e-10 + -1.0143939100000001e-14 * T))));
  }

  if (T <= 1368.0) {
    cp[44] = 1.9324687135968139e+02 * (3.7860495200000002e+00 + T * (6.8866792199999997e-03 + T * (-3.2148786399999999e-06 + T * (5.1719576699999997e-10 + 1.1936078800000000e-14 * T))));
  } else {
    cp[44] = 1.9324687135968139e+02 * (5.8978488499999999e+00 + T * (3.1678939299999999e-03 + T * (-1.1180106400000000e-06 + T * (1.7724314400000001e-10 + -1.0433917699999999e-14 * T))));
  }

  if (T <= 1478.0) {
    cp[45] = 1.9324687135968139e+02 * (3.6309631699999998e+00 + T * (7.3028235700000003e-03 + T * (-2.2805000299999999e-06 + T * (-6.6127129800000005e-10 + 3.6223575199999999e-13 * T))));
  } else {
    cp[45] = 1.9324687135968139e+02 * (6.2239513400000002e+00 + T * (3.1786400400000002e-03 + T * (-1.0937875500000000e-06 + T * (1.7073516300000000e-10 + -9.9502195499999995e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[46] = 1.9788262837499175e+02 * (2.8269308000000000e+00 + T * (8.8051688000000006e-03 + T * (-8.3866134000000006e-06 + T * (4.8016963999999998e-09 + -1.3313595000000000e-12 * T))));
  } else {
    cp[46] = 1.9788262837499175e+02 * (5.1521844999999997e+00 + T * (2.3051761000000000e-03 + T * (-8.8033152999999999e-07 + T * (1.4789097999999999e-10 + -9.0977996000000005e-15 * T))));
  }

  if (T <= 1000.0) {
    cp[47] = 2.0813212426154001e+02 * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  } else {
    cp[47] = 2.0813212426154001e+02 * (2.5000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))));
  }

  if (T <= 1000.0) {
    cp[48] = 1.9296208183235558e+02 * (1.0515517999999999e+00 + T * (2.5991980000000001e-02 + T * (2.3800539999999999e-06 + T * (-1.9609569000000000e-08 + 9.3732469999999993e-12 * T))));
  } else {
    cp[48] = 1.9296208183235558e+02 * (7.7026987000000000e+00 + T * (1.6044203000000000e-02 + T * (-5.2833220000000001e-06 + T * (7.6298590000000000e-10 + -3.9392284000000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[49] = 1.8855143444426002e+02 * (9.3355381000000004e-01 + T * (2.6424579000000000e-02 + T * (6.1059727000000001e-06 + T * (-2.1977498999999999e-08 + 9.5149252999999994e-12 * T))));
  } else {
    cp[49] = 1.8855143444426002e+02 * (7.5341367999999997e+00 + T * (1.8872238999999999e-02 + T * (-6.2718490999999996e-06 + T * (9.1475649000000003e-10 + -4.7838069000000002e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[50] = 1.9315645500243699e+02 * (3.4090620000000000e+00 + T * (1.0738574000000001e-02 + T * (1.8914920000000000e-06 + T * (-7.1585830000000000e-09 + 2.8673849999999999e-12 * T))));
  } else {
    cp[50] = 1.9315645500243699e+02 * (5.9756700000000000e+00 + T * (8.1305909999999995e-03 + T * (-2.7436240000000001e-06 + T * (4.0703040000000001e-10 + -2.1760170000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[51] = 1.8873701909238750e+02 * (4.7294594999999999e+00 + T * (-3.1932858000000000e-03 + T * (4.7534921000000002e-05 + T * (-5.7458610999999997e-08 + 2.1931112000000001e-11 * T))));
  } else {
    cp[51] = 1.8873701909238750e+02 * (5.4041107999999998e+00 + T * (1.1723058999999999e-02 + T * (-4.2263136999999998e-06 + T * (6.8372451000000002e-10 + -4.0984863000000001e-14 * T))));
  }

  if (T <= 1000.0) {
    cp[52] = 2.9680218594762238e+02 * (3.2986770000000001e+00 + T * (1.4082404000000000e-03 + T * (-3.9632219999999998e-06 + T * (5.6415150000000002e-09 + -2.4448539999999999e-12 * T))));
  } else {
    cp[52] = 2.9680218594762238e+02 * (2.9266399999999999e+00 + T * (1.4879768000000001e-03 + T * (-5.6847600000000001e-07 + T * (1.0097038000000000e-10 + -6.7533509999999998e-15 * T))));
  }

} // end eval_cp



==> Codes/tutorial/mechanism/out/chem_utils.h <==
#ifndef CHEM_UTILS_HEAD
#define CHEM_UTILS_HEAD

#include "header.h"

void eval_conc (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_conc_rho (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__, double * __restrict__);
void eval_h (const double, double * __restrict__);
void eval_u (const double, double * __restrict__);
void eval_cv (const double, double * __restrict__);
void eval_cp (const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/dydt.c <==
#include "header.h"
#include "chem_utils.h"
#include "rates.h"

#if defined(CONP)

void dydt (const double t, const double pres, const double * __restrict__ y, double * __restrict__ dy) {

  // species molar concentrations
  double conc[53];
  double y_N;
  double mw_avg;
  double rho;
  eval_conc (y[0], pres, &y[1], &y_N, &mw_avg, &rho, conc);

  // local arrays holding reaction rates
  double fwd_rates[325];
  double rev_rates[309];
  eval_rxn_rates (y[0], pres, conc, fwd_rates, rev_rates);

  // get pressure modifications to reaction rates
  double pres_mod[41];
  get_rxn_pres_mod (y[0], pres, conc, pres_mod);

  // evaluate species molar net production rates
  double dy_N;
  eval_spec_rates (fwd_rates, rev_rates, pres_mod, &dy[1], &dy_N);
  // local array holding constant pressure specific heat
  double cp[53];
  eval_cp (y[0], cp);

  // constant pressure mass-average specific heat
  double cp_avg = (cp[0] * y[1]) + (cp[1] * y[2]) + (cp[2] * y[3]) + (cp[3] * y[4])
              + (cp[4] * y[5]) + (cp[5] * y[6]) + (cp[6] * y[7]) + (cp[7] * y[8])
              + (cp[8] * y[9]) + (cp[9] * y[10]) + (cp[10] * y[11]) + (cp[11] * y[12])
              + (cp[12] * y[13]) + (cp[13] * y[14]) + (cp[14] * y[15]) + (cp[15] * y[16])
              + (cp[16] * y[17]) + (cp[17] * y[18]) + (cp[18] * y[19]) + (cp[19] * y[20])
              + (cp[20] * y[21]) + (cp[21] * y[22]) + (cp[22] * y[23]) + (cp[23] * y[24])
              + (cp[24] * y[25]) + (cp[25] * y[26]) + (cp[26] * y[27]) + (cp[27] * y[28])
              + (cp[28] * y[29]) + (cp[29] * y[30]) + (cp[30] * y[31]) + (cp[31] * y[32])
              + (cp[32] * y[33]) + (cp[33] * y[34]) + (cp[34] * y[35]) + (cp[35] * y[36])
              + (cp[36] * y[37]) + (cp[37] * y[38]) + (cp[38] * y[39]) + (cp[39] * y[40])
              + (cp[40] * y[41]) + (cp[41] * y[42]) + (cp[42] * y[43]) + (cp[43] * y[44])
              + (cp[44] * y[45]) + (cp[45] * y[46]) + (cp[46] * y[47]) + (cp[47] * y[48])
              + (cp[48] * y[49]) + (cp[49] * y[50]) + (cp[50] * y[51]) + (cp[51] * y[52]) + (cp[52] * y_N);

  // local array for species enthalpies
  double h[53];
  eval_h(y[0], h);
  // rate of change of temperature
  dy[0] = (-1.0 / (rho * cp_avg)) * ((dy[1] * h[0] * 2.0158800000000001e+00)
        + (dy[2] * h[1] * 1.0079400000000001e+00) + (dy[3] * h[2] * 1.5999400000000000e+01)
        + (dy[4] * h[3] * 3.1998799999999999e+01) + (dy[5] * h[4] * 1.7007339999999999e+01)
        + (dy[6] * h[5] * 1.8015280000000001e+01) + (dy[7] * h[6] * 3.3006740000000001e+01)
        + (dy[8] * h[7] * 3.4014679999999998e+01) + (dy[9] * h[8] * 1.2010999999999999e+01)
        + (dy[10] * h[9] * 1.3018939999999999e+01) + (dy[11] * h[10] * 1.4026879999999998e+01)
        + (dy[12] * h[11] * 1.4026879999999998e+01) + (dy[13] * h[12] * 1.5034820000000000e+01)
        + (dy[14] * h[13] * 1.6042760000000001e+01) + (dy[15] * h[14] * 2.8010399999999997e+01)
        + (dy[16] * h[15] * 4.4009799999999998e+01) + (dy[17] * h[16] * 2.9018339999999998e+01)
        + (dy[18] * h[17] * 3.0026280000000000e+01) + (dy[19] * h[18] * 3.1034219999999998e+01)
        + (dy[20] * h[19] * 3.1034219999999998e+01) + (dy[21] * h[20] * 3.2042160000000003e+01)
        + (dy[22] * h[21] * 2.5029940000000000e+01) + (dy[23] * h[22] * 2.6037879999999998e+01)
        + (dy[24] * h[23] * 2.7045819999999999e+01) + (dy[25] * h[24] * 2.8053759999999997e+01)
        + (dy[26] * h[25] * 2.9061699999999998e+01) + (dy[27] * h[26] * 3.0069640000000000e+01)
        + (dy[28] * h[27] * 4.1029339999999998e+01) + (dy[29] * h[28] * 4.2037279999999996e+01)
        + (dy[30] * h[29] * 4.2037280000000003e+01) + (dy[31] * h[30] * 1.4006740000000001e+01)
        + (dy[32] * h[31] * 1.5014680000000000e+01) + (dy[33] * h[32] * 1.6022620000000000e+01)
        + (dy[34] * h[33] * 1.7030560000000001e+01) + (dy[35] * h[34] * 2.9021420000000003e+01)
        + (dy[36] * h[35] * 3.0006140000000002e+01) + (dy[37] * h[36] * 4.6005539999999996e+01)
        + (dy[38] * h[37] * 4.4012880000000003e+01) + (dy[39] * h[38] * 3.1014080000000000e+01)
        + (dy[40] * h[39] * 2.6017740000000000e+01) + (dy[41] * h[40] * 2.7025680000000001e+01)
        + (dy[42] * h[41] * 2.8033619999999999e+01) + (dy[43] * h[42] * 4.1032419999999995e+01)
        + (dy[44] * h[43] * 4.3025080000000003e+01) + (dy[45] * h[44] * 4.3025080000000003e+01)
        + (dy[46] * h[45] * 4.3025080000000003e+01) + (dy[47] * h[46] * 4.2017139999999998e+01)
        + (dy[49] * h[48] * 4.3088580000000000e+01) + (dy[50] * h[49] * 4.4096519999999998e+01)
        + (dy[51] * h[50] * 4.3045220000000000e+01) + (dy[52] * h[51] * 4.4053159999999998e+01)
        + (dy_N * h[52] * 2.8013480000000001e+01));

  // calculate rate of change of species mass fractions
  dy[1] *= (2.0158800000000001e+00 / rho);
  dy[2] *= (1.0079400000000001e+00 / rho);
  dy[3] *= (1.5999400000000000e+01 / rho);
  dy[4] *= (3.1998799999999999e+01 / rho);
  dy[5] *= (1.7007339999999999e+01 / rho);
  dy[6] *= (1.8015280000000001e+01 / rho);
  dy[7] *= (3.3006740000000001e+01 / rho);
  dy[8] *= (3.4014679999999998e+01 / rho);
  dy[9] *= (1.2010999999999999e+01 / rho);
  dy[10] *= (1.3018939999999999e+01 / rho);
  dy[11] *= (1.4026879999999998e+01 / rho);
  dy[12] *= (1.4026879999999998e+01 / rho);
  dy[13] *= (1.5034820000000000e+01 / rho);
  dy[14] *= (1.6042760000000001e+01 / rho);
  dy[15] *= (2.8010399999999997e+01 / rho);
  dy[16] *= (4.4009799999999998e+01 / rho);
  dy[17] *= (2.9018339999999998e+01 / rho);
  dy[18] *= (3.0026280000000000e+01 / rho);
  dy[19] *= (3.1034219999999998e+01 / rho);
  dy[20] *= (3.1034219999999998e+01 / rho);
  dy[21] *= (3.2042160000000003e+01 / rho);
  dy[22] *= (2.5029940000000000e+01 / rho);
  dy[23] *= (2.6037879999999998e+01 / rho);
  dy[24] *= (2.7045819999999999e+01 / rho);
  dy[25] *= (2.8053759999999997e+01 / rho);
  dy[26] *= (2.9061699999999998e+01 / rho);
  dy[27] *= (3.0069640000000000e+01 / rho);
  dy[28] *= (4.1029339999999998e+01 / rho);
  dy[29] *= (4.2037279999999996e+01 / rho);
  dy[30] *= (4.2037280000000003e+01 / rho);
  dy[31] *= (1.4006740000000001e+01 / rho);
  dy[32] *= (1.5014680000000000e+01 / rho);
  dy[33] *= (1.6022620000000000e+01 / rho);
  dy[34] *= (1.7030560000000001e+01 / rho);
  dy[35] *= (2.9021420000000003e+01 / rho);
  dy[36] *= (3.0006140000000002e+01 / rho);
  dy[37] *= (4.6005539999999996e+01 / rho);
  dy[38] *= (4.4012880000000003e+01 / rho);
  dy[39] *= (3.1014080000000000e+01 / rho);
  dy[40] *= (2.6017740000000000e+01 / rho);
  dy[41] *= (2.7025680000000001e+01 / rho);
  dy[42] *= (2.8033619999999999e+01 / rho);
  dy[43] *= (4.1032419999999995e+01 / rho);
  dy[44] *= (4.3025080000000003e+01 / rho);
  dy[45] *= (4.3025080000000003e+01 / rho);
  dy[46] *= (4.3025080000000003e+01 / rho);
  dy[47] *= (4.2017139999999998e+01 / rho);
  dy[48] *= (3.9948000000000000e+01 / rho);
  dy[49] *= (4.3088580000000000e+01 / rho);
  dy[50] *= (4.4096519999999998e+01 / rho);
  dy[51] *= (4.3045220000000000e+01 / rho);
  dy[52] *= (4.4053159999999998e+01 / rho);

} // end dydt

#elif defined(CONV)

void dydt (const double t, const double rho, const double * __restrict__ y, double * __restrict__ dy) {

  // species molar concentrations
  double conc[53];
  double y_N;
  double mw_avg;
  double pres;
  eval_conc_rho (y[0]rho, &y[1], &y_N, &mw_avg, &pres, conc);

  // local arrays holding reaction rates
  double fwd_rates[325];
  double rev_rates[309];
  eval_rxn_rates (y[0], pres, conc, fwd_rates, rev_rates);

  // get pressure modifications to reaction rates
  double pres_mod[41];
  get_rxn_pres_mod (y[0], pres, conc, pres_mod);

  // evaluate species molar net production rates
  double dy_N;  eval_spec_rates (fwd_rates, rev_rates, pres_mod, &dy[1], &dy_N);

  double cv[53];
  eval_cv(y[0], cv);

  // constant volume mass-average specific heat
  double cv_avg = (cv[0] * y[1]) + (cv[1] * y[2]) + (cv[2] * y[3]) + (cv[3] * y[4])
              + (cv[4] * y[5]) + (cv[5] * y[6]) + (cv[6] * y[7]) + (cv[7] * y[8])
              + (cv[8] * y[9]) + (cv[9] * y[10]) + (cv[10] * y[11]) + (cv[11] * y[12])
              + (cv[12] * y[13]) + (cv[13] * y[14]) + (cv[14] * y[15]) + (cv[15] * y[16])
              + (cv[16] * y[17]) + (cv[17] * y[18]) + (cv[18] * y[19]) + (cv[19] * y[20])
              + (cv[20] * y[21]) + (cv[21] * y[22]) + (cv[22] * y[23]) + (cv[23] * y[24])
              + (cv[24] * y[25]) + (cv[25] * y[26]) + (cv[26] * y[27]) + (cv[27] * y[28])
              + (cv[28] * y[29]) + (cv[29] * y[30]) + (cv[30] * y[31]) + (cv[31] * y[32])
              + (cv[32] * y[33]) + (cv[33] * y[34]) + (cv[34] * y[35]) + (cv[35] * y[36])
              + (cv[36] * y[37]) + (cv[37] * y[38]) + (cv[38] * y[39]) + (cv[39] * y[40])
              + (cv[40] * y[41]) + (cv[41] * y[42]) + (cv[42] * y[43]) + (cv[43] * y[44])
              + (cv[44] * y[45]) + (cv[45] * y[46]) + (cv[46] * y[47]) + (cv[47] * y[48])
              + (cv[48] * y[49]) + (cv[49] * y[50]) + (cv[50] * y[51]) + (cv[51] * y[52])(cv[52] * y_N);

  // local array for species internal energies
  double u[53];
  eval_u (y[0], u);

  // rate of change of temperature
  dy[0] = (-1.0 / (rho * cv_avg)) * ((dy[1] * u[0] * 2.0158800000000001e+00)
        + (dy[2] * u[1] * 1.0079400000000001e+00) + (dy[3] * u[2] * 1.5999400000000000e+01)
        + (dy[4] * u[3] * 3.1998799999999999e+01) + (dy[5] * u[4] * 1.7007339999999999e+01)
        + (dy[6] * u[5] * 1.8015280000000001e+01) + (dy[7] * u[6] * 3.3006740000000001e+01)
        + (dy[8] * u[7] * 3.4014679999999998e+01) + (dy[9] * u[8] * 1.2010999999999999e+01)
        + (dy[10] * u[9] * 1.3018939999999999e+01) + (dy[11] * u[10] * 1.4026879999999998e+01)
        + (dy[12] * u[11] * 1.4026879999999998e+01) + (dy[13] * u[12] * 1.5034820000000000e+01)
        + (dy[14] * u[13] * 1.6042760000000001e+01) + (dy[15] * u[14] * 2.8010399999999997e+01)
        + (dy[16] * u[15] * 4.4009799999999998e+01) + (dy[17] * u[16] * 2.9018339999999998e+01)
        + (dy[18] * u[17] * 3.0026280000000000e+01) + (dy[19] * u[18] * 3.1034219999999998e+01)
        + (dy[20] * u[19] * 3.1034219999999998e+01) + (dy[21] * u[20] * 3.2042160000000003e+01)
        + (dy[22] * u[21] * 2.5029940000000000e+01) + (dy[23] * u[22] * 2.6037879999999998e+01)
        + (dy[24] * u[23] * 2.7045819999999999e+01) + (dy[25] * u[24] * 2.8053759999999997e+01)
        + (dy[26] * u[25] * 2.9061699999999998e+01) + (dy[27] * u[26] * 3.0069640000000000e+01)
        + (dy[28] * u[27] * 4.1029339999999998e+01) + (dy[29] * u[28] * 4.2037279999999996e+01)
        + (dy[30] * u[29] * 4.2037280000000003e+01) + (dy[31] * u[30] * 1.4006740000000001e+01)
        + (dy[32] * u[31] * 1.5014680000000000e+01) + (dy[33] * u[32] * 1.6022620000000000e+01)
        + (dy[34] * u[33] * 1.7030560000000001e+01) + (dy[35] * u[34] * 2.9021420000000003e+01)
        + (dy[36] * u[35] * 3.0006140000000002e+01) + (dy[37] * u[36] * 4.6005539999999996e+01)
        + (dy[38] * u[37] * 4.4012880000000003e+01) + (dy[39] * u[38] * 3.1014080000000000e+01)
        + (dy[40] * u[39] * 2.6017740000000000e+01) + (dy[41] * u[40] * 2.7025680000000001e+01)
        + (dy[42] * u[41] * 2.8033619999999999e+01) + (dy[43] * u[42] * 4.1032419999999995e+01)
        + (dy[44] * u[43] * 4.3025080000000003e+01) + (dy[45] * u[44] * 4.3025080000000003e+01)
        + (dy[46] * u[45] * 4.3025080000000003e+01) + (dy[47] * u[46] * 4.2017139999999998e+01)
        + (dy[49] * u[48] * 4.3088580000000000e+01) + (dy[50] * u[49] * 4.4096519999999998e+01)
        + (dy[51] * u[50] * 4.3045220000000000e+01) + (dy[52] * u[51] * 4.4053159999999998e+01)
        + (dy_N * u[52] * 2.8013480000000001e+01));

  // calculate rate of change of species mass fractions
  dy[1] *= (2.0158800000000001e+00 / rho);
  dy[2] *= (1.0079400000000001e+00 / rho);
  dy[3] *= (1.5999400000000000e+01 / rho);
  dy[4] *= (3.1998799999999999e+01 / rho);
  dy[5] *= (1.7007339999999999e+01 / rho);
  dy[6] *= (1.8015280000000001e+01 / rho);
  dy[7] *= (3.3006740000000001e+01 / rho);
  dy[8] *= (3.4014679999999998e+01 / rho);
  dy[9] *= (1.2010999999999999e+01 / rho);
  dy[10] *= (1.3018939999999999e+01 / rho);
  dy[11] *= (1.4026879999999998e+01 / rho);
  dy[12] *= (1.4026879999999998e+01 / rho);
  dy[13] *= (1.5034820000000000e+01 / rho);
  dy[14] *= (1.6042760000000001e+01 / rho);
  dy[15] *= (2.8010399999999997e+01 / rho);
  dy[16] *= (4.4009799999999998e+01 / rho);
  dy[17] *= (2.9018339999999998e+01 / rho);
  dy[18] *= (3.0026280000000000e+01 / rho);
  dy[19] *= (3.1034219999999998e+01 / rho);
  dy[20] *= (3.1034219999999998e+01 / rho);
  dy[21] *= (3.2042160000000003e+01 / rho);
  dy[22] *= (2.5029940000000000e+01 / rho);
  dy[23] *= (2.6037879999999998e+01 / rho);
  dy[24] *= (2.7045819999999999e+01 / rho);
  dy[25] *= (2.8053759999999997e+01 / rho);
  dy[26] *= (2.9061699999999998e+01 / rho);
  dy[27] *= (3.0069640000000000e+01 / rho);
  dy[28] *= (4.1029339999999998e+01 / rho);
  dy[29] *= (4.2037279999999996e+01 / rho);
  dy[30] *= (4.2037280000000003e+01 / rho);
  dy[31] *= (1.4006740000000001e+01 / rho);
  dy[32] *= (1.5014680000000000e+01 / rho);
  dy[33] *= (1.6022620000000000e+01 / rho);
  dy[34] *= (1.7030560000000001e+01 / rho);
  dy[35] *= (2.9021420000000003e+01 / rho);
  dy[36] *= (3.0006140000000002e+01 / rho);
  dy[37] *= (4.6005539999999996e+01 / rho);
  dy[38] *= (4.4012880000000003e+01 / rho);
  dy[39] *= (3.1014080000000000e+01 / rho);
  dy[40] *= (2.6017740000000000e+01 / rho);
  dy[41] *= (2.7025680000000001e+01 / rho);
  dy[42] *= (2.8033619999999999e+01 / rho);
  dy[43] *= (4.1032419999999995e+01 / rho);
  dy[44] *= (4.3025080000000003e+01 / rho);
  dy[45] *= (4.3025080000000003e+01 / rho);
  dy[46] *= (4.3025080000000003e+01 / rho);
  dy[47] *= (4.2017139999999998e+01 / rho);
  dy[48] *= (3.9948000000000000e+01 / rho);
  dy[49] *= (4.3088580000000000e+01 / rho);
  dy[50] *= (4.4096519999999998e+01 / rho);
  dy[51] *= (4.3045220000000000e+01 / rho);
  dy[52] *= (4.4053159999999998e+01 / rho);

} // end dydt

#endif


==> Codes/tutorial/mechanism/out/dydt.h <==
#ifndef DYDT_HEAD
#define DYDT_HEAD

#include "header.h"

void dydt (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/header.h <==
#ifndef HEAD
#define HEAD
#include <stdlib.h>
#include <math.h>
/** Constant pressure or volume. */
#define CONP
//#define CONV

/** Include mechanism header to get NSP and NN **/
#include "mechanism.h"
// OpenMP
#ifdef _OPENMP
 #include <omp.h>
#else
 #define omp_get_max_threads() 1
 #define omp_get_num_threads() 1
#endif
#endif


==> Codes/tutorial/mechanism/out/jacob.c <==
#include "jacob.h"

void eval_jacob (const double t, const double pres, const double * __restrict__ y, double * __restrict__ jac) {

  double T = y[0];

  // average molecular weight
  double mw_avg;
  // mass-averaged density
  double rho;
  // species molar concentrations
  double conc[53];
  double y_N;
  eval_conc(y[0], pres, &y[1], &y_N, &mw_avg, &rho, conc);

  // evaluate reaction rates
  double fwd_rates[325];
  double rev_rates[309];
  eval_rxn_rates (T, pres, conc, fwd_rates, rev_rates);

  double pres_mod[41];
  //get pressure modifications to reaction rates
  get_rxn_pres_mod (T, pres, conc, pres_mod);

  // evaluate rate of change of species molar concentration
  double spec_rates[53] = {0};
  eval_spec_rates (fwd_rates, rev_rates, pres_mod, spec_rates, &spec_rates[52]);

  double m = pres / (8.31446210e+03 * T);
  double logT = log(T);
  double J_nplusone = 0;
  double J_nplusjplus[NSP];
  double dBdT[53];
  if (T <= 1000.0) {
    dBdT[0] = (1.3443311200000001e+00 + -9.1793517299999996e+02 / T) / T + 3.9902603749999996e-03 + T * (-6.4927169999999995e-06 + T * (5.0393023500000001e-09 + -1.4752235220000002e-12 * T));
    dBdT[1] = (1.5000000000000000e+00 + 2.5473659899999999e+04 / T) / T + 3.5266640949999999e-13 + T * (-6.6530654666666665e-16 + T * (5.7520407999999997e-19 + -1.8554646640000001e-22 * T));
    dBdT[2] = (2.1682671000000000e+00 + 2.9122259200000000e+04 / T) / T + -1.6396594200000000e-03 + T * (2.2143546533333334e-06 + T * (-1.5320165600000000e-09 + 4.2253194199999998e-13 * T));
    dBdT[3] = (2.7824563599999999e+00 + -1.0639435599999999e+03 / T) / T + -1.4983670799999999e-03 + T * (3.2824340033333332e-06 + T * (-2.4203237725000002e-09 + 6.4874567400000000e-13 * T));
    dBdT[4] = (2.9920154299999999e+00 + 3.6150805599999999e+03 / T) / T + -1.2006587600000001e-03 + T * (1.5393128033333333e-06 + T * (-9.7028333249999999e-10 + 2.7282293999999999e-13 * T));
    dBdT[5] = (3.1986405600000003e+00 + -3.0293726699999999e+04 / T) / T + -1.0182170500000001e-03 + T * (2.1734673700000000e-06 + T * (-1.3719926550000001e-09 + 3.5439563400000000e-13 * T));
    dBdT[6] = (3.3017980099999997e+00 + 2.9480804000000001e+02 / T) / T + -2.3745602549999998e-03 + T * (7.0527630333333326e-06 + T * (-6.0690973500000000e-09 + 1.8584502480000002e-12 * T));
    dBdT[7] = (3.2761126899999997e+00 + -1.7702582100000000e+04 / T) / T + -2.7141120849999997e-04 + T * (5.5778567000000005e-06 + T * (-5.3942703249999999e-09 + 1.7249087260000000e-12 * T));
    dBdT[8] = (1.5542395500000001e+00 + 8.5443883199999997e+04 / T) / T + -1.6076886199999999e-04 + T * (2.4459741500000000e-07 + T * (-1.8305872225000000e-10 + 5.3304289200000002e-14 * T));
    dBdT[9] = (2.4898166499999999e+00 + 7.0797293399999995e+04 / T) / T + 1.6191777050000001e-04 + T * (-5.6299688333333337e-07 + T * (7.9054331749999998e-10 + -2.8121813400000003e-13 * T));
    dBdT[10] = (2.7626786700000001e+00 + 4.6004040099999998e+04 / T) / T + 4.8443607150000002e-04 + T * (9.3163280333333339e-07 + T * (-9.6272788250000007e-10 + 3.3748343799999999e-13 * T));
    dBdT[11] = (3.1986041099999998e+00 + 5.0496816299999999e+04 / T) / T + -1.1833070950000000e-03 + T * (2.7443207333333332e-06 + T * (-1.6720399525000001e-09 + 3.8862947400000001e-13 * T));
    dBdT[12] = (2.6735904000000001e+00 + 1.6444998800000001e+04 / T) / T + 1.0054758750000000e-03 + T * (1.9100728533333335e-06 + T * (-1.7177935625000000e-09 + 5.0877146800000003e-13 * T));
    dBdT[13] = (4.1498761300000000e+00 + -1.0246647600000000e+04 / T) / T + -6.8354894000000003e-03 + T * (1.6393353300000001e-05 + T * (-1.2118575650000000e-08 + 3.3338791200000000e-12 * T));
    dBdT[14] = (2.5795334699999999e+00 + -1.4344085999999999e+04 / T) / T + -3.0517684000000000e-04 + T * (3.3893811000000002e-07 + T * (2.2675147100000000e-10 + -1.8088489979999999e-13 * T));
    dBdT[15] = (1.3567735200000000e+00 + -4.8371969700000001e+04 / T) / T + 4.4922983850000002e-03 + T * (-2.3745208966666665e-06 + T * (6.1479755499999995e-10 + -2.8739909599999997e-14 * T));
    dBdT[16] = (3.2211858400000004e+00 + 3.8395649600000002e+03 / T) / T + -1.6219626600000000e-03 + T * (4.5933148666666667e-06 + T * (-3.3286023250000002e-09 + 8.6753773000000000e-13 * T));
    dBdT[17] = (3.7937231499999999e+00 + -1.4308956700000001e+04 / T) / T + -4.9541668450000000e-03 + T * (1.2440666933333332e-05 + T * (-9.4821315249999995e-09 + 2.6354530400000001e-12 * T));
    dBdT[18] = (2.8638891800000001e+00 + -3.1939136699999999e+03 / T) / T + 2.7983615200000002e-03 + T * (1.9775726366666668e-06 + T * (-2.6133003000000002e-09 + 8.7393455600000001e-13 * T));
    dBdT[19] = (1.1062040000000000e+00 + 9.7860109999999997e+02 / T) / T + 3.6082975000000001e-03 + T * (1.7794906666666667e-06 + T * (-1.8444089999999999e-09 + 4.1512200000000000e-13 * T));
    dBdT[20] = (4.7153958200000003e+00 + -2.5642765599999999e+04 / T) / T + -7.6154564500000004e-03 + T * (2.1748038500000001e-05 + T * (-1.7770172225000000e-08 + 5.2270539599999996e-12 * T));
    dBdT[21] = (1.8896573299999999e+00 + 6.6839393200000006e+04 / T) / T + 6.7049805499999997e-03 + T * (-9.4923167000000006e-06 + T * (7.3697761250000002e-09 + -2.1866302199999998e-12 * T));
    dBdT[22] = (-1.9131890600000001e-01 + 2.6428980700000000e+04 / T) / T + 1.1680781450000000e-02 + T * (-1.1839060500000000e-05 + T * (7.0038109249999999e-09 + -1.7001459479999999e-12 * T));
    dBdT[23] = (2.2124664500000000e+00 + 3.4859846799999999e+04 / T) / T + 7.5739581000000002e-04 + T * (8.6403137333333327e-06 + T * (-8.9414461750000000e-09 + 2.9430174599999999e-12 * T));
    dBdT[24] = (2.9592014799999999e+00 + 5.0897759299999998e+03 / T) / T + -3.7852612350000002e-03 + T * (1.9033009733333333e-05 + T * (-1.7289718825000000e-08 + 5.3976874600000004e-12 * T));
    dBdT[25] = (3.3064656799999996e+00 + 1.2841626500000000e+04 / T) / T + -2.0932944600000002e-03 + T * (1.6571426900000001e-05 + T * (-1.4978165149999999e-08 + 4.6101800800000003e-12 * T));
    dBdT[26] = (3.2914249199999999e+00 + -1.1522205500000000e+04 / T) / T + -2.7507713499999998e-03 + T * (1.9981276266666669e-05 + T * (-1.7711657125000000e-08 + 5.3737154200000002e-12 * T));
    dBdT[27] = (1.2517214000000001e+00 + 2.0059449000000001e+04 / T) / T + 8.8275105000000000e-03 + T * (-7.9097003333333330e-06 + T * (4.3189397500000003e-09 + -1.0132962200000001e-12 * T));
    dBdT[28] = (1.1358362999999998e+00 + -7.0429180399999996e+03 / T) / T + 9.0594360499999995e-03 + T * (-5.7982491333333329e-06 + T * (2.3359939200000000e-09 + -4.0291522999999998e-13 * T));
    dBdT[29] = (2.4237329999999990e-01 + 8.0316143000000002e+03 / T) / T + 1.5536100500000000e-02 + T * (-1.6955621333333335e-05 + T * (1.0784282750000001e-08 + -2.8029188000000001e-12 * T));
    dBdT[30] = (1.5000000000000000e+00 + 5.6104637000000002e+04 / T) / T + 0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T));
    dBdT[31] = (2.4929085000000000e+00 + 4.1880629000000001e+04 / T) / T + 1.5589599000000000e-04 + T * (-4.9634946666666669e-07 + T * (6.2041104999999995e-10 + -2.0713934000000001e-13 * T));
    dBdT[32] = (3.2040028999999999e+00 + 2.1885910000000000e+04 / T) / T + -1.0530692500000001e-03 + T * (2.3689449333333334e-06 + T * (-1.4028799250000000e-09 + 3.2881433999999999e-13 * T));
    dBdT[33] = (3.2860274000000000e+00 + -6.7417285000000002e+03 / T) / T + -2.3302614999999999e-03 + T * (7.2395043333333340e-06 + T * (-5.7022217499999999e-09 + 1.6527609200000000e-12 * T));
    dBdT[34] = (3.3446927000000004e+00 + 2.8791973000000002e+04 / T) / T + -2.4248536000000000e-03 + T * (6.6864863333333334e-06 + T * (-5.4316160000000003e-09 + 1.5893907800000000e-12 * T));
    dBdT[35] = (3.2184762999999998e+00 + 9.8446229999999996e+03 / T) / T + -2.3194880000000002e-03 + T * (3.6803406666666667e-06 + T * (-2.3340338500000000e-09 + 5.6071540000000003e-13 * T));
    dBdT[36] = (2.9440312000000000e+00 + 2.8966179000000002e+03 / T) / T + -7.9271449999999998e-04 + T * (5.5526040000000001e-06 + T * (-5.1188565000000000e-09 + 1.5670112800000000e-12 * T));
    dBdT[37] = (1.2571501999999999e+00 + 8.7417744000000002e+03 / T) / T + 5.6523640000000000e-03 + T * (-4.5571063333333328e-06 + T * (2.4204951500000002e-09 + -5.8614363999999997e-13 * T));
    dBdT[38] = (3.5334915999999996e+00 + 1.1548297000000000e+04 / T) / T + -2.8348085499999998e-03 + T * (6.1577356666666665e-06 + T * (-4.2842735000000000e-09 + 1.1090914600000000e-12 * T));
    dBdT[39] = (2.6129351000000001e+00 + 5.1708339999999997e+04 / T) / T + -4.7775663499999998e-04 + T * (7.1476589999999999e-07 + T * (-7.8790807499999998e-11 + -9.2860711999999993e-14 * T));
    dBdT[40] = (1.2589885999999999e+00 + 1.4712633000000000e+04 / T) / T + 5.0255849999999999e-03 + T * (-4.4505876666666668e-06 + T * (2.5230872500000002e-09 + -6.0178055999999999e-13 * T));
    dBdT[41] = (1.8516610000000000e+00 + 2.8637820000000000e+04 / T) / T + 2.8476165499999998e-03 + T * (3.5704666666666666e-07 + T * (-4.0565300000000002e-10 + -4.7022162000000000e-14 * T));
    dBdT[42] = (1.5243194000000000e+00 + 5.4261983999999997e+04 / T) / T + 7.9803094999999994e-03 + T * (-6.2721179999999997e-06 + T * (3.0313849999999999e-09 + -6.4714756000000001e-13 * T));
    dBdT[46] = (1.8269308000000000e+00 + 1.4682477000000001e+04 / T) / T + 4.4025844000000003e-03 + T * (-2.7955378000000001e-06 + T * (1.2004240999999999e-09 + -2.6627190000000002e-13 * T));
    dBdT[47] = (1.5000000000000000e+00 + -7.4537500000000000e+02 / T) / T + 0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T));
    dBdT[48] = (5.1551799999999925e-02 + 1.0631862999999999e+04 / T) / T + 1.2995990000000001e-02 + T * (7.9335133333333326e-07 + T * (-4.9023922500000000e-09 + 1.8746494000000000e-12 * T));
    dBdT[49] = (-6.6446189999999961e-02 + -1.3958520000000000e+04 / T) / T + 1.3212289500000000e-02 + T * (2.0353242333333332e-06 + T * (-5.4943747499999998e-09 + 1.9029850599999998e-12 * T));
    dBdT[50] = (2.4090620000000000e+00 + 1.5214766000000000e+03 / T) / T + 5.3692870000000004e-03 + T * (6.3049733333333330e-07 + T * (-1.7896457500000000e-09 + 5.7347699999999998e-13 * T));
    dBdT[51] = (3.7294594999999999e+00 + -2.1572878000000001e+04 / T) / T + -1.5966429000000000e-03 + T * (1.5844973666666667e-05 + T * (-1.4364652749999999e-08 + 4.3862224000000000e-12 * T));
    dBdT[52] = (2.2986770000000001e+00 + -1.0208999000000000e+03 / T) / T + 7.0412019999999999e-04 + T * (-1.3210739999999999e-06 + T * (1.4103787500000001e-09 + -4.8897079999999994e-13 * T));
  } else {
    dBdT[0] = (2.3372791999999998e+00 + -9.5015892199999996e+02 / T) / T + -2.4701236549999999e-05 + T * (1.6648559266666665e-07 + T * (-4.4891598500000001e-11 + 4.0051075199999998e-15 * T));
    dBdT[1] = (1.5000000099999999e+00 + 2.5473659899999999e+04 / T) / T + -1.1542148649999999e-11 + T * (5.3853982666666673e-15 + T * (-1.1837880875000001e-18 + 9.9639471400000006e-23 * T));
    dBdT[2] = (1.5694207800000002e+00 + 2.9217579099999999e+04 / T) / T + -4.2987056850000002e-05 + T * (1.3982819633333334e-08 + T * (-2.5044449749999998e-12 + 2.4566738199999997e-16 * T));
    dBdT[3] = (2.2825378399999998e+00 + -1.0884577200000001e+03 / T) / T + 7.4154376999999996e-04 + T * (-2.5265555633333331e-07 + T * (5.2367638749999998e-11 + -4.3343558799999996e-15 * T));
    dBdT[4] = (2.0928876700000001e+00 + 3.8586570000000002e+03 / T) / T + 2.7421485799999999e-04 + T * (4.2168409333333331e-08 + T * (-2.1986538899999999e-11 + 2.3482475199999999e-15 * T));
    dBdT[5] = (2.0339924900000002e+00 + -3.0004297100000000e+04 / T) / T + 1.0884590200000001e-03 + T * (-5.4690839333333327e-08 + T * (-2.4260496750000000e-11 + 3.3640198399999998e-15 * T));
    dBdT[6] = (3.0172109000000003e+00 + 1.1185671300000000e+02 / T) / T + 1.1199100650000000e-03 + T * (-2.1121938333333332e-07 + T * (2.8561592500000001e-11 + -2.1581707000000000e-15 * T));
    dBdT[7] = (3.1650028499999996e+00 + -1.7861787700000001e+04 / T) / T + 2.4541584700000000e-03 + T * (-6.3379741666666662e-07 + T * (9.2796496499999996e-11 + -5.7581661000000002e-15 * T));
    dBdT[8] = (1.4926688800000001e+00 + 8.5451295299999998e+04 / T) / T + 2.3994464200000000e-05 + T * (-2.4144500666666670e-08 + T * (9.3572757250000007e-12 + -9.7455578599999989e-16 * T));
    dBdT[9] = (1.8784647300000001e+00 + 7.1012436400000006e+04 / T) / T + 4.8545684050000000e-04 + T * (4.8148551666666660e-08 + T * (-3.2671962250000002e-11 + 3.5215876599999997e-15 * T));
    dBdT[10] = (1.8741011300000001e+00 + 4.6263603999999999e+04 / T) / T + 1.8281964599999999e-03 + T * (-4.6964865666666667e-07 + T * (6.5044887249999998e-11 + -3.7545513400000000e-15 * T));
    dBdT[11] = (1.2920384199999999e+00 + 5.0925999700000000e+04 / T) / T + 2.3279431850000000e-03 + T * (-6.7063982333333332e-07 + T * (1.0447650000000001e-10 + -6.7943272999999998e-15 * T));
    dBdT[12] = (1.2857177200000001e+00 + 1.6775584299999999e+04 / T) / T + 3.6199501849999999e-03 + T * (-9.9571449333333331e-07 + T * (1.4892116100000001e-10 + -9.3430878800000005e-15 * T));
    dBdT[13] = (-9.2514850500000001e-01 + -9.4683445900000006e+03 / T) / T + 6.6954733499999999e-03 + T * (-1.9109526966666665e-06 + T * (3.0573133750000000e-10 + -2.0363046000000002e-14 * T));
    dBdT[14] = (1.7151856099999998e+00 + -1.4151872400000000e+04 / T) / T + 1.0312637150000001e-03 + T * (-3.3294192366666671e-07 + T * (5.7513252000000000e-11 + -4.0729543200000001e-15 * T));
    dBdT[15] = (2.8574602900000001e+00 + -4.8759165999999997e+04 / T) / T + 2.2071851299999999e-03 + T * (-7.3827134666666672e-07 + T * (1.3087254700000001e-10 + -9.4416832800000002e-15 * T));
    dBdT[16] = (1.7721743800000000e+00 + 4.0119181500000000e+03 / T) / T + 2.4784776299999998e-03 + T * (-8.2815204333333337e-07 + T * (1.4729044450000001e-10 + -1.0670174220000000e-14 * T));
    dBdT[17] = (7.6069008000000005e-01 + -1.3995832300000000e+04 / T) / T + 4.6000004100000000e-03 + T * (-1.4741960433333332e-06 + T * (2.5160302999999999e-10 + -1.7677112800000002e-14 * T));
    dBdT[18] = (2.6926656900000001e+00 + -3.2425062699999999e+03 / T) / T + 4.3228839850000004e-03 + T * (-1.2503370666666667e-06 + T * (1.9680865900000000e-10 + -1.2971084020000001e-14 * T));
    dBdT[19] = (2.7707989999999998e+00 + 1.2783252000000000e+02 / T) / T + 3.9357484999999999e-03 + T * (-8.8546133333333336e-07 + T * (9.8610774999999998e-11 + -4.2252319999999999e-15 * T));
    dBdT[20] = (7.8970790999999996e-01 + -2.5374874700000000e+04 / T) / T + 7.0469145999999998e-03 + T * (-2.1216694499999999e-06 + T * (3.4542771250000001e-10 + -2.3412043999999999e-14 * T));
    dBdT[21] = (2.1678065200000001e+00 + 6.7121065000000002e+04 / T) / T + 2.3761095100000001e-03 + T * (-6.1262358999999999e-07 + T * (7.6047562999999994e-11 + -3.5446553999999999e-15 * T));
    dBdT[22] = (3.1475696400000004e+00 + 2.5935999199999998e+04 / T) / T + 2.9808333200000000e-03 + T * (-7.9098284000000004e-07 + T * (1.1685304275000001e-10 + -7.2247042600000001e-15 * T));
    dBdT[23] = (2.0167240000000000e+00 + 3.4612873899999999e+04 / T) / T + 5.1651146000000004e-03 + T * (-1.5602744966666665e-06 + T * (2.5440821999999998e-10 + -1.7252140819999999e-14 * T));
    dBdT[24] = (1.0361111599999999e+00 + 4.9398861399999996e+03 / T) / T + 7.3227075499999999e-03 + T * (-2.2369263833333335e-06 + T * (3.6805730750000002e-10 + -2.5141212200000000e-14 * T));
    dBdT[25] = (9.5465642000000006e-01 + 1.2857520000000000e+04 / T) / T + 8.6986361000000005e-03 + T * (-2.6606888933333333e-06 + T * (4.3804422250000001e-10 + -2.9928315199999999e-14 * T));
    dBdT[26] = (7.1881499999999932e-02 + -1.1426393200000000e+04 / T) / T + 1.0842633850000000e-02 + T * (-3.3418689000000000e-06 + T * (5.5353000250000001e-10 + -3.8000577999999999e-14 * T));
    dBdT[27] = (4.6282057999999999e+00 + 1.9327215000000000e+04 / T) / T + 2.0426700500000001e-03 + T * (-5.3115156666666666e-07 + T * (7.1565129999999998e-11 + -3.8815663999999995e-15 * T));
    dBdT[28] = (3.5112973199999997e+00 + -7.5510531099999998e+03 / T) / T + 4.5017987249999997e-03 + T * (-1.3897987833333332e-06 + T * (2.3083647049999999e-10 + -1.5896764019999999e-14 * T));
    dBdT[29] = (4.9238290999999998e+00 + 7.2646260000000002e+03 / T) / T + 3.3961799999999999e-03 + T * (-8.5528546666666670e-07 + T * (1.1246960250000000e-10 + -5.9880201999999998e-15 * T));
    dBdT[30] = (1.4159429000000001e+00 + 5.6133773000000001e+04 / T) / T + 8.7445325000000003e-05 + T * (-3.9674563333333332e-08 + T * (7.5565612499999998e-12 + -4.0721964000000000e-16 * T));
    dBdT[31] = (1.7836927999999999e+00 + 4.2120847999999998e+04 / T) / T + 6.6492150000000002e-04 + T * (-1.4159348999999999e-07 + T * (1.9587125250000000e-11 + -1.1008894000000001e-15 * T));
    dBdT[32] = (1.8347421000000002e+00 + 2.2171956999999999e+04 / T) / T + 1.6036541000000000e-03 + T * (-3.1130268000000002e-07 + T * (3.4257382499999998e-11 + -1.5841228800000001e-15 * T));
    dBdT[33] = (1.6344520999999999e+00 + -6.5446958000000004e+03 / T) / T + 2.8331279999999999e-03 + T * (-5.7595586666666667e-07 + T * (5.9667902500000000e-11 + -2.5157571999999998e-15 * T));
    dBdT[34] = (2.7667543999999999e+00 + 2.8650697000000000e+04 / T) / T + 1.4457541000000001e-03 + T * (-3.4722066666666664e-07 + T * (4.2106484999999997e-11 + -2.0183792000000000e-15 * T));
    dBdT[35] = (2.2606055999999999e+00 + 9.9209745999999996e+03 / T) / T + 5.9555215000000000e-04 + T * (-1.4305682666666666e-07 + T * (1.7364417250000001e-11 + -8.0672197999999996e-16 * T));
    dBdT[36] = (3.8847541999999997e+00 + 2.3164983000000002e+03 / T) / T + 1.0861978000000000e-03 + T * (-2.7602302000000000e-07 + T * (3.9368774999999999e-11 + -2.1021790000000000e-15 * T));
    dBdT[37] = (3.8230728999999997e+00 + 8.0734048000000003e+03 / T) / T + 1.3135125499999999e-03 + T * (-3.1950291333333330e-07 + T * (4.0001779999999998e-11 + -1.9550460600000000e-15 * T));
    dBdT[38] = (1.9792508999999998e+00 + 1.1750582000000000e+04 / T) / T + 1.7472029500000001e-03 + T * (-2.6183259333333334e-07 + T * (1.4369898500000001e-11 + -3.8671832000000001e-17 * T));
    dBdT[39] = (2.7459804999999999e+00 + 5.1536188000000002e+04 / T) / T + 2.1725387500000000e-05 + T * (9.9019946666666663e-08 + T * (-1.7162951500000000e-11 + 8.8268346000000005e-16 * T));
    dBdT[40] = (2.8022391999999998e+00 + 1.4407291999999999e+04 / T) / T + 1.5732114000000001e-03 + T * (-3.5440616666666668e-07 + T * (4.1549392500000003e-11 + -1.9599514000000000e-15 * T));
    dBdT[41] = (4.2097030000000002e+00 + 2.7677109000000000e+04 / T) / T + 1.4846455499999999e-03 + T * (-9.5186303333333329e-08 + T * (-4.0888750000000003e-11 + 6.0865177999999998e-15 * T));
    dBdT[42] = (4.8946361999999999e+00 + 5.3452940999999999e+04 / T) / T + 1.9947979500000001e-03 + T * (-5.3274600000000000e-07 + T * (7.3123487500000002e-11 + -4.0189372000000003e-15 * T));
    dBdT[46] = (4.1521844999999997e+00 + 1.4004123000000000e+04 / T) / T + 1.1525880500000000e-03 + T * (-2.9344384333333333e-07 + T * (3.6972744999999997e-11 + -1.8195599199999999e-15 * T));
    dBdT[47] = (1.5000000000000000e+00 + -7.4537500000000000e+02 / T) / T + 0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T));
    dBdT[48] = (6.7026987000000000e+00 + 8.2984336000000003e+03 / T) / T + 8.0221015000000000e-03 + T * (-1.7611073333333333e-06 + T * (1.9074647500000000e-10 + -7.8784568000000004e-15 * T));
    dBdT[49] = (6.5341367999999997e+00 + -1.6467516000000000e+04 / T) / T + 9.4361194999999995e-03 + T * (-2.0906163666666664e-06 + T * (2.2868912250000001e-10 + -9.5676138000000010e-15 * T));
    dBdT[50] = (4.9756700000000000e+00 + 4.9032180000000000e+02 / T) / T + 4.0652954999999998e-03 + T * (-9.1454133333333341e-07 + T * (1.0175760000000000e-10 + -4.3520339999999999e-15 * T));
    dBdT[51] = (4.4041107999999998e+00 + -2.2593121999999999e+04 / T) / T + 5.8615294999999996e-03 + T * (-1.4087712333333332e-06 + T * (1.7093112750000001e-10 + -8.1969725999999999e-15 * T));
    dBdT[52] = (1.9266399999999999e+00 + -9.2279769999999996e+02 / T) / T + 7.4398840000000003e-04 + T * (-1.8949200000000001e-07 + T * (2.5242595000000000e-11 + -1.3506701999999999e-15 * T));
  }

  if (T <= 1368.0) {
    dBdT[44] = (2.7860495200000002e+00 + -2.8269839999999999e+03 / T) / T + 3.4433396099999999e-03 + T * (-1.0716262133333332e-06 + T * (1.2929894174999999e-10 + 2.3872157600000001e-15 * T));
  } else {
    dBdT[44] = (4.8978488499999999e+00 + -3.7065333099999998e+03 / T) / T + 1.5839469650000000e-03 + T * (-3.7267021333333335e-07 + T * (4.4310786000000001e-11 + -2.0867835399999997e-15 * T));
  }

  if (T <= 1478.0) {
    dBdT[45] = (2.6309631699999998e+00 + -1.5587363600000001e+04 / T) / T + 3.6514117850000001e-03 + T * (-7.6016667666666667e-07 + T * (-1.6531782450000001e-10 + 7.2447150399999992e-14 * T));
  } else {
    dBdT[45] = (5.2239513400000002e+00 + -1.6659934399999998e+04 / T) / T + 1.5893200200000001e-03 + T * (-3.6459585000000000e-07 + T * (4.2683790750000001e-11 + -1.9900439100000000e-15 * T));
  }

  if (T <= 1382.0) {
    dBdT[43] = (1.6472798900000001e+00 + 1.9299025200000000e+04 / T) / T + 6.3752671000000000e-03 + T * (-3.4931411999999996e-06 + T * (1.1035820900000000e-09 + -1.5150429320000001e-13 * T));
  } else {
    dBdT[43] = (5.5986045600000001e+00 + 1.7966133900000001e+04 / T) / T + 1.5138931300000000e-03 + T * (-3.5901448666666666e-07 + T * (4.2916632000000000e-11 + -2.0287878200000000e-15 * T));
  }

  eval_jacob_0(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac);
  eval_jacob_1(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac);
  eval_jacob_2(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac);
  eval_jacob_3(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac);
  eval_jacob_4(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac, &J_nplusone, J_nplusjplus);
  eval_jacob_5(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac, &J_nplusone, J_nplusjplus);
  eval_jacob_6(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac, &J_nplusone, J_nplusjplus);
  eval_jacob_7(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, m, mw_avg, rho, dBdT, T, jac);
  eval_jacob_8(pres, conc, fwd_rates, rev_rates, pres_mod, spec_rates, mw_avg, rho, dBdT, T, jac);
  // species enthalpies
  double h[53];
  eval_h(T, h);

  // species specific heats
  double cp[53];
  eval_cp(T, cp);

  // average specific heat
  double cp_avg;
  cp_avg = (y[1] * cp[0]) + (y[2] * cp[1]) + (y[3] * cp[2]) + (y[4] * cp[3]) + 
     (y[5] * cp[4]) + (y[6] * cp[5]) + (y[7] * cp[6]) + (y[8] * cp[7]) + 
     (y[9] * cp[8]) + (y[10] * cp[9]) + (y[11] * cp[10]) + (y[12] * cp[11]) + 
     (y[13] * cp[12]) + (y[14] * cp[13]) + (y[15] * cp[14]) + (y[16] * cp[15]) + 
     (y[17] * cp[16]) + (y[18] * cp[17]) + (y[19] * cp[18]) + (y[20] * cp[19]) + 
     (y[21] * cp[20]) + (y[22] * cp[21]) + (y[23] * cp[22]) + (y[24] * cp[23]) + 
     (y[25] * cp[24]) + (y[26] * cp[25]) + (y[27] * cp[26]) + (y[28] * cp[27]) + 
     (y[29] * cp[28]) + (y[30] * cp[29]) + (y[31] * cp[30]) + (y[32] * cp[31]) + 
     (y[33] * cp[32]) + (y[34] * cp[33]) + (y[35] * cp[34]) + (y[36] * cp[35]) + 
     (y[37] * cp[36]) + (y[38] * cp[37]) + (y[39] * cp[38]) + (y[40] * cp[39]) + 
     (y[41] * cp[40]) + (y[42] * cp[41]) + (y[43] * cp[42]) + (y[44] * cp[43]) + 
     (y[45] * cp[44]) + (y[46] * cp[45]) + (y[47] * cp[46]) + (y[48] * cp[47]) + 
     (y[49] * cp[48]) + (y[50] * cp[49]) + (y[51] * cp[50]) + (y[52] * cp[51]) + (y_N * cp[52]);
  jac[0] = 0.0;
  double working_temp = 0;
  //Finish dYk / Yj's
  //And dT/dYj's
  eval_jacob_9(mw_avg, rho, cp_avg, spec_rates, h, cp, jac);
  eval_jacob_10(mw_avg, rho, cp_avg, spec_rates, h, cp, jac, J_nplusjplus);
  if (T <= 1000.0) {
    working_temp = (y[1] * 4.1244826576978785e+03 * (7.9805207499999992e-03 + T * (-3.8956301999999997e-05 + T * (6.0471628200000004e-08 + -2.9504470440000002e-11 * T))))
    + (y[2] * 8.2489653153957570e+03 * (7.0533281899999999e-13 + T * (-3.9918392799999999e-15 + T * (6.9024489599999992e-18 + -3.7109293280000002e-21 * T))))
    + (y[3] * 5.1967336900133762e+02 * (-3.2793188399999999e-03 + T * (1.3286127919999999e-05 + T * (-1.8384198720000000e-08 + 8.4506388399999997e-12 * T))))
    + (y[4] * 2.5983668450066881e+02 * (-2.9967341599999998e-03 + T * (1.9694604020000000e-05 + T * (-2.9043885270000002e-08 + 1.2974913480000000e-11 * T))))
    + (y[5] * 4.8887492694330808e+02 * (-2.4013175200000001e-03 + T * (9.2358768199999993e-06 + T * (-1.1643399990000001e-08 + 5.4564588000000001e-12 * T))))
    + (y[6] * 4.6152277955158070e+02 * (-2.0364341000000002e-03 + T * (1.3040804219999999e-05 + T * (-1.6463911860000002e-08 + 7.0879126800000000e-12 * T))))
    + (y[7] * 2.5190194790518544e+02 * (-4.7491205099999996e-03 + T * (4.2316578199999997e-05 + T * (-7.2829168200000001e-08 + 3.7169004960000001e-11 * T))))
    + (y[8] * 2.4443746347165404e+02 * (-5.4282241699999995e-04 + T * (3.3467140200000003e-05 + T * (-6.4731243900000002e-08 + 3.4498174519999999e-11 * T))))
    + (y[9] * 6.9223729081675140e+02 * (-3.2153772399999997e-04 + T * (1.4675844900000000e-06 + T * (-2.1967046670000000e-09 + 1.0660857840000001e-12 * T))))
    + (y[10] * 6.3864355316177830e+02 * (3.2383554100000003e-04 + T * (-3.3779813000000000e-06 + T * (9.4865198099999998e-09 + -5.6243626800000003e-12 * T))))
    + (y[11] * 5.9275206603321635e+02 * (9.6887214300000004e-04 + T * (5.5897968200000002e-06 + T * (-1.1552734590000001e-08 + 6.7496687600000000e-12 * T))))
    + (y[12] * 5.9275206603321635e+02 * (-2.3666141900000001e-03 + T * (1.6465924400000000e-05 + T * (-2.0064479430000002e-08 + 7.7725894800000005e-12 * T))))
    + (y[13] * 5.5301374409537334e+02 * (2.0109517500000000e-03 + T * (1.1460437120000000e-05 + T * (-2.0613522750000001e-08 + 1.0175429360000000e-11 * T))))
    + (y[14] * 5.1826880786099150e+02 * (-1.3670978800000001e-02 + T * (9.8360119799999999e-05 + T * (-1.4542290780000001e-07 + 6.6677582399999996e-11 * T))))
    + (y[15] * 2.9683482206608977e+02 * (-6.1035368000000000e-04 + T * (2.0336286600000001e-06 + T * (2.7210176520000001e-09 + -3.6176979960000000e-12 * T))))
    + (y[16] * 1.8892296942953618e+02 * (8.9845967700000005e-03 + T * (-1.4247125380000000e-05 + T * (7.3775706599999994e-09 + -5.7479819199999996e-13 * T))))
    + (y[17] * 2.8652438768034290e+02 * (-3.2439253200000000e-03 + T * (2.7559889200000000e-05 + T * (-3.9943227900000001e-08 + 1.7350754600000000e-11 * T))))
    + (y[18] * 2.7690616686449340e+02 * (-9.9083336899999999e-03 + T * (7.4644001599999998e-05 + T * (-1.1378557830000000e-07 + 5.2709060799999999e-11 * T))))
    + (y[19] * 2.6791271377208773e+02 * (5.5967230400000003e-03 + T * (1.1865435820000000e-05 + T * (-3.1359603600000004e-08 + 1.7478691120000001e-11 * T))))
    + (y[20] * 2.6791271377208773e+02 * (7.2165950000000001e-03 + T * (1.0676944000000000e-05 + T * (-2.2132908000000001e-08 + 8.3024399999999995e-12 * T))))
    + (y[21] * 2.5948506904653118e+02 * (-1.5230912900000001e-02 + T * (1.3048823100000000e-04 + T * (-2.1324206669999999e-07 + 1.0454107920000000e-10 * T))))
    + (y[22] * 3.3218066443627117e+02 * (1.3409961099999999e-02 + T * (-5.6953900200000000e-05 + T * (8.8437313499999999e-08 + -4.3732604399999998e-11 * T))))
    + (y[23] * 3.1932177658088915e+02 * (2.3361562900000001e-02 + T * (-7.1034362999999998e-05 + T * (8.4045731099999996e-08 + -3.4002918959999999e-11 * T))))
    + (y[24] * 3.0742133534867867e+02 * (1.5147916200000000e-03 + T * (5.1841882400000000e-05 + T * (-1.0729735409999999e-07 + 5.8860349199999999e-11 * T))))
    + (y[25] * 2.9637603301660818e+02 * (-7.5705224700000004e-03 + T * (1.1419805840000000e-04 + T * (-2.0747662590000000e-07 + 1.0795374920000001e-10 * T))))
    + (y[26] * 2.8609689384998131e+02 * (-4.1865889200000004e-03 + T * (9.9428561399999998e-05 + T * (-1.7973798179999999e-07 + 9.2203601600000000e-11 * T))))
    + (y[27] * 2.7650687204768667e+02 * (-5.5015426999999997e-03 + T * (1.1988765760000001e-04 + T * (-2.1253988550000000e-07 + 1.0747430840000000e-10 * T))))
    + (y[28] * 2.0264674255057480e+02 * (1.7655021000000000e-02 + T * (-4.7458201999999998e-05 + T * (5.1827277000000004e-08 + -2.0265924400000001e-11 * T))))
    + (y[29] * 1.9778782309416789e+02 * (1.8118872099999999e-02 + T * (-3.4789494799999999e-05 + T * (2.8031927040000002e-08 + -8.0583045999999995e-12 * T))))
    + (y[30] * 1.9778782309416783e+02 * (3.1072201000000001e-02 + T * (-1.0173372800000000e-04 + T * (1.2941139300000002e-07 + -5.6058375999999998e-11 * T))))
    + (y[31] * 5.9360437189524475e+02 * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))))
    + (y[32] * 5.5375553125341332e+02 * (3.1179198000000000e-04 + T * (-2.9780968000000002e-06 + T * (7.4449325999999999e-09 + -4.1427868000000001e-12 * T))))
    + (y[33] * 5.1892025773562625e+02 * (-2.1061385000000002e-03 + T * (1.4213669600000001e-05 + T * (-1.6834559100000002e-08 + 6.5762868000000002e-12 * T))))
    + (y[34] * 4.8820837952480719e+02 * (-4.6605229999999997e-03 + T * (4.3437026000000002e-05 + T * (-6.8426660999999996e-08 + 3.3055218399999999e-11 * T))))
    + (y[35] * 2.8649397927461854e+02 * (-4.8497072000000000e-03 + T * (4.0118918000000002e-05 + T * (-6.5179391999999997e-08 + 3.1787815600000000e-11 * T))))
    + (y[36] * 2.7709202516551613e+02 * (-4.6389760000000004e-03 + T * (2.2082044000000000e-05 + T * (-2.8008406200000002e-08 + 1.1214308000000000e-11 * T))))
    + (y[37] * 1.8072741022059520e+02 * (-1.5854290000000000e-03 + T * (3.3315624000000002e-05 + T * (-6.1426278000000000e-08 + 3.1340225600000000e-11 * T))))
    + (y[38] * 1.8890974869174661e+02 * (1.1304728000000000e-02 + T * (-2.7342637999999999e-05 + T * (2.9045941800000002e-08 + -1.1722872800000000e-11 * T))))
    + (y[39] * 2.6808669159297972e+02 * (-5.6696170999999997e-03 + T * (3.6946414000000001e-05 + T * (-5.1411282000000000e-08 + 2.2181829200000001e-11 * T))))
    + (y[40] * 3.1956895948687321e+02 * (-9.5551326999999996e-04 + T * (4.2885954000000002e-06 + T * (-9.4548968999999987e-10 + -1.8572142399999999e-12 * T))))
    + (y[41] * 3.0765043099748090e+02 * (1.0051170000000000e-02 + T * (-2.6703526000000001e-05 + T * (3.0277046999999999e-08 + -1.2035611199999999e-11 * T))))
    + (y[42] * 2.9658895640306179e+02 * (5.6952330999999997e-03 + T * (2.1422800000000001e-06 + T * (-4.8678360000000000e-09 + -9.4044323999999995e-13 * T))))
    + (y[43] * 2.0263153135983697e+02 * (1.5960618999999999e-02 + T * (-3.7632707999999998e-05 + T * (3.6376620000000000e-08 + -1.2942951200000000e-11 * T))))
    + (y[47] * 1.9788262837499175e+02 * (8.8051688000000006e-03 + T * (-1.6773226800000001e-05 + T * (1.4405089199999999e-08 + -5.3254380000000000e-12 * T))))
    + (y[48] * 2.0813212426154001e+02 * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))))
    + (y[49] * 1.9296208183235558e+02 * (2.5991980000000001e-02 + T * (4.7601079999999998e-06 + T * (-5.8828706999999999e-08 + 3.7492987999999997e-11 * T))))
    + (y[50] * 1.8855143444426002e+02 * (2.6424579000000000e-02 + T * (1.2211945400000000e-05 + T * (-6.5932497000000001e-08 + 3.8059701199999998e-11 * T))))
    + (y[51] * 1.9315645500243699e+02 * (1.0738574000000001e-02 + T * (3.7829840000000000e-06 + T * (-2.1475748999999999e-08 + 1.1469540000000000e-11 * T))))
    + (y[52] * 1.8873701909238750e+02 * (-3.1932858000000000e-03 + T * (9.5069842000000004e-05 + T * (-1.7237583299999998e-07 + 8.7724448000000004e-11 * T))))
    + (y_N * 2.9680218594762238e+02 * (1.4082404000000000e-03 + T * (-7.9264439999999996e-06 + T * (1.6924545000000002e-08 + -9.7794159999999997e-12 * T))));
  } else {
    working_temp = (y[1] * 4.1244826576978785e+03 * (-4.9402473099999998e-05 + T * (9.9891355599999992e-07 + T * (-5.3869918199999997e-10 + 8.0102150399999999e-14 * T))))
    + (y[2] * 8.2489653153957570e+03 * (-2.3084297299999999e-11 + T * (3.2312389600000002e-14 + T * (-1.4205457050000002e-17 + 1.9927894280000001e-21 * T))))
    + (y[3] * 5.1967336900133762e+02 * (-8.5974113700000004e-05 + T * (8.3896917800000004e-08 + T * (-3.0053339700000001e-11 + 4.9133476399999997e-15 * T))))
    + (y[4] * 2.5983668450066881e+02 * (1.4830875399999999e-03 + T * (-1.5159333380000000e-06 + T * (6.2841166499999998e-10 + -8.6687117599999996e-14 * T))))
    + (y[5] * 4.8887492694330808e+02 * (5.4842971599999998e-04 + T * (2.5301045599999997e-07 + T * (-2.6383846680000000e-10 + 4.6964950400000001e-14 * T))))
    + (y[6] * 4.6152277955158070e+02 * (2.1769180400000002e-03 + T * (-3.2814503599999998e-07 + T * (-2.9112596100000000e-10 + 6.7280396799999996e-14 * T))))
    + (y[7] * 2.5190194790518544e+02 * (2.2398201299999999e-03 + T * (-1.2673163000000000e-06 + T * (3.4273911000000001e-10 + -4.3163414000000000e-14 * T))))
    + (y[8] * 2.4443746347165404e+02 * (4.9083169400000000e-03 + T * (-3.8027844999999999e-06 + T * (1.1135579579999999e-09 + -1.1516332200000001e-13 * T))))
    + (y[9] * 6.9223729081675140e+02 * (4.7988928400000000e-05 + T * (-1.4486700400000001e-07 + T * (1.1228730870000001e-10 + -1.9491115719999999e-14 * T))))
    + (y[10] * 6.3864355316177830e+02 * (9.7091368100000000e-04 + T * (2.8889130999999998e-07 + T * (-3.9206354700000005e-10 + 7.0431753199999996e-14 * T))))
    + (y[11] * 5.9275206603321635e+02 * (3.6563929199999999e-03 + T * (-2.8178919400000001e-06 + T * (7.8053864700000003e-10 + -7.5091026800000003e-14 * T))))
    + (y[12] * 5.9275206603321635e+02 * (4.6558863700000000e-03 + T * (-4.0238389399999997e-06 + T * (1.2537180000000001e-09 + -1.3588654599999999e-13 * T))))
    + (y[13] * 5.5301374409537334e+02 * (7.2399003699999999e-03 + T * (-5.9742869599999998e-06 + T * (1.7870539320000002e-09 + -1.8686175760000001e-13 * T))))
    + (y[14] * 5.1826880786099150e+02 * (1.3390946700000000e-02 + T * (-1.1465716180000000e-05 + T * (3.6687760500000002e-09 + -4.0726092000000001e-13 * T))))
    + (y[15] * 2.9683482206608977e+02 * (2.0625274300000002e-03 + T * (-1.9976515420000001e-06 + T * (6.9015902399999998e-10 + -8.1459086400000001e-14 * T))))
    + (y[16] * 1.8892296942953618e+02 * (4.4143702599999998e-03 + T * (-4.4296280800000001e-06 + T * (1.5704705640000000e-09 + -1.8883366560000001e-13 * T))))
    + (y[17] * 2.8652438768034290e+02 * (4.9569552599999997e-03 + T * (-4.9689122600000000e-06 + T * (1.7674853340000001e-09 + -2.1340348440000000e-13 * T))))
    + (y[18] * 2.7690616686449340e+02 * (9.2000008200000000e-03 + T * (-8.8451762599999995e-06 + T * (3.0192363599999999e-09 + -3.5354225600000002e-13 * T))))
    + (y[19] * 2.6791271377208773e+02 * (8.6457679700000008e-03 + T * (-7.5020224000000003e-06 + T * (2.3617039080000002e-09 + -2.5942168040000001e-13 * T))))
    + (y[20] * 2.6791271377208773e+02 * (7.8714969999999999e-03 + T * (-5.3127680000000002e-06 + T * (1.1833293000000001e-09 + -8.4504640000000004e-14 * T))))
    + (y[21] * 2.5948506904653118e+02 * (1.4093829200000000e-02 + T * (-1.2730016700000000e-05 + T * (4.1451325500000001e-09 + -4.6824087999999997e-13 * T))))
    + (y[22] * 3.3218066443627117e+02 * (4.7522190200000002e-03 + T * (-3.6757415400000001e-06 + T * (9.1257075599999998e-10 + -7.0893107999999997e-14 * T))))
    + (y[23] * 3.1932177658088915e+02 * (5.9616666400000001e-03 + T * (-4.7458970400000000e-06 + T * (1.4022365130000001e-09 + -1.4449408520000001e-13 * T))))
    + (y[24] * 3.0742133534867867e+02 * (1.0330229200000001e-02 + T * (-9.3616469799999992e-06 + T * (3.0528986399999998e-09 + -3.4504281640000000e-13 * T))))
    + (y[25] * 2.9637603301660818e+02 * (1.4645415100000000e-02 + T * (-1.3421558300000000e-05 + T * (4.4166876900000006e-09 + -5.0282424399999999e-13 * T))))
    + (y[26] * 2.8609689384998131e+02 * (1.7397272200000001e-02 + T * (-1.5964133359999999e-05 + T * (5.2565306700000001e-09 + -5.9856630400000000e-13 * T))))
    + (y[27] * 2.7650687204768667e+02 * (2.1685267700000000e-02 + T * (-2.0051213400000001e-05 + T * (6.6423600300000001e-09 + -7.6001155999999998e-13 * T))))
    + (y[28] * 2.0264674255057480e+02 * (4.0853401000000003e-03 + T * (-3.1869094000000001e-06 + T * (8.5878155999999992e-10 + -7.7631327999999994e-14 * T))))
    + (y[29] * 1.9778782309416789e+02 * (9.0035974499999994e-03 + T * (-8.3387926999999999e-06 + T * (2.7700376460000000e-09 + -3.1793528039999999e-13 * T))))
    + (y[30] * 1.9778782309416783e+02 * (6.7923599999999999e-03 + T * (-5.1317128000000002e-06 + T * (1.3496352300000000e-09 + -1.1976040399999999e-13 * T))))
    + (y[31] * 5.9360437189524475e+02 * (1.7489065000000001e-04 + T * (-2.3804737999999999e-07 + T * (9.0678734999999991e-11 + -8.1443928000000001e-15 * T))))
    + (y[32] * 5.5375553125341332e+02 * (1.3298430000000000e-03 + T * (-8.4956093999999996e-07 + T * (2.3504550299999997e-10 + -2.2017788000000001e-14 * T))))
    + (y[33] * 5.1892025773562625e+02 * (3.2073081999999999e-03 + T * (-1.8678160800000000e-06 + T * (4.1108859000000000e-10 + -3.1682457600000003e-14 * T))))
    + (y[34] * 4.8820837952480719e+02 * (5.6662559999999997e-03 + T * (-3.4557352000000000e-06 + T * (7.1601483000000000e-10 + -5.0315143999999997e-14 * T))))
    + (y[35] * 2.8649397927461854e+02 * (2.8915082000000002e-03 + T * (-2.0833239999999998e-06 + T * (5.0527781999999994e-10 + -4.0367584000000002e-14 * T))))
    + (y[36] * 2.7709202516551613e+02 * (1.1911043000000000e-03 + T * (-8.5834096000000004e-07 + T * (2.0837300700000001e-10 + -1.6134439599999999e-14 * T))))
    + (y[37] * 1.8072741022059520e+02 * (2.1723955999999999e-03 + T * (-1.6561381199999999e-06 + T * (4.7242529999999994e-10 + -4.2043580000000002e-14 * T))))
    + (y[38] * 1.8890974869174661e+02 * (2.6270250999999999e-03 + T * (-1.9170174799999999e-06 + T * (4.8002136000000002e-10 + -3.9100921199999997e-14 * T))))
    + (y[39] * 2.6808669159297972e+02 * (3.4944059000000002e-03 + T * (-1.5709955600000001e-06 + T * (1.7243878200000001e-10 + -7.7343664000000001e-16 * T))))
    + (y[40] * 3.1956895948687321e+02 * (4.3450774999999999e-05 + T * (5.9411967999999998e-07 + T * (-2.0595541800000001e-10 + 1.7653669200000001e-14 * T))))
    + (y[41] * 3.0765043099748090e+02 * (3.1464228000000001e-03 + T * (-2.1264370000000001e-06 + T * (4.9859271000000001e-10 + -3.9199027999999998e-14 * T))))
    + (y[42] * 2.9658895640306179e+02 * (2.9692910999999998e-03 + T * (-5.7111781999999997e-07 + T * (-4.9066499999999998e-10 + 1.2173035599999999e-13 * T))))
    + (y[43] * 2.0263153135983697e+02 * (3.9895959000000002e-03 + T * (-3.1964760000000000e-06 + T * (8.7748185000000002e-10 + -8.0378744000000006e-14 * T))))
    + (y[47] * 1.9788262837499175e+02 * (2.3051761000000000e-03 + T * (-1.7606630600000000e-06 + T * (4.4367293999999994e-10 + -3.6391198400000002e-14 * T))))
    + (y[48] * 2.0813212426154001e+02 * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + T * (0.0000000000000000e+00 + 0.0000000000000000e+00 * T))))
    + (y[49] * 1.9296208183235558e+02 * (1.6044203000000000e-02 + T * (-1.0566644000000000e-05 + T * (2.2889577000000000e-09 + -1.5756913600000001e-13 * T))))
    + (y[50] * 1.8855143444426002e+02 * (1.8872238999999999e-02 + T * (-1.2543698199999999e-05 + T * (2.7442694700000000e-09 + -1.9135227600000001e-13 * T))))
    + (y[51] * 1.9315645500243699e+02 * (8.1305909999999995e-03 + T * (-5.4872480000000002e-06 + T * (1.2210911999999999e-09 + -8.7040680000000004e-14 * T))))
    + (y[52] * 1.8873701909238750e+02 * (1.1723058999999999e-02 + T * (-8.4526273999999996e-06 + T * (2.0511735299999999e-09 + -1.6393945200000000e-13 * T))))
    + (y_N * 2.9680218594762238e+02 * (1.4879768000000001e-03 + T * (-1.1369520000000000e-06 + T * (3.0291114000000000e-10 + -2.7013403999999999e-14 * T))));
  }

  if (T <= 1368.0) {
    working_temp += (y[45] * 1.9324687135968139e+02 * (6.8866792199999997e-03 + T * (-6.4297572799999999e-06 + T * (1.5515873009999999e-09 + 4.7744315200000000e-14 * T))));
  } else {
    working_temp += (y[45] * 1.9324687135968139e+02 * (3.1678939299999999e-03 + T * (-2.2360212800000000e-06 + T * (5.3172943200000002e-10 + -4.1735670799999998e-14 * T))));
  }

  if (T <= 1382.0) {
    working_temp += (y[44] * 1.9324687135968139e+02 * (1.2750534200000000e-02 + T * (-2.0958847199999998e-05 + T * (1.3242985080000000e-08 + -3.0300858640000001e-12 * T))));
  } else {
    working_temp += (y[44] * 1.9324687135968139e+02 * (3.0277862600000000e-03 + T * (-2.1540869199999998e-06 + T * (5.1499958399999995e-10 + -4.0575756400000003e-14 * T))));
  }

  if (T <= 1478.0) {
    working_temp += (y[46] * 1.9324687135968139e+02 * (7.3028235700000003e-03 + T * (-4.5610000599999998e-06 + T * (-1.9838138939999999e-09 + 1.4489430079999999e-12 * T))));
  } else {
    working_temp += (y[46] * 1.9324687135968139e+02 * (3.1786400400000002e-03 + T * (-2.1875750999999999e-06 + T * (5.1220548900000006e-10 + -3.9800878199999998e-14 * T))));
  }


  //Complete dT wrt T calculations
  jac[0] = -(spec_rates[0] * 2.01588000e+00 * (-working_temp * h[0] / cp_avg + cp[0]) + jac[1] * h[0] * rho
    + spec_rates[1] * 1.00794000e+00 * (-working_temp * h[1] / cp_avg + cp[1]) + jac[2] * h[1] * rho
    + spec_rates[2] * 1.59994000e+01 * (-working_temp * h[2] / cp_avg + cp[2]) + jac[3] * h[2] * rho
    + spec_rates[3] * 3.19988000e+01 * (-working_temp * h[3] / cp_avg + cp[3]) + jac[4] * h[3] * rho
    + spec_rates[4] * 1.70073400e+01 * (-working_temp * h[4] / cp_avg + cp[4]) + jac[5] * h[4] * rho
    + spec_rates[5] * 1.80152800e+01 * (-working_temp * h[5] / cp_avg + cp[5]) + jac[6] * h[5] * rho
    + spec_rates[6] * 3.30067400e+01 * (-working_temp * h[6] / cp_avg + cp[6]) + jac[7] * h[6] * rho
    + spec_rates[7] * 3.40146800e+01 * (-working_temp * h[7] / cp_avg + cp[7]) + jac[8] * h[7] * rho
    + spec_rates[8] * 1.20110000e+01 * (-working_temp * h[8] / cp_avg + cp[8]) + jac[9] * h[8] * rho
    + spec_rates[9] * 1.30189400e+01 * (-working_temp * h[9] / cp_avg + cp[9]) + jac[10] * h[9] * rho
    + spec_rates[10] * 1.40268800e+01 * (-working_temp * h[10] / cp_avg + cp[10]) + jac[11] * h[10] * rho
    + spec_rates[11] * 1.40268800e+01 * (-working_temp * h[11] / cp_avg + cp[11]) + jac[12] * h[11] * rho
    + spec_rates[12] * 1.50348200e+01 * (-working_temp * h[12] / cp_avg + cp[12]) + jac[13] * h[12] * rho
    + spec_rates[13] * 1.60427600e+01 * (-working_temp * h[13] / cp_avg + cp[13]) + jac[14] * h[13] * rho
    + spec_rates[14] * 2.80104000e+01 * (-working_temp * h[14] / cp_avg + cp[14]) + jac[15] * h[14] * rho
    + spec_rates[15] * 4.40098000e+01 * (-working_temp * h[15] / cp_avg + cp[15]) + jac[16] * h[15] * rho
    + spec_rates[16] * 2.90183400e+01 * (-working_temp * h[16] / cp_avg + cp[16]) + jac[17] * h[16] * rho
    + spec_rates[17] * 3.00262800e+01 * (-working_temp * h[17] / cp_avg + cp[17]) + jac[18] * h[17] * rho
    + spec_rates[18] * 3.10342200e+01 * (-working_temp * h[18] / cp_avg + cp[18]) + jac[19] * h[18] * rho
    + spec_rates[19] * 3.10342200e+01 * (-working_temp * h[19] / cp_avg + cp[19]) + jac[20] * h[19] * rho
    + spec_rates[20] * 3.20421600e+01 * (-working_temp * h[20] / cp_avg + cp[20]) + jac[21] * h[20] * rho
    + spec_rates[21] * 2.50299400e+01 * (-working_temp * h[21] / cp_avg + cp[21]) + jac[22] * h[21] * rho
    + spec_rates[22] * 2.60378800e+01 * (-working_temp * h[22] / cp_avg + cp[22]) + jac[23] * h[22] * rho
    + spec_rates[23] * 2.70458200e+01 * (-working_temp * h[23] / cp_avg + cp[23]) + jac[24] * h[23] * rho
    + spec_rates[24] * 2.80537600e+01 * (-working_temp * h[24] / cp_avg + cp[24]) + jac[25] * h[24] * rho
    + spec_rates[25] * 2.90617000e+01 * (-working_temp * h[25] / cp_avg + cp[25]) + jac[26] * h[25] * rho
    + spec_rates[26] * 3.00696400e+01 * (-working_temp * h[26] / cp_avg + cp[26]) + jac[27] * h[26] * rho
    + spec_rates[27] * 4.10293400e+01 * (-working_temp * h[27] / cp_avg + cp[27]) + jac[28] * h[27] * rho
    + spec_rates[28] * 4.20372800e+01 * (-working_temp * h[28] / cp_avg + cp[28]) + jac[29] * h[28] * rho
    + spec_rates[29] * 4.20372800e+01 * (-working_temp * h[29] / cp_avg + cp[29]) + jac[30] * h[29] * rho
    + spec_rates[30] * 1.40067400e+01 * (-working_temp * h[30] / cp_avg + cp[30]) + jac[31] * h[30] * rho
    + spec_rates[31] * 1.50146800e+01 * (-working_temp * h[31] / cp_avg + cp[31]) + jac[32] * h[31] * rho
    + spec_rates[32] * 1.60226200e+01 * (-working_temp * h[32] / cp_avg + cp[32]) + jac[33] * h[32] * rho
    + spec_rates[33] * 1.70305600e+01 * (-working_temp * h[33] / cp_avg + cp[33]) + jac[34] * h[33] * rho
    + spec_rates[34] * 2.90214200e+01 * (-working_temp * h[34] / cp_avg + cp[34]) + jac[35] * h[34] * rho
    + spec_rates[35] * 3.00061400e+01 * (-working_temp * h[35] / cp_avg + cp[35]) + jac[36] * h[35] * rho
    + spec_rates[36] * 4.60055400e+01 * (-working_temp * h[36] / cp_avg + cp[36]) + jac[37] * h[36] * rho
    + spec_rates[37] * 4.40128800e+01 * (-working_temp * h[37] / cp_avg + cp[37]) + jac[38] * h[37] * rho
    + spec_rates[38] * 3.10140800e+01 * (-working_temp * h[38] / cp_avg + cp[38]) + jac[39] * h[38] * rho
    + spec_rates[39] * 2.60177400e+01 * (-working_temp * h[39] / cp_avg + cp[39]) + jac[40] * h[39] * rho
    + spec_rates[40] * 2.70256800e+01 * (-working_temp * h[40] / cp_avg + cp[40]) + jac[41] * h[40] * rho
    + spec_rates[41] * 2.80336200e+01 * (-working_temp * h[41] / cp_avg + cp[41]) + jac[42] * h[41] * rho
    + spec_rates[42] * 4.10324200e+01 * (-working_temp * h[42] / cp_avg + cp[42]) + jac[43] * h[42] * rho
    + spec_rates[43] * 4.30250800e+01 * (-working_temp * h[43] / cp_avg + cp[43]) + jac[44] * h[43] * rho
    + spec_rates[44] * 4.30250800e+01 * (-working_temp * h[44] / cp_avg + cp[44]) + jac[45] * h[44] * rho
    + spec_rates[45] * 4.30250800e+01 * (-working_temp * h[45] / cp_avg + cp[45]) + jac[46] * h[45] * rho
    + spec_rates[46] * 4.20171400e+01 * (-working_temp * h[46] / cp_avg + cp[46]) + jac[47] * h[46] * rho
    + spec_rates[47] * 3.99480000e+01 * (-working_temp * h[47] / cp_avg + cp[47]) + jac[48] * h[47] * rho
    + spec_rates[48] * 4.30885800e+01 * (-working_temp * h[48] / cp_avg + cp[48]) + jac[49] * h[48] * rho
    + spec_rates[49] * 4.40965200e+01 * (-working_temp * h[49] / cp_avg + cp[49]) + jac[50] * h[49] * rho
    + spec_rates[50] * 4.30452200e+01 * (-working_temp * h[50] / cp_avg + cp[50]) + jac[51] * h[50] * rho
    + spec_rates[51] * 4.40531600e+01 * (-working_temp * h[51] / cp_avg + cp[51]) + jac[52] * h[51] * rho
    + spec_rates[52] * 2.80134800e+01 * (-working_temp * h[52] / cp_avg + cp[52]) + J_nplusone * h[52] * rho) / (rho * cp_avg);
} // end eval_jacob



==> Codes/tutorial/mechanism/out/jacob.h <==
#ifndef JACOB_HEAD
#define JACOB_HEAD

#include "header.h"
#include "jacobs/jac_include.h"
#include "chem_utils.h"
#include "rates.h"
void eval_jacob (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jac_include.h <==
#ifndef JAC_INCLUDE_H
#define JAC_INCLUDE_H
#include "jacob_0.h"
#include "jacob_1.h"
#include "jacob_2.h"
#include "jacob_3.h"
#include "jacob_4.h"
#include "jacob_5.h"
#include "jacob_6.h"
#include "jacob_7.h"
#include "jacob_8.h"
#include "jacob_9.h"
#include "jacob_10.h"
#endif



==> Codes/tutorial/mechanism/out/jacobs/jacob_0.c <==
#include <math.h>
#include "header.h"

void eval_jacob_0 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 0 wrt T
  j_temp = ((-pres_mod[0] * (fwd_rates[0] - rev_rates[0]) / T) + (pres_mod[0] / T) * ((fwd_rates[0] - rev_rates[0]) * (-1.0000000000000000e+00) + fwd_rates[0] * -1.0 - rev_rates[0] * (-T * (dBdT[3] - 2.0 * dBdT[2])))) * rho_inv;
  jac[3] = j_temp * -2.0 * 1.5999400000000000e+01;
  jac[4] = j_temp * 3.1998799999999999e+01;

  //partial of rxn 0 wrt species
  if (T <= 1000.0) {
    Kc = (2.1078866500000002e+00 + -1.5540778400000002e+00 * logT + T * (1.7809517600000000e-03 + T * (-5.7313765166666677e-07 + T * (2.1456978249999992e-10 + -4.9079552499999993e-14 * T))) - -5.9308461960000001e+04 / T);
  } else {
    Kc = (-2.2591422699999990e+00 + -8.5630372000000055e-01 * logT + T * (8.2751788369999995e-04 + T * (-1.4031059780000000e-07 + T * (1.9125509566666665e-11 + -1.2064226609999998e-15 * T))) - -5.9523615919999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[0] - rev_rates[0]);
  j_temp = -mw_avg * rho_inv * pres_mod[0] * (3.0 * fwd_rates[0] - 2.0 * rev_rates[0]);
  kf = exp(2.5510757579728459e+01 - 1.0 * logT);
  kr = kf / Kc;
  jac[56] =  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 + 2.3280389298294963e+00 * pres_mod_temp);
  jac[57] =  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 + 2.3280389298294963e+00 * pres_mod_temp);
  jac[109] =  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[110] =  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[162] =  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[0] * (kf * 2.0 * conc[2]));
  jac[163] =  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[0] * (kf * 2.0 * conc[2]));
  jac[215] =  -(j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[0] * (-kr));
  jac[216] =  (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[0] * (-kr));
  jac[268] =  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[269] =  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[321] =  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 + 1.4756906746323557e+01 * pres_mod_temp);
  jac[322] =  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 + 1.4756906746323557e+01 * pres_mod_temp);
  jac[374] =  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[375] =  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[427] =  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[428] =  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[480] =  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[481] =  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[533] =  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[534] =  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[586] =  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[587] =  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[639] =  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[640] =  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[692] =  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[693] =  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[745] =  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[746] =  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[798] =  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 + 7.5010994706834011e-01 * pres_mod_temp);
  jac[799] =  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 + 7.5010994706834011e-01 * pres_mod_temp);
  jac[851] =  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 + 2.0289777635623993e+00 * pres_mod_temp);
  jac[852] =  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 + 2.0289777635623993e+00 * pres_mod_temp);
  jac[904] =  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[905] =  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[957] =  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[958] =  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1010] =  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1011] =  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1063] =  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1064] =  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1116] =  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1117] =  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1169] =  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1170] =  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1222] =  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1223] =  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1275] =  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1276] =  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1328] =  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1329] =  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1381] =  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1382] =  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1434] =  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1435] =  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1487] =  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1488] =  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1540] =  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1541] =  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1593] =  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1594] =  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1646] =  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1647] =  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1699] =  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1700] =  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1752] =  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1753] =  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1805] =  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1806] =  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1858] =  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1859] =  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1911] =  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1912] =  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1964] =  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1965] =  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2017] =  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2018] =  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2070] =  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2071] =  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2123] =  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2124] =  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2176] =  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2177] =  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2229] =  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2230] =  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2282] =  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2283] =  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2335] =  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2336] =  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2388] =  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2389] =  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2441] =  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2442] =  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2494] =  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2495] =  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2547] =  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 + -5.9602775520927775e-01 * pres_mod_temp);
  jac[2548] =  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 + -5.9602775520927775e-01 * pres_mod_temp);
  jac[2600] =  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2601] =  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2653] =  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2654] =  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2706] =  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2707] =  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2759] =  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2760] =  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 1 wrt T
  j_temp = ((-pres_mod[1] * (fwd_rates[1] - rev_rates[1]) / T) + (pres_mod[1] / T) * ((fwd_rates[1] - rev_rates[1]) * (-1.0000000000000000e+00) + fwd_rates[1] * -1.0 - rev_rates[1] * (-T * (dBdT[4] - dBdT[2] - dBdT[1])))) * rho_inv;
  jac[2] = -j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] = j_temp * 1.7007339999999999e+01;

  //partial of rxn 1 wrt species
  if (T <= 1000.0) {
    Kc = (-3.2924395000000217e-02 + -6.7625167000000008e-01 * logT + T * (4.3900065964733344e-04 + T * (-3.3752092466734670e-07 + T * (1.8724440897493195e-10 + -3.7427250453613386e-14 * T))) - -5.0980838539999997e+04 / T);
  } else {
    Kc = (2.1155734940000004e+00 + -9.7653312000000003e-01 * logT + T * (3.1720192639214862e-04 + T * (1.4092792157300865e-08 + T * (-6.4940309137373039e-12 + 5.2564500959013211e-16 * T))) - -5.0832582000000002e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[1] - rev_rates[1]);
  j_temp = -mw_avg * rho_inv * pres_mod[1] * (3.0 * fwd_rates[1] - 2.0 * rev_rates[1]);
  kf = exp(2.6937873935368604e+01 - 1.0 * logT);
  kr = kf / Kc;
  jac[55] =  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[58] =  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] =  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[2]));
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[2]));
  jac[111] =  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[2]));
  jac[161] =  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[1]));
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[1]));
  jac[164] =  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[1] * (kf * conc[1]));
  jac[214] =  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[217] =  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] =  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[1] * (-kr));
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[1] * (-kr));
  jac[270] =  (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[1] * (-kr));
  jac[320] =  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[323] =  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] =  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[376] =  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] =  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[429] =  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] =  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[482] =  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] =  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[535] =  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] =  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[588] =  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] =  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[641] =  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] =  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[694] =  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] =  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[747] =  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] =  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[800] =  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] =  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[853] =  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] =  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[906] =  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] =  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[959] =  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] =  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1012] =  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] =  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1065] =  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] =  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1118] =  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] =  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1171] =  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] =  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1224] =  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] =  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1277] =  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] =  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1330] =  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] =  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1383] =  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] =  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1436] =  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] =  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1489] =  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] =  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1542] =  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] =  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1595] =  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] =  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1648] =  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] =  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1701] =  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] =  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1754] =  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] =  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1807] =  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] =  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1860] =  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] =  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1913] =  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] =  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1966] =  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] =  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2019] =  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] =  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2072] =  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] =  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2125] =  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] =  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2178] =  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] =  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2231] =  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] =  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2284] =  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] =  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2337] =  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] =  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2390] =  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] =  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2443] =  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] =  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2496] =  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] =  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2549] =  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] =  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2602] =  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] =  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2655] =  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] =  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2708] =  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] =  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2761] =  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 2 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[2] - rev_rates[2]) * (2.7000000000000002e+00 + (3.1501544760183588e+03 / T)) + fwd_rates[2] * -1.0 - rev_rates[2] * (-1.0 + -T * (dBdT[1] + dBdT[4] - dBdT[2] - dBdT[0])))) * rho_inv;
  jac[1] = -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 2 wrt species
  if (T <= 1000.0) {
    Kc = (-4.2649692190000001e+00 + 9.7941720999999982e-01 * logT + T * (-3.5512597146473328e-03 + T * (2.9088375746673469e-06 + T * (-1.4925230406415989e-09 + 3.3137862995361342e-13 * T))) - 8.8441643299999987e+02 / T);
  } else {
    Kc = (2.7645101560000001e+00 + -3.1381229999999993e-01 * logT + T * (3.4190313985785133e-04 + T * (-6.9149998790634198e-08 + T * (8.4698344637373041e-12 + -4.7563182059013212e-16 * T))) - 1.0648967219999986e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[2] - 2.0 * rev_rates[2]);
  kf = exp(3.6558396000357360e+00 + 2.7 * logT - (3.1501544760183588e+03 / T));
  kr = kf / Kc;
  jac[54] =  -(j_temp * 9.2803892982949643e-01 + kf * conc[2]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[2]);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[2]);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[2]);
  jac[107] =  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[4]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[4]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4]);
  jac[160] =  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[0]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[0]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[0]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[0]);
  jac[213] =  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] =  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[1]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[1]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[1]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[1]);
  jac[319] =  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] =  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] =  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] =  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] =  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] =  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] =  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] =  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] =  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] =  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] =  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] =  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] =  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] =  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] =  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] =  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] =  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] =  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] =  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] =  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] =  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] =  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] =  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] =  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] =  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] =  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] =  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] =  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] =  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] =  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] =  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] =  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] =  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] =  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] =  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] =  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] =  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] =  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] =  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] =  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] =  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] =  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] =  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] =  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] =  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] =  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] =  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 3 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[3] * -1.0 - rev_rates[3] * (-1.0 + -T * (dBdT[4] + dBdT[3] - dBdT[2] - dBdT[6])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] = -j_temp * 3.3006740000000001e+01;

  //partial of rxn 3 wrt species
  if (T <= 1000.0) {
    Kc = (-2.5192523180000004e+00 + 3.0440668000000004e-01 * logT + T * (1.3151938349999998e-03 + T * (-2.2226854399999996e-06 + T * (1.4035022683333334e-09 + -3.3985339400000004e-13 * T))) - -2.6865930240000002e+04 / T);
  } else {
    Kc = (1.5716927700000003e+00 + -2.1120617000000053e-01 * logT + T * (-6.1164380150000074e-05 + T * (-6.6252916499999993e-09 + T * (1.4413174416666625e-12 + -1.8401260499999993e-17 * T))) - -2.6559236532999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[3] - 2.0 * rev_rates[3]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] =  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] =  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[6]);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[6]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[6]);
  jac[166] =  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[6]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[4]);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[4]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[4]);
  jac[219] =  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[4]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[3]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[3]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[3]);
  jac[272] =  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[3]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] =  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[2]);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[2]);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[2]);
  jac[378] =  -(j_temp * -1.7824490209713328e-01 + kf * conc[2]);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] =  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] =  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] =  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] =  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] =  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] =  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] =  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] =  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] =  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] =  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] =  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] =  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] =  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] =  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] =  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] =  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] =  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] =  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] =  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] =  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] =  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] =  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] =  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] =  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] =  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] =  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] =  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] =  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] =  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] =  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] =  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] =  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] =  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] =  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] =  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] =  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] =  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] =  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] =  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] =  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] =  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] =  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] =  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] =  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] =  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 4 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[4] - rev_rates[4]) * (2.0000000000000000e+00 + (2.0128782594366510e+03 / T)) + fwd_rates[4] * -1.0 - rev_rates[4] * (-1.0 + -T * (dBdT[4] + dBdT[6] - dBdT[2] - dBdT[7])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] = -j_temp * 3.4014679999999998e+01;

  //partial of rxn 4 wrt species
  if (T <= 1000.0) {
    Kc = (-2.7236808580000003e+00 + 8.4943364999999993e-01 * logT + T * (-1.6641483864999998e-03 + T * (3.9993224166666590e-07 + T * (-3.7697932500000234e-11 + -4.0418699999999293e-15 * T))) - -7.5097885000000024e+03 / T);
  } else {
    Kc = (1.8562804999999960e-01 + 3.7567494000000057e-01 * logT + T * (-1.0170464901500000e-03 + T * (2.2538181151666665e-07 + T * (-2.7905665974999994e-11 + 1.4256438845000000e-15 * T))) - -7.3852776869999980e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[4] - 2.0 * rev_rates[4]);
  kf = exp(9.1726385047921717e+00 + 2.0 * logT - (2.0128782594366510e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] =  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] =  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[7]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[7]);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[7]);
  jac[167] =  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[7]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] =  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[6]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[6]);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[6]);
  jac[273] =  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[6]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] =  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[4]);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[4]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[4]);
  jac[379] =  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[4]);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[2]);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[2]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[2]);
  jac[432] =  -(j_temp * -2.1422543718238485e-01 + kf * conc[2]);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] =  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] =  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] =  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] =  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] =  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] =  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] =  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] =  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] =  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] =  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] =  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] =  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] =  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] =  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] =  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] =  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] =  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] =  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] =  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] =  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] =  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] =  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] =  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] =  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] =  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] =  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] =  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] =  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] =  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] =  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] =  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] =  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] =  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] =  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] =  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] =  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] =  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] =  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] =  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] =  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] =  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] =  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] =  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] =  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 5 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[5] * -1.0 - rev_rates[5] * (-1.0 + -T * (dBdT[1] + dBdT[14] - dBdT[2] - dBdT[9])))) * rho_inv;
  jac[10] = -j_temp * 1.3018939999999999e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[15] = j_temp * 2.8010399999999997e+01;

  //partial of rxn 5 wrt species
  if (T <= 1000.0) {
    Kc = (-4.9566783299999972e-01 + -5.7855027999999953e-01 * logT + T * (1.1725648098526663e-03 + T * (-6.5620983033265317e-07 + T * (3.2274157135840136e-10 + -8.0549676996386610e-14 * T))) - -8.8789978699999992e+04 / T);
  } else {
    Kc = (-2.6646139340000001e+00 + -2.3269989000000058e-01 * logT + T * (5.8879391980785141e-04 + T * (-1.9753664479063422e-07 + T * (3.0896552680403970e-11 + -1.9600523155901322e-15 * T))) - -8.8908228000000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[5] - 2.0 * rev_rates[5]);
  kf = 57000000000.0;
  kr = kf / Kc;
  jac[63] =  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[68] =  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] =  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[121] =  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[169] =  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[9]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[9]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[9]);
  jac[174] =  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[9]);
  jac[222] =  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[227] =  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] =  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[280] =  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] =  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[333] =  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[381] =  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[386] =  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] =  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[439] =  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] =  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[492] =  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] =  -(j_temp * 5.3526159548902896e-01 + kf * conc[2]);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[2]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[2]);
  jac[545] =  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[2]);
  jac[593] =  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[598] =  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] =  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[651] =  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] =  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[704] =  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] =  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[757] =  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] =  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[810] =  (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[858] =  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[863] =  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] =  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[916] =  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] =  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[969] =  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] =  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1022] =  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] =  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1075] =  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] =  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1128] =  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] =  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1181] =  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1229] =  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1234] =  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1282] =  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1287] =  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1335] =  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1340] =  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] =  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1393] =  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] =  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1446] =  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] =  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1499] =  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] =  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1552] =  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] =  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1605] =  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] =  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1658] =  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] =  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1711] =  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] =  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1764] =  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] =  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1817] =  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] =  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1870] =  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] =  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1923] =  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] =  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1976] =  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] =  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2029] =  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] =  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2082] =  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] =  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2135] =  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] =  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2188] =  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2236] =  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2241] =  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] =  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2294] =  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] =  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2347] =  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] =  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2400] =  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] =  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2453] =  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] =  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2506] =  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] =  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2559] =  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] =  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2612] =  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] =  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2665] =  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] =  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2718] =  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] =  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2771] =  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 6 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[6] * -1.0 - rev_rates[6] * (-1.0 + -T * (dBdT[1] + dBdT[16] - dBdT[2] - dBdT[10])))) * rho_inv;
  jac[17] = j_temp * 2.9018339999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[11] = -j_temp * 1.4026879999999998e+01;

  //partial of rxn 6 wrt species
  if (T <= 1000.0) {
    Kc = (-4.5701580300000000e-01 + -2.0975992999999971e-01 * logT + T * (-4.6673931114733357e-04 + T * (7.2366370466734677e-07 + T * (-2.7795262730826530e-10 + 2.6880587453613394e-14 * T))) - -4.5813074439999997e+04 / T);
  } else {
    Kc = (-1.4325223539999996e+00 + -1.7134752000000031e-01 * logT + T * (6.9326821530785111e-04 + T * (-1.8624310045730086e-07 + T * (2.8250000347070641e-11 + -1.7903225405901325e-15 * T))) - -4.5995605049999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[6] - 2.0 * rev_rates[6]);
  kf = 80000000000.0;
  kr = kf / Kc;
  jac[70] =  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] =  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] =  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[117] =  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[176] =  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[10]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[10]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[10]);
  jac[170] =  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[10]);
  jac[229] =  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] =  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] =  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] =  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] =  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] =  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] =  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] =  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] =  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] =  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] =  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] =  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] =  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] =  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] =  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[594] =  -(j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[653] =  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] =  -(j_temp * 4.9928106040377707e-01);
  jac[706] =  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] =  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[759] =  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] =  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[812] =  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] =  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] =  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] =  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] =  (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[912] =  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[971] =  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] =  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] =  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] =  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] =  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] =  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] =  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] =  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] =  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] =  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] =  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] =  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] =  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] =  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] =  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] =  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] =  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] =  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] =  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] =  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] =  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] =  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] =  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] =  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] =  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] =  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] =  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] =  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] =  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] =  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1766] =  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] =  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1819] =  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] =  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] =  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] =  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] =  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] =  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] =  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] =  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] =  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] =  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] =  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] =  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] =  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] =  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] =  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] =  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] =  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] =  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] =  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] =  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] =  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] =  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] =  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] =  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] =  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] =  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] =  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] =  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] =  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] =  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] =  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] =  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] =  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] =  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] =  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 7 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[7] * -1.0 - rev_rates[7] * (-1.0 + -T * (dBdT[0] + dBdT[14] - dBdT[2] - dBdT[11])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[12] = -j_temp * 1.4026879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 7 wrt species
  if (T <= 1000.0) {
    Kc = (4.3516116449999993e+00 + -1.4430066199999998e+00 * logT + T * (6.5080500499999994e-03 + T * (-5.5562271383333331e-06 + T * (2.8233701111666665e-09 + -6.1681745944999994e-13 * T))) - -9.4881096672999993e+04 / T);
  } else {
    Kc = (-9.9881815299999985e+00 + 1.1910056099999995e+00 * logT + T * (-1.2783936496999998e-03 + T * (2.4510033634999999e-07 + T * (-2.9783467175000002e-11 + 1.6202032794999998e-15 * T))) - -9.5245610121999984e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[7] - 2.0 * rev_rates[7]);
  kf = 15000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[65] =  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] =  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[171] =  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] =  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] =  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] =  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] =  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] =  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] =  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] =  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] =  -(j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[648] =  -(j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] =  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] =  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[807] =  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] =  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] =  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] =  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] =  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] =  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] =  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] =  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] =  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] =  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] =  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] =  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] =  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] =  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] =  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] =  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] =  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] =  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] =  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] =  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] =  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] =  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] =  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] =  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] =  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] =  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] =  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] =  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] =  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] =  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] =  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] =  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] =  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] =  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] =  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] =  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 8 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[8] * -1.0 - rev_rates[8] * (-1.0 + -T * (dBdT[1] + dBdT[16] - dBdT[2] - dBdT[11])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 8 wrt species
  if (T <= 1000.0) {
    Kc = (2.3105604539999995e+00 + -6.4568536999999937e-01 * logT + T * (1.2010038553526665e-03 + T * (-1.8268026033265306e-07 + T * (-4.1515270641598609e-11 + 1.4094078453613389e-14 * T))) - -5.0305850640000004e+04 / T);
  } else {
    Kc = (-4.4698935139999989e+00 + 4.1071518999999990e-01 * logT + T * (1.9352149030785106e-04 + T * (-8.5747517123967536e-08 + T * (1.5106129430403969e-11 + -1.0303785505901323e-15 * T))) - -5.0658000749999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[8] - 2.0 * rev_rates[8]);
  kf = 15000000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[11]);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[2]);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 9 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[9] * -1.0 - rev_rates[9] * (-1.0 + -T * (dBdT[1] + dBdT[17] - dBdT[2] - dBdT[12])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[13] = -j_temp * 1.5034820000000000e+01;
  jac[18] = j_temp * 3.0026280000000000e+01;

  //partial of rxn 9 wrt species
  if (T <= 1000.0) {
    Kc = (-3.9522333929999998e+00 + 4.5186564999999979e-01 * logT + T * (-4.3199832996473333e-03 + T * (4.1581197130006792e-06 + T * (-2.0774404673082654e-09 + 4.2603740745361341e-13 * T))) - -3.4402554800000005e+04 / T);
  } else {
    Kc = (5.3967806600000046e-01 + -5.9444841000000026e-01 * logT + T * (1.0230372703078513e-03 + T * (-2.4623218212396754e-07 + T * (3.5062104263737296e-11 + -2.1449230505901326e-15 * T))) - -3.4515335800000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[9] - 2.0 * rev_rates[9]);
  kf = 50600000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] =  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] =  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[119] =  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[124] =  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[172] =  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[177] =  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] =  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] =  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] =  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[283] =  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] =  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] =  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] =  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] =  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] =  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] =  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] =  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] =  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] =  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] =  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] =  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] =  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] =  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] =  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[702] =  -(j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[707] =  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] =  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] =  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] =  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] =  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] =  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] =  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] =  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] =  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[967] =  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[972] =  (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] =  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] =  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] =  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] =  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] =  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] =  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] =  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] =  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] =  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] =  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] =  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] =  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] =  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] =  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] =  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] =  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] =  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] =  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] =  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] =  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] =  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] =  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] =  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] =  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] =  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] =  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] =  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] =  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] =  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] =  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] =  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] =  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] =  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] =  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] =  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] =  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] =  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] =  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] =  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] =  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] =  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] =  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] =  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] =  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] =  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] =  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] =  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] =  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] =  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] =  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] =  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] =  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] =  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] =  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] =  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] =  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] =  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] =  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] =  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] =  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] =  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] =  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] =  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] =  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] =  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] =  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] =  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] =  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 10 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[10] - rev_rates[10]) * (1.5000000000000000e+00 + (4.3276882577888000e+03 / T)) + fwd_rates[10] * -1.0 - rev_rates[10] * (-1.0 + -T * (dBdT[4] + dBdT[12] - dBdT[2] - dBdT[13])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[14] = -j_temp * 1.6042760000000001e+01;

  //partial of rxn 10 wrt species
  if (T <= 1000.0) {
    Kc = (4.7425465719999984e+00 + -6.5253739999999993e-01 * logT + T * (8.2799659349999995e-03 + T * (-7.5791611483333340e-06 + T * (3.6541717716666670e-09 + -7.4370416350000000e-13 * T))) - 1.1844677600000014e+03 / T);
  } else {
    Kc = (-1.2999221864999999e+01 + 2.7343331150000001e+00 * logT + T * (-2.7583212501499999e-03 + T * (4.7171189651666662e-07 + T * (-5.8764090141666656e-11 + 3.2806345645000000e-15 * T))) - 8.8500678999999946e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[10] - 2.0 * rev_rates[10]);
  kf = exp(1.3835313185260453e+01 + 1.5 * logT - (4.3276882577888000e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] =  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] =  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[13]);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[13]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[13]);
  jac[173] =  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[13]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] =  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[279] =  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] =  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] =  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] =  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] =  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] =  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] =  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] =  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[703] =  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[2]);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[2]);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[2]);
  jac[756] =  -(j_temp * 4.2731999023327338e-01 + kf * conc[2]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] =  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] =  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] =  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] =  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] =  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] =  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] =  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] =  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] =  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] =  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] =  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] =  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] =  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] =  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] =  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] =  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] =  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] =  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] =  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] =  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] =  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] =  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] =  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] =  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] =  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] =  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] =  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] =  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] =  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] =  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] =  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] =  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] =  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] =  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] =  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] =  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] =  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] =  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 11 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[3] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 2.5 * conc[15] + 2.0 * conc[26] - 0.5 * conc[47]);
  Pr = conc_temp * (exp(3.5098856874126563e+00 - (3.0948003238838510e+02 / T)));
  j_temp = (pres_mod[2] * (((0.0000e+00 + (3.0948003238838510e+02 / T) - 1.0) / (T * (1.0 + Pr)))) * (fwd_rates[11] - rev_rates[11]) + (pres_mod[2] / T) * ((fwd_rates[11] - rev_rates[11]) * ((1.2001786621891031e+03 / T)) + fwd_rates[11] * -1.0 - rev_rates[11] * (-T * (dBdT[15] - dBdT[2] - dBdT[14])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;
  jac[16] = j_temp * 4.4009799999999998e+01;

  //partial of rxn 11 wrt species
  if (T <= 1000.0) {
    Kc = (8.7317365300000009e+00 + -3.3910270499999999e+00 * logT + T * (6.4371346450000002e-03 + T * (-2.4639068299999998e-06 + T * (6.4002088133333328e-10 + -6.7596737949999993e-14 * T))) - -6.3150142900000006e+04 / T);
  } else {
    Kc = (-8.9042421999999988e+00 + -4.2714609999999986e-01 * logT + T * (1.2189084718499997e-03 + T * (-2.0965612131666668e-07 + T * (2.5287913325000004e-11 + -1.4035990855000001e-15 * T))) - -6.3824872699999993e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr))) * (fwd_rates[11] - rev_rates[11]);
  j_temp = -mw_avg * rho_inv * pres_mod[2] * (2.0 * fwd_rates[11] - rev_rates[11] + pres_mod_temp);
  pres_mod_temp *= exp(3.5098856874126563e+00 - (3.0948003238838510e+02 / T)) / (1.0 + Pr);
  kf = exp(1.6705882315860439e+01 - (1.2001786621891031e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[69] =  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[122] =  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[14]));
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[14]));
  jac[175] =  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[14]));
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + 4.8577356329881187e+00 * pres_mod_temp);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + 4.8577356329881187e+00 * pres_mod_temp);
  jac[228] =  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01 + 4.8577356329881187e+00 * pres_mod_temp);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[281] =  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[334] =  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[387] =  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[440] =  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[493] =  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[546] =  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[599] =  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[652] =  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[705] =  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[758] =  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[2]));
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[2]));
  jac[811] =  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[2] * (kf * conc[2]));
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 + 1.9289777635623995e+00 * pres_mod_temp + pres_mod[2] * (-kr));
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 1.9289777635623995e+00 * pres_mod_temp + pres_mod[2] * (-kr));
  jac[864] =  (j_temp * -5.7102223643760053e-01 + 1.9289777635623995e+00 * pres_mod_temp + pres_mod[2] * (-kr));
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[917] =  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[970] =  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1023] =  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1076] =  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1129] =  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1182] =  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1235] =  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1288] =  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1341] =  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1394] =  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1447] =  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1500] =  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1553] =  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1606] =  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1659] =  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1712] =  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1765] =  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1818] =  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1871] =  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1924] =  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1977] =  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2030] =  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2083] =  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2136] =  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2189] =  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2242] =  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2295] =  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2348] =  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2401] =  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2454] =  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2507] =  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 + -9.2602775520927771e-01 * pres_mod_temp);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -9.2602775520927771e-01 * pres_mod_temp);
  jac[2560] =  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01 + -9.2602775520927771e-01 * pres_mod_temp);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2613] =  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2666] =  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2719] =  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2772] =  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 12 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[12] * -1.0 - rev_rates[12] * (-1.0 + -T * (dBdT[4] + dBdT[14] - dBdT[2] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 12 wrt species
  if (T <= 1000.0) {
    Kc = (-2.2239180279999999e+00 + 1.8209595999999983e-01 * logT + T * (1.7557864800000003e-03 + T * (-2.4647093033333336e-06 + T * (1.3723623411666664e-09 + -2.9953290794999994e-13 * T))) - -4.3690829600000005e+04 / T);
  } else {
    Kc = (-2.7537778599999987e+00 + 4.6647811999999966e-01 * logT + T * (-1.1300120001499997e-03 + T * (2.6169785468333337e-07 + T * (-3.6419762141666668e-11 + 2.1749500094999998e-15 * T))) - -4.3522712650000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[12] - 2.0 * rev_rates[12]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[14]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[14]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[14]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[14]);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[4]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[4]);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[4]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[4]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 13 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[13] * -1.0 - rev_rates[13] * (-1.0 + -T * (dBdT[1] + dBdT[15] - dBdT[2] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 13 wrt species
  if (T <= 1000.0) {
    Kc = (6.5407428970000012e+00 + -2.5326794200000005e+00 * logT + T * (7.7539204653526671e-03 + T * (-4.5910952086659860e-06 + T * (1.8251388135250679e-09 + -3.2970239544638660e-13 * T))) - -5.5860133960000006e+04 / T);
  } else {
    Kc = (-1.3773593554000000e+01 + 1.0158651399999998e+00 * logT + T * (-2.2830545469214878e-04 + T * (3.7948941209365808e-08 + T * (-4.6378179029293633e-12 + 2.4570591440986790e-16 * T))) - -5.6515003349999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[13] - 2.0 * rev_rates[13]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[16]);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02 + kf * conc[2]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 14 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[14] - rev_rates[14]) * ((1.7813972596014362e+03 / T)) + fwd_rates[14] * -1.0 - rev_rates[14] * (-1.0 + -T * (dBdT[4] + dBdT[16] - dBdT[2] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 14 wrt species
  if (T <= 1000.0) {
    Kc = (3.8448959199999955e-01 + 2.5121102000000040e-01 * logT + T * (3.7712048449999999e-03 + T * (-4.2611969583333330e-06 + T * (2.2384208091666663e-09 + -4.7940607800000004e-13 * T))) - -7.3586569799999979e+03 / T);
  } else {
    Kc = (-5.7005718099999996e+00 + 1.5349511899999999e+00 * logT + T * (-1.8043208651500001e-03 + T * (3.3711479484999995e-07 + T * (-4.1264893141666657e-11 + 2.2773796795000002e-15 * T))) - -7.3511716499999993e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[14] - 2.0 * rev_rates[14]);
  kf = exp(2.4386827483076058e+01 - (1.7813972596014362e+03 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[17]);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[17]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[17]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[17]);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[16]);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[16]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[16]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[16]);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[4]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[4]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[4]);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[4]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[2]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[2]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[2]);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[2]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 15 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[15] * -1.0 - rev_rates[15] * (-1.0 + -T * (dBdT[4] + dBdT[17] - dBdT[2] - dBdT[18])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[19] = -j_temp * 3.1034219999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 15 wrt species
  if (T <= 1000.0) {
    Kc = (-8.7796507480000017e+00 + 1.7535822999999997e+00 * logT + T * (-7.3135277050000004e-03 + T * (4.8940262233333329e-06 + T * (-2.1023659991666664e-09 + 4.0295237050000001e-13 * T))) - -3.6622221669999999e+04 / T);
  } else {
    Kc = (8.9467570300000006e+00 + -1.4085087199999999e+00 * logT + T * (5.9431833984999953e-04 + T * (-9.7836693483333268e-08 + T * (1.1770759024999988e-11 + -6.5086216050000005e-16 * T))) - -3.6112248130000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[15] - 2.0 * rev_rates[15]);
  kf = 10000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[72] =  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] =  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[18]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[18]);
  jac[178] =  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[18]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[18]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[231] =  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[284] =  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[337] =  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[390] =  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[443] =  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] =  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] =  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] =  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] =  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] =  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[761] =  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[814] =  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] =  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[920] =  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[973] =  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1026] =  -(j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1079] =  -(j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1132] =  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1185] =  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1238] =  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1291] =  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1344] =  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1397] =  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1450] =  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1503] =  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1556] =  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1609] =  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] =  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] =  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1768] =  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1821] =  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1874] =  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1927] =  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] =  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] =  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2086] =  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2139] =  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2192] =  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2245] =  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2298] =  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2351] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2510] =  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2563] =  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2616] =  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] =  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2722] =  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] =  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 16 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[16] * -1.0 - rev_rates[16] * (-1.0 + -T * (dBdT[4] + dBdT[17] - dBdT[2] - dBdT[19])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[20] = -j_temp * 3.1034219999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 16 wrt species
  if (T <= 1000.0) {
    Kc = (-1.8216490497999999e+01 + 3.5112674799999999e+00 * logT + T * (-8.1234636850000003e-03 + T * (4.9930672083333330e-06 + T * (-2.3586630991666664e-09 + 5.1765550950000007e-13 * T))) - -4.0794736440000001e+04 / T);
  } else {
    Kc = (1.1905747490000001e+01 + -1.4866420300000001e+00 * logT + T * (9.8145382485000012e-04 + T * (-2.8027456014999993e-07 + T * (4.4503387024999995e-11 + -2.8373251655000005e-15 * T))) - -3.9482586920000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[16] - 2.0 * rev_rates[16]);
  kf = 10000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[73] =  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] =  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[19]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[19]);
  jac[179] =  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[19]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[19]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] =  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[285] =  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[338] =  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] =  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] =  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] =  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] =  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] =  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] =  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] =  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[762] =  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[815] =  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] =  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[921] =  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[974] =  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] =  -(j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1080] =  -(j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[2]);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1133] =  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1186] =  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1239] =  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1292] =  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1345] =  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1398] =  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] =  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] =  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] =  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] =  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] =  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] =  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1769] =  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1822] =  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1875] =  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1928] =  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] =  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] =  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] =  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2140] =  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2193] =  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2246] =  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] =  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] =  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] =  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] =  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] =  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] =  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] =  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] =  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 17 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[17] - rev_rates[17]) * (2.5000000000000000e+00 + (1.5599806510634046e+03 / T)) + fwd_rates[17] * -1.0 - rev_rates[17] * (-1.0 + -T * (dBdT[4] + dBdT[18] - dBdT[2] - dBdT[20])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[21] = -j_temp * 3.2042160000000003e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 17 wrt species
  if (T <= 1000.0) {
    Kc = (5.8490200520000011e+00 + -1.0277583099999998e+00 * logT + T * (1.0852818630000000e-02 + T * (-1.0222753856666668e-05 + T * (5.2395350508333331e-09 + -1.1257071015000000e-12 * T))) - -3.0583267100000035e+03 / T);
  } else {
    Kc = (-1.1425997359999998e+01 + 2.4264246700000003e+00 * logT + T * (-2.4068287001499994e-03 + T * (4.4975898651666659e-07 + T * (-5.6033715808333333e-11 + 3.1358850294999993e-15 * T))) - -3.2265536700000002e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[17] - 2.0 * rev_rates[17]);
  kf = exp(5.9610053396232736e+00 + 2.5 * logT - (1.5599806510634046e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[74] =  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] =  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[180] =  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] =  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[18]);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[18]);
  jac[286] =  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[18]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[18]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[339] =  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] =  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] =  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] =  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] =  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] =  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] =  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] =  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] =  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[816] =  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] =  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[922] =  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[975] =  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1028] =  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1081] =  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1134] =  -(j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1187] =  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1240] =  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1293] =  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1346] =  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1399] =  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1452] =  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] =  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] =  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] =  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] =  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] =  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] =  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1823] =  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1876] =  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1929] =  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] =  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] =  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2088] =  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2141] =  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2194] =  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2247] =  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] =  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] =  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] =  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] =  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] =  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] =  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] =  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] =  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] =  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] =  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 18 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[18] - rev_rates[18]) * (2.5000000000000000e+00 + (2.5160978242958136e+03 / T)) + fwd_rates[18] * -1.0 - rev_rates[18] * (-1.0 + -T * (dBdT[4] + dBdT[19] - dBdT[2] - dBdT[20])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 18 wrt species
  if (T <= 1000.0) {
    Kc = (1.5285859802000001e+01 + -2.7854434900000009e+00 * logT + T * (1.1662754609999999e-02 + T * (-1.0321794841666669e-05 + T * (5.4958321508333335e-09 + -1.2404102404999998e-12 * T))) - 1.1141880599999981e+03 / T);
  } else {
    Kc = (-1.4384987819999997e+01 + 2.5045579799999995e+00 * logT + T * (-2.7939641851499998e-03 + T * (6.3219685318333327e-07 + T * (-8.8766343808333338e-11 + 5.3223480345000000e-15 * T))) - 1.4378512000000137e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[18] - 2.0 * rev_rates[18]);
  kf = exp(4.8675344504555822e+00 + 2.5 * logT - (2.5160978242958136e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[20]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[2]);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 19 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[19] * -1.0 - rev_rates[19] * (-1.0 + -T * (dBdT[9] + dBdT[14] - dBdT[2] - dBdT[21])))) * rho_inv;
  jac[10] += j_temp * 1.3018939999999999e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[22] = -j_temp * 2.5029940000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 19 wrt species
  if (T <= 1000.0) {
    Kc = (-3.6939031699999996e+00 + 1.0114256899999998e+00 * logT + T * (-5.2085801994999998e-03 + T * (3.5269516366666668e-06 + T * (-1.6068215921666669e-09 + 3.2549881104999994e-13 * T))) - -3.9508445000000007e+04 / T);
  } else {
    Kc = (2.0270112800000004e+00 + -1.4357696000000031e-01 * logT + T * (-8.1640189764999992e-04 + T * (1.5692369918333330e-07 + T * (-1.6233942758333332e-11 + 6.8690533949999985e-16 * T))) - -3.9478080099999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[19] - 2.0 * rev_rates[19]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[63] +=  6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[75] =  -1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[128] =  -2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[169] +=  8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[21]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[21]);
  jac[181] =  -1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[21]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[21]);
  jac[222] +=  4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[234] =  -7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[287] =  -1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[340] =  -1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[381] +=  3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] =  -7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] =  -7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[499] =  -2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  (j_temp * 5.3526159548902896e-01 - kr * conc[14]);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[14]);
  jac[552] =  -1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[14]);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[14]);
  jac[593] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[605] =  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[658] =  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[711] =  -1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[764] =  -1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[9]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[9]);
  jac[817] =  -8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[9]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[9]);
  jac[858] +=  2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] =  -5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[923] =  -8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[976] =  -8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1029] =  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1082] =  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] =  -7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01 + kf * conc[2]);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 + kf * conc[2]);
  jac[1188] =  -(j_temp * 1.0650372606330960e-01 + kf * conc[2]);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[2]);
  jac[1229] +=  5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1241] =  -9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1282] +=  4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1294] =  -9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1347] =  -8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1400] =  -8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1453] =  -8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1506] =  -6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] =  -5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] =  -5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] =  -1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1718] =  -1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1771] =  -1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1824] =  -1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1877] =  -8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1930] =  -8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] =  -5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] =  -5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2089] =  -8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2142] =  -9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2195] =  -9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2248] =  -8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] =  -6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] =  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] =  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] =  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] =  -5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] =  -6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] =  -5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] =  -5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] =  -5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] =  -5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 20 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[20] - rev_rates[20]) * (2.0000000000000000e+00 + (9.5611717323240919e+02 / T)) + fwd_rates[20] * -1.0 - rev_rates[20] * (-1.0 + -T * (dBdT[1] + dBdT[27] - dBdT[2] - dBdT[22])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[28] = j_temp * 4.1029339999999998e+01;
  jac[23] = -j_temp * 2.6037879999999998e+01;

  //partial of rxn 20 wrt species
  if (T <= 1000.0) {
    Kc = (-4.7226776189999988e+00 + 7.7477320600000010e-01 * logT + T * (-1.2136115296473345e-03 + T * (8.5750275633401398e-07 + T * (-3.8428487147493192e-10 + 6.6079446453613315e-14 * T))) - -1.0018131000000001e+04 / T);
  } else {
    Kc = (-9.3422152339999975e+00 + 1.4112153899999988e+00 * logT + T * (-8.9517622469214870e-04 + T * (1.2292422954269918e-07 + T * (-1.4261156319596031e-11 + 7.7436764440986798e-16 * T))) - -1.0352703399999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[20] - 2.0 * rev_rates[20]);
  kf = exp(9.5104449644265205e+00 + 2.0 * logT - (9.5611717323240919e+02 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] =  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] =  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[134] =  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[129] =  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[187] =  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[182] =  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] =  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[235] =  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[293] =  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] =  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[346] =  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] =  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] =  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[394] =  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] =  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[447] =  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] =  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] =  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] =  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] =  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] =  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] =  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] =  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] =  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] =  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] =  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[770] =  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] =  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[823] =  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] =  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] =  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] =  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] =  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[924] =  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] =  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[977] =  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] =  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1030] =  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] =  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1083] =  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] =  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1136] =  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] =  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] =  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1247] =  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1242] =  -(j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1300] =  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] =  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] =  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1348] =  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] =  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1401] =  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] =  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1454] =  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1512] =  (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1507] =  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] =  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] =  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] =  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] =  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] =  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] =  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] =  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] =  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1777] =  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] =  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1830] =  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] =  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] =  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1878] =  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] =  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1931] =  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] =  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] =  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] =  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] =  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] =  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2090] =  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] =  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] =  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] =  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] =  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] =  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] =  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] =  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] =  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] =  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] =  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] =  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] =  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] =  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] =  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] =  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] =  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] =  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2567] =  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] =  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] =  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] =  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] =  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] =  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] =  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] =  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] =  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 21 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[21] - rev_rates[21]) * (-1.4099999999999999e+00 + (1.4568206402672762e+04 / T)) + fwd_rates[21] * -1.0 - rev_rates[21] * (-1.0 + -T * (dBdT[4] + dBdT[21] - dBdT[2] - dBdT[22])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[22] += j_temp * 2.5029940000000000e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;

  //partial of rxn 21 wrt species
  if (T <= 1000.0) {
    Kc = (-1.2777324203999999e+01 + 2.9047245659999996e+00 * logT + T * (-4.5368002400000005e-03 + T * (8.3585097499999963e-07 + T * (3.0923280916666690e-10 + -1.5904831849999996e-13 * T))) - 1.4903233860000008e+04 / T);
  } else {
    Kc = (8.0148296500000011e+00 + -4.5629623000000041e-01 * logT + T * (-2.8752189514999991e-04 + T * (1.0327241985000004e-07 + T * (-2.0095857891666669e-11 + 1.4456572495000000e-15 * T))) - 1.5826143700000008e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[21] - 2.0 * rev_rates[21]);
  kf = exp(3.8367417791399781e+01 - 1.41 * logT - (1.4568206402672762e+04 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[75] +=  1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[128] +=  2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[181] +=  1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[234] +=  7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[21]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[21]);
  jac[287] +=  1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[21]);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[21]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[340] +=  1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[499] +=  2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[605] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[658] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[817] +=  8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[923] +=  8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[4]);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[4]);
  jac[1188] +=  (j_temp * 1.0650372606330960e-01 - kr * conc[4]);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 - kr * conc[4]);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1241] +=  9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1506] +=  6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 22 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[22] - rev_rates[22]) * (2.0000000000000000e+00 + (9.5611717323240919e+02 / T)) + fwd_rates[22] * -1.0 - rev_rates[22] * (-1.0 + -T * (dBdT[14] + dBdT[10] - dBdT[2] - dBdT[22])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 22 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4285961375999999e+01 + 3.3652639459999998e+00 * logT + T * (-9.8618627985000012e-03 + T * (5.4476383800000000e-06 + T * (-2.0692569255000003e-09 + 3.5855313605000001e-13 * T))) - -2.3891285800000001e+04 / T);
  } else {
    Kc = (1.1563527210000000e+01 + -1.1277036800000007e+00 * logT + T * (-7.8386088150000054e-05 + T * (-1.2795279983333316e-08 + T * (2.7365138249999950e-12 + -2.1211719550000005e-16 * T))) - -2.3041846699999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[22] - 2.0 * rev_rates[22]);
  kf = exp(8.8450570535008506e+00 + 2.0 * logT - (9.5611717323240919e+02 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[22]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[10]);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[10]);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[10]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[10]);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + kf * conc[2]);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 23 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[23] * -1.0 - rev_rates[23] * (-1.0 + -T * (dBdT[1] + dBdT[28] - dBdT[2] - dBdT[23])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[29] = j_temp * 4.2037279999999996e+01;
  jac[24] = -j_temp * 2.7045819999999999e+01;

  //partial of rxn 23 wrt species
  if (T <= 1000.0) {
    Kc = (2.9513886870000006e+00 + -1.7448972500000002e+00 * logT + T * (9.9416996603526649e-03 + T * (-8.3264587603326529e-06 + T * (4.2698188851917346e-09 + -9.4211615804638651e-13 * T))) - -4.5551364140000005e+04 / T);
  } else {
    Kc = (-1.3811250679000000e+01 + 1.4251525499999995e+00 * logT + T * (-6.2032882969214904e-04 + T * (7.8246449542699077e-08 + T * (-7.0224352362626955e-12 + 2.7742737940986808e-16 * T))) - -4.5907846210000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[23] - 2.0 * rev_rates[23]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[82] =  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] =  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[135] =  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[130] =  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[23]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[23]);
  jac[188] =  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[23]);
  jac[183] =  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[23]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[241] =  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[236] =  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[294] =  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] =  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[347] =  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] =  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[400] =  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[395] =  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[453] =  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[448] =  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] =  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] =  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] =  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] =  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] =  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] =  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] =  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] =  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] =  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] =  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[771] =  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] =  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[824] =  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[819] =  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] =  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] =  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[930] =  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[925] =  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[983] =  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[978] =  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1036] =  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1031] =  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1089] =  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1084] =  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1142] =  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1137] =  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1195] =  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] =  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1248] =  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1243] =  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + kf * conc[2]);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[2]);
  jac[1301] =  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[2]);
  jac[1296] =  -(j_temp * 3.4542655892805918e-02 + kf * conc[2]);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1354] =  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1349] =  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1407] =  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1402] =  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1460] =  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1455] =  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1513] =  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1508] =  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1566] =  (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1561] =  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] =  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] =  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] =  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] =  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] =  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] =  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1778] =  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] =  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1831] =  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] =  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1884] =  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1879] =  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1937] =  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1932] =  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] =  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] =  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] =  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] =  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2096] =  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2091] =  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2149] =  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] =  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2202] =  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2197] =  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2255] =  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2250] =  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] =  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2303] =  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] =  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] =  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] =  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] =  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] =  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] =  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] =  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2515] =  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2573] =  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2568] =  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] =  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] =  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] =  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] =  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] =  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] =  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] =  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] =  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 24 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[24] - rev_rates[24]) * (1.8300000000000001e+00 + (1.1070830426901580e+02 / T)) + fwd_rates[24] * -1.0 - rev_rates[24] * (-1.0 + -T * (dBdT[12] + dBdT[16] - dBdT[2] - dBdT[24])))) * rho_inv;
  jac[25] = -j_temp * 2.8053759999999997e+01;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 24 wrt species
  if (T <= 1000.0) {
    Kc = (-1.9176353200000000e+00 + 7.6730766000000061e-01 * logT + T * (4.8084338700000000e-03 + T * (-7.3719883333333327e-06 + T * (4.5917798324999999e-09 + -1.1109775509999999e-12 * T))) - -1.3927471369999999e+04 / T);
  } else {
    Kc = (2.7363486099999990e+00 + 4.5236016000000001e-01 * logT + T * (-1.1812926781500001e-03 + T * (1.9953851351666670e-07 + T * (-2.3113752341666680e-11 + 1.2205706795000001e-15 * T))) - -1.3369962790000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[24] - 2.0 * rev_rates[24]);
  kf = exp(9.4334839232903924e+00 + 1.83 * logT - (1.1070830426901580e+02 / T));
  kr = kf / Kc;
  jac[78] =  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[131] =  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[184] =  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[237] =  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] =  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[343] =  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[396] =  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] =  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] =  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] =  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] =  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] =  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] =  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[767] =  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[820] =  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] =  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] =  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[979] =  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] =  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] =  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] =  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] =  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1244] =  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1297] =  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1350] =  -(j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1403] =  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] =  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] =  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] =  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] =  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] =  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] =  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] =  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1827] =  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1880] =  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] =  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] =  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] =  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] =  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] =  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2198] =  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2251] =  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] =  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] =  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] =  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] =  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] =  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] =  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] =  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] =  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] =  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] =  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 25 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[25] * -1.0 - rev_rates[25] * (-1.0 + -T * (dBdT[12] + dBdT[17] - dBdT[2] - dBdT[25])))) * rho_inv;
  jac[26] = -j_temp * 2.9061699999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 25 wrt species
  if (T <= 1000.0) {
    Kc = (-5.5443462400000003e+00 + 9.9258077000000000e-01 * logT + T * (-2.1573708999999934e-04 + T * (-2.2175208833333329e-06 + T * (1.7700855408333336e-09 + -4.7212187849999997e-13 * T))) - -3.9827843600000000e+04 / T);
  } else {
    Kc = (4.3672912500000018e+00 + -4.7766940000000013e-01 * logT + T * (-4.3569844815000060e-04 + T * (8.8397768516666832e-08 + T * (-1.1671862174999997e-11 + 6.6561178449999852e-16 * T))) - -3.9295347099999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[25] - 2.0 * rev_rates[25]);
  kf = 22400000000.0;
  kr = kf / Kc;
  jac[79] =  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[132] =  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[185] =  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[238] =  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[291] =  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[344] =  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[397] =  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[450] =  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[503] =  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[556] =  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[609] =  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] =  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[715] =  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[17]);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[17]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[17]);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[17]);
  jac[768] =  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[821] =  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[874] =  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[927] =  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[980] =  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[12]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[12]);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[12]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[12]);
  jac[1033] =  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] =  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1139] =  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1192] =  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1245] =  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1298] =  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1351] =  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1404] =  -(j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1457] =  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1510] =  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1563] =  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1616] =  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1669] =  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1722] =  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1775] =  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1828] =  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1881] =  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1934] =  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1987] =  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2040] =  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2093] =  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2146] =  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2199] =  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2252] =  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2305] =  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2358] =  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] =  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] =  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2517] =  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2570] =  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2623] =  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2676] =  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2729] =  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2782] =  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 26 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[26] - rev_rates[26]) * (1.9199999999999999e+00 + (2.8633193240486362e+03 / T)) + fwd_rates[26] * -1.0 - rev_rates[26] * (-1.0 + -T * (dBdT[4] + dBdT[25] - dBdT[2] - dBdT[26])))) * rho_inv;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[27] = -j_temp * 3.0069640000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 26 wrt species
  if (T <= 1000.0) {
    Kc = (-9.5426192799999976e-01 + 8.3878908999999968e-01 * logT + T * (1.0964775499999995e-03 + T * (-2.0424456083333341e-06 + T * (1.0984084008333341e-09 + -2.2831108549999995e-13 * T))) - -1.1433466400000002e+03 / T);
  } else {
    Kc = (-3.3670607500000007e+00 + 1.4062418100000000e+00 * logT + T * (-1.8267958351499995e-03 + T * (3.5468279818333343e-07 + T * (-4.4989291308333320e-11 + 2.5437107344999998e-15 * T))) - -1.0750088999999980e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[26] - 2.0 * rev_rates[26]);
  kf = exp(1.1405340254290291e+01 + 1.92 * logT - (2.8633193240486362e+03 / T));
  kr = kf / Kc;
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[80] =  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[133] =  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[26]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[26]);
  jac[186] =  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[26]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[26]);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[239] =  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[25]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[25]);
  jac[292] =  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[25]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[25]);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[345] =  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[398] =  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[451] =  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[504] =  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[557] =  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[610] =  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[663] =  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[716] =  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[769] =  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[822] =  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[875] =  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[928] =  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[981] =  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1034] =  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1087] =  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1140] =  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1193] =  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1246] =  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1299] =  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1352] =  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[4]);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[4]);
  jac[1405] =  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[4]);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[4]);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[2]);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[2]);
  jac[1458] =  -(j_temp * -7.3398949362949439e-02 + kf * conc[2]);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[2]);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1511] =  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1564] =  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1617] =  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1670] =  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1723] =  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1776] =  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1829] =  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1882] =  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1935] =  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1988] =  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2041] =  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2094] =  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2147] =  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2200] =  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2253] =  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2306] =  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2359] =  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2412] =  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2465] =  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2518] =  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2571] =  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2624] =  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2677] =  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2730] =  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2783] =  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 27 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[27] * -1.0 - rev_rates[27] * (-2.0 + -T * (dBdT[1] + 2.0 * dBdT[14] - dBdT[2] - dBdT[27])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[15] += j_temp * 2.0 * 2.8010399999999997e+01;

  //partial of rxn 27 wrt species
  if (T <= 1000.0) {
    Kc = (-1.2211293192999999e+01 + 3.2390784399999997e+00 * logT + T * (-7.7982047596473333e-03 + T * (3.1866109496673467e-06 + T * (-7.7780674914159882e-10 + 5.7248619553613431e-14 * T))) - -5.2396220300000001e+04 / T);
  } else {
    Kc = (1.4603868736000001e+01 + -1.2672553500000010e+00 * logT + T * (6.2844425307851271e-05 + T * (-7.4357547457300893e-08 + T * (1.5321939263737300e-11 + -1.1275023805901323e-15 * T))) - -5.1374879000000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[27] - 3.0 * rev_rates[27]);
  kf = 100000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  2.7789749389844630e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[14]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[14]);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[14]);
  jac[121] +=  5.5579498779689260e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[14]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[27]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[27]);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[27]);
  jac[174] +=  3.5014313036738876e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[27]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  1.7507156518369438e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  3.2939189785116305e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  3.1096269389096363e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  1.6972533488614747e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  1.6469594892558153e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  4.6641245524935471e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  4.3030231339878666e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  3.7260705482340324e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  3.4919677162782459e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[1]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[1]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[1]);
  jac[810] +=  2.0000000000000000e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[1]);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  1.2729164867824894e+00 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  1.9305308298131456e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  1.8657256243530664e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  1.7483465534158742e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  2.2381515896562276e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  2.1515115669939333e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  2.0713293218693312e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  1.9969087922617146e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  1.9276504815616429e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  1.8630352741170162e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + kf * conc[2]);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[2]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[2]);
  jac[1499] +=  1.3653838935746956e+00 * (j_temp * -4.6462845744263115e-01 + kf * conc[2]);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  1.3326456897306391e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  1.3326456897306389e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  3.9995602117266396e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  3.7310685276009874e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  3.4963570252555445e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  3.2894279459982521e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  1.9303259454568380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  1.8669778918581328e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  1.2176968252084424e+00 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  1.2728274087039972e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  1.8063021698531763e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  2.1531770245993691e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  2.0728729119859333e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  1.9983434176535173e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  1.3652814043139547e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  1.3332844643876285e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  1.4023430459597475e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  1.3001310323988395e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  1.2704131754614649e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  1.3014406709966866e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  1.2716635991606504e+00 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 28 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[28] - rev_rates[28]) * ((4.0257565188733020e+03 / T)) + fwd_rates[28] * -1.0 - rev_rates[28] * (-1.0 + -T * (dBdT[4] + dBdT[27] - dBdT[2] - dBdT[28])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[28] += j_temp * 4.1029339999999998e+01;
  jac[29] += -j_temp * 4.2037279999999996e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 28 wrt species
  if (T <= 1000.0) {
    Kc = (-2.8207233480000005e+00 + 9.3963343000000021e-01 * logT + T * (2.0707511000000035e-04 + T * (-1.3932465250000002e-06 + T * (8.4822635250000012e-10 + -1.9002249800000002e-13 * T))) - 1.5951883999999995e+03 / T);
  } else {
    Kc = (-6.5105246149999996e+00 + 1.6403753700000001e+00 * logT + T * (-2.1419267601499995e-03 + T * (4.4341640318333330e-07 + T * (-5.9584478141666664e-11 + 3.5294444395000002e-15 * T))) - 1.5193460100000011e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[28] - 2.0 * rev_rates[28]);
  kf = exp(2.3025850929940457e+01 - (4.0257565188733020e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[187] +=  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[27]);
  jac[293] +=  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[27]);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[27]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[27]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[823] +=  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[4]);
  jac[1512] +=  (j_temp * -4.6462845744263115e-01 - kr * conc[4]);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01 - kr * conc[4]);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[4]);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1565] +=  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 29 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[29] - rev_rates[29]) * ((6.7934641255986969e+02 / T)) + fwd_rates[29] * -1.0 - rev_rates[29] * (-1.0 + -T * (dBdT[10] + dBdT[15] - dBdT[2] - dBdT[28])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[29] += -j_temp * 4.2037279999999996e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 29 wrt species
  if (T <= 1000.0) {
    Kc = (-3.6193461800000000e+00 + 8.1534879000000027e-01 * logT + T * (-2.4430421734999994e-03 + T * (1.0705031933333333e-06 + T * (-3.8396922916666677e-10 + 7.2281704100000002e-14 * T))) - -2.4447270760000003e+04 / T);
  } else {
    Kc = (3.3754021349999994e+00 + -3.4915667999999966e-01 * logT + T * (-4.2343007815000017e-04 + T * (8.3947980183333279e-08 + T * (-1.0804863758333336e-11 + 6.1371550449999990e-16 * T))) - -2.4162087989999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[29] - 2.0 * rev_rates[29]);
  kf = exp(2.1282881624881835e+01 - (6.7934641255986969e+02 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[28]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  (j_temp * 4.9928106040377707e-01);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[10]);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[10]);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[10]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[10]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01 + kf * conc[2]);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 30 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[30] - rev_rates[30]) * ((2.4053895200267980e+04 / T)) + fwd_rates[30] * -1.0 - rev_rates[30] * (-1.0 + -T * (dBdT[2] + dBdT[15] - dBdT[3] - dBdT[14])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 30 wrt species
  if (T <= 1000.0) {
    Kc = (6.6238498799999999e+00 + -1.8369492099999998e+00 * logT + T * (4.6561828850000004e-03 + T * (-1.8907691783333333e-06 + T * (4.2545109883333335e-10 + -1.8517185450000006e-14 * T))) - -3.8416809400000056e+03 / T);
  } else {
    Kc = (-6.6450999300000007e+00 + 4.2915762000000068e-01 * logT + T * (3.9139058814999976e-04 + T * (-6.9345523516666680e-08 + T * (6.1624037583333416e-12 + -1.9717642450000027e-16 * T))) - -4.3012567799999961e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[30] - 2.0 * rev_rates[30]);
  kf = exp(2.1639556568820566e+01 - (2.4053895200267980e+04 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[15]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[15]);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[15]);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[15]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[14]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[14]);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[14]);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[14]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 + kf * conc[3]);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 + kf * conc[3]);
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + kf * conc[3]);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 + kf * conc[3]);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[2]);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[2]);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[2]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[2]);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 31 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[31] - rev_rates[31]) * ((2.0128782594366508e+04 / T)) + fwd_rates[31] * -1.0 - rev_rates[31] * (-1.0 + -T * (dBdT[6] + dBdT[16] - dBdT[3] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 31 wrt species
  if (T <= 1000.0) {
    Kc = (2.9037419099999999e+00 + -5.3195659999999645e-02 * logT + T * (2.4560110100000001e-03 + T * (-2.0385115183333330e-06 + T * (8.3491854083333272e-10 + -1.3955268399999999e-13 * T))) - 1.9507273260000002e+04 / T);
  } else {
    Kc = (-7.2722645800000008e+00 + 1.7461573600000004e+00 * logT + T * (-1.7431564850000001e-03 + T * (3.4374008649999992e-07 + T * (-4.2706210583333316e-11 + 2.2957809400000006e-15 * T))) - 1.9208064882999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[31] - 2.0 * rev_rates[31]);
  kf = exp(2.5328436022934504e+01 - (2.0128782594366508e+04 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[17]);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[17]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[17]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[17]);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[16]);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[16]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[16]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[16]);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[6]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[6]);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[6]);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[6]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[3]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[3]);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 + kf * conc[3]);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 + kf * conc[3]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 32 wrt T
  j_temp = ((-pres_mod[3] * (fwd_rates[32] - rev_rates[32]) / T) + (pres_mod[3] / T) * ((fwd_rates[32] - rev_rates[32]) * (-8.5999999999999999e-01) + fwd_rates[32] * -1.0 - rev_rates[32] * (-T * (dBdT[6] - dBdT[1] - dBdT[3])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 32 wrt species
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065834999999968e-01 * logT + T * (-8.7619317535266635e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013201e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[32] - rev_rates[32]);
  j_temp = -mw_avg * rho_inv * pres_mod[3] * (3.0 * fwd_rates[32] - 2.0 * rev_rates[32]);
  kf = exp(2.8660640533109706e+01 - 0.86 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + pres_mod_temp);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 + pres_mod_temp);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 + pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + pres_mod_temp + pres_mod[3] * (kf * conc[3]));
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + pres_mod_temp + pres_mod[3] * (kf * conc[3]));
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + pres_mod_temp + pres_mod[3] * (kf * conc[3]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + pres_mod_temp);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + pres_mod_temp);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 + pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + pres_mod[3] * (kf * conc[1]));
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + pres_mod[3] * (kf * conc[1]));
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + pres_mod[3] * (kf * conc[1]));
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + pres_mod_temp);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 + pres_mod_temp);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + pres_mod_temp + pres_mod[3] * (-kr));
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + pres_mod_temp + pres_mod[3] * (-kr));
  jac[378] +=  (j_temp * -1.7824490209713328e-01 + pres_mod_temp + pres_mod[3] * (-kr));
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + pres_mod_temp);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 + pres_mod_temp);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + pres_mod_temp);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 + pres_mod_temp);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01 + pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + pres_mod_temp);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 + pres_mod_temp);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01 + pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 + pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + pres_mod_temp);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + pres_mod_temp);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 + pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + pres_mod_temp);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 + pres_mod_temp);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 + pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 7.5000000000000000e-01 * pres_mod_temp);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 + 7.5000000000000000e-01 * pres_mod_temp);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 + 7.5000000000000000e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + pres_mod_temp);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 + pres_mod_temp);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 + pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + pres_mod_temp);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 + pres_mod_temp);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 + pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 + pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + pres_mod_temp);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 + pres_mod_temp);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01 + pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + pres_mod_temp);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 + pres_mod_temp);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01 + pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + pres_mod_temp);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 + pres_mod_temp);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02 + pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + pres_mod_temp);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + pres_mod_temp);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02 + pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + pres_mod_temp);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 + pres_mod_temp);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03 + pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + pres_mod_temp);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 + pres_mod_temp);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02 + pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02 + 1.5000000000000000e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + pres_mod_temp);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 + pres_mod_temp);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01 + pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + pres_mod_temp);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 + pres_mod_temp);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01 + pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + pres_mod_temp);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 + pres_mod_temp);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01 + pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + pres_mod_temp);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 + pres_mod_temp);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01 + pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + pres_mod_temp);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 + pres_mod_temp);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01 + pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + pres_mod_temp);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 + pres_mod_temp);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01 + pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + pres_mod_temp);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 + pres_mod_temp);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01 + pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + pres_mod_temp);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 + pres_mod_temp);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02 + pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + pres_mod_temp);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 + pres_mod_temp);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 + pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + pres_mod_temp);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 + pres_mod_temp);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01 + pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + pres_mod_temp);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 + pres_mod_temp);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01 + pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + pres_mod_temp);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 + pres_mod_temp);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01 + pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + pres_mod_temp);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 + pres_mod_temp);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02 + pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + pres_mod_temp);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 + pres_mod_temp);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02 + pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + pres_mod_temp);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 + pres_mod_temp);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04 + pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + pres_mod_temp);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 + pres_mod_temp);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01 + pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 + pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + pres_mod_temp);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 + pres_mod_temp);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01 + pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + pres_mod_temp);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 + pres_mod_temp);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 + pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + pres_mod_temp);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 + pres_mod_temp);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 + pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + pres_mod_temp);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 + pres_mod_temp);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01 + pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + pres_mod_temp);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 + pres_mod_temp);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 + pres_mod_temp);

  //partial of rxn 33 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[33] - rev_rates[33]) * (-1.2400000000000000e+00) + fwd_rates[33] * -2.0 - rev_rates[33] * (-1.0 + -T * (dBdT[6] - dBdT[3] - dBdT[1])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 33 wrt species
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065834999999968e-01 * logT + T * (-8.7619317535266635e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013201e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[33] - 2.0 * rev_rates[33]);
  kf = exp(3.0665974102635822e+01 - 1.24 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[3]);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[3]);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[3]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * 2.0 * conc[3] * conc[1] - kr * conc[6]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * 2.0 * conc[3] * conc[1] - kr * conc[6]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * 2.0 * conc[3] * conc[1] - kr * conc[6]);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[3]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[3]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[3]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 34 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[34] - rev_rates[34]) * (-7.6000000000000001e-01) + fwd_rates[34] * -2.0 - rev_rates[34] * (-1.0 + -T * (dBdT[6] - dBdT[1] - dBdT[3])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 34 wrt species
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065834999999968e-01 * logT + T * (-8.7619317535266635e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013201e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[34] - 2.0 * rev_rates[34]);
  kf = exp(3.0052277738640093e+01 - 0.76 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[5]);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[5]);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[5]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[5]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[5]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[5]);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 35 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[35] - rev_rates[35]) * (-1.2400000000000000e+00) + fwd_rates[35] * -2.0 - rev_rates[35] * (-1.0 + -T * (dBdT[6] - dBdT[1] - dBdT[3])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 35 wrt species
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065834999999968e-01 * logT + T * (-8.7619317535266635e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013201e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[35] - 2.0 * rev_rates[35]);
  kf = exp(3.0889117653950031e+01 - 1.24 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[52] - 3.5980535085251814e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[52] - 3.5980535085251814e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[52] - 3.5980535085251814e-02 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[52] - 1.1422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[52] - 1.1422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[52] - 1.1422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[1] * conc[3] - kr * conc[6]));

  //partial of rxn 36 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[36] - rev_rates[36]) * (-8.0000000000000004e-01) + fwd_rates[36] * -2.0 - rev_rates[36] * (-1.0 + -T * (dBdT[6] - dBdT[1] - dBdT[3])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 36 wrt species
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065834999999968e-01 * logT + T * (-8.7619317535266635e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013201e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[36] - 2.0 * rev_rates[36]);
  kf = exp(2.7274346171989816e+01 - 0.8 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[47]);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[47]);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3] * conc[47]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[47]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[47]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[1] * conc[47]);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[47]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[47]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[47]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01 + kf * conc[1] * conc[3] - kr * conc[6]);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 37 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[37] - rev_rates[37]) * (-6.7069999999999996e-01 + (8.5753646047649927e+03 / T)) + fwd_rates[37] * -1.0 - rev_rates[37] * (-1.0 + -T * (dBdT[2] + dBdT[4] - dBdT[1] - dBdT[3])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 37 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1408110450000004e+00 + 8.7782617000000007e-01 * logT + T * (-1.3419511003526666e-03 + T * (2.3561672699932007e-07 + T * (-2.7325373525067973e-11 + 1.1652302046386607e-14 * T))) - 8.3276234200000017e+03 / T);
  } else {
    Kc = (4.3747157639999994e+00 + -1.2022939999999949e-01 * logT + T * (-5.1031595730785127e-04 + T * (1.5440338995730085e-07 + T * (-2.5619540480403969e-11 + 1.7320676705901320e-15 * T))) - 8.6910339200000017e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[37] - 2.0 * rev_rates[37]);
  kf = exp(3.0908165848920724e+01 - 0.6707 * logT - (8.5753646047649927e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[3]);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3]);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[3]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - kr * conc[4]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[4]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[4]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[4]);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[1]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[1]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[1]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[1]);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[2]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[2]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[2]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[2]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 38 wrt T
  j_temp = ((-pres_mod[4] * (fwd_rates[38] - rev_rates[38]) / T) + (pres_mod[4] / T) * ((fwd_rates[38] - rev_rates[38]) * (-1.0000000000000000e+00) + fwd_rates[38] * -1.0 - rev_rates[38] * (-T * (dBdT[0] - 2.0 * dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * -2.0 * 1.0079400000000001e+00;

  //partial of rxn 38 wrt species
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[38] - rev_rates[38]);
  j_temp = -mw_avg * rho_inv * pres_mod[4] * (3.0 * fwd_rates[38] - 2.0 * rev_rates[38]);
  kf = exp(2.7631021115928547e+01 - 1.0 * logT);
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 + -7.1961070170503627e-02 * pres_mod_temp + pres_mod[4] * (-kr));
  jac[55] +=  -(j_temp * 9.2803892982949643e-01 + -7.1961070170503627e-02 * pres_mod_temp + pres_mod[4] * (-kr));
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[4] * (kf * 2.0 * conc[1]));
  jac[108] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[4] * (kf * 2.0 * conc[1]));
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + -6.4309325367644432e-01 * pres_mod_temp);
  jac[320] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + -6.4309325367644432e-01 * pres_mod_temp);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 + 1.0994706834011048e-04 * pres_mod_temp);
  jac[797] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 + 1.0994706834011048e-04 * pres_mod_temp);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + -1.5710222364376005e+00 * pres_mod_temp);
  jac[850] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + -1.5710222364376005e+00 * pres_mod_temp);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 + -7.9602775520927771e-01 * pres_mod_temp);
  jac[2546] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 + -7.9602775520927771e-01 * pres_mod_temp);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 39 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[39] - rev_rates[39]) * (-5.9999999999999998e-01) + fwd_rates[39] * -2.0 - rev_rates[39] * (-1.0 + -T * (dBdT[0] - 2.0 * dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * -2.0 * 1.0079400000000001e+00;

  //partial of rxn 39 wrt species
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[39] - 2.0 * rev_rates[39]);
  kf = exp(2.5223075507276675e+01 - 0.6 * logT);
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 + kf * conc[1] * conc[1] - kr * 2.0 * conc[0]);
  jac[55] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[1] * conc[1] - kr * 2.0 * conc[0]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[0]);
  jac[108] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[0]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_0.h <==
#ifndef JACOB_HEAD_0
#define JACOB_HEAD_0

#include "header.h"

void eval_jacob_0 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_1.c <==
#include <math.h>
#include "header.h"

void eval_jacob_1 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 40 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[40] - rev_rates[40]) * (-1.2500000000000000e+00) + fwd_rates[40] * -2.0 - rev_rates[40] * (-1.0 + -T * (dBdT[0] - 2.0 * dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * -2.0 * 1.0079400000000001e+00;

  //partial of rxn 40 wrt species
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[40] - 2.0 * rev_rates[40]);
  kf = exp(3.1725365678150649e+01 - 1.25 * logT);
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[5]);
  jac[55] +=  -(j_temp * 9.2803892982949643e-01 - kr * conc[5]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[5]);
  jac[108] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[5]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[1] * conc[1] - kr * conc[0]);
  jac[320] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[1] * conc[1] - kr * conc[0]);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 41 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[41] - rev_rates[41]) * (-2.0000000000000000e+00) + fwd_rates[41] * -2.0 - rev_rates[41] * (-1.0 + -T * (dBdT[0] - 2.0 * dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * -2.0 * 1.0079400000000001e+00;

  //partial of rxn 41 wrt species
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (3.0 * fwd_rates[41] - 2.0 * rev_rates[41]);
  kf = exp(3.3940939394155066e+01 - 2.0 * logT);
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[15]);
  jac[55] +=  -(j_temp * 9.2803892982949643e-01 - kr * conc[15]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[15]);
  jac[108] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * 2.0 * conc[1] * conc[15]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + kf * conc[1] * conc[1] - kr * conc[0]);
  jac[850] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + kf * conc[1] * conc[1] - kr * conc[0]);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 42 wrt T
  j_temp = ((-pres_mod[5] * (fwd_rates[42] - rev_rates[42]) / T) + (pres_mod[5] / T) * ((fwd_rates[42] - rev_rates[42]) * (-2.0000000000000000e+00) + fwd_rates[42] * -1.0 - rev_rates[42] * (-T * (dBdT[5] - dBdT[1] - dBdT[4])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] = j_temp * 1.8015280000000001e+01;

  //partial of rxn 42 wrt species
  if (T <= 1000.0) {
    Kc = (1.9949509729999999e+00 + -1.2933748700000001e+00 * logT + T * (1.8244170964733350e-04 + T * (3.1707728366598661e-07 + T * (-1.3390310769173469e-10 + 2.0393173546386613e-14 * T))) - -5.9382467160000000e+04 / T);
  } else {
    Kc = (3.4956521039999999e+00 + -1.5588951899999999e+00 * logT + T * (8.1424417354214874e-04 + T * (-4.8429627026032460e-08 + T * (-7.5798555540397048e-13 + 2.5394305509013217e-16 * T))) - -5.9336614000000001e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[42] - rev_rates[42]);
  j_temp = -mw_avg * rho_inv * pres_mod[5] * (3.0 * fwd_rates[42] - 2.0 * rev_rates[42]);
  kf = exp(3.7629818848269004e+01 - 2.0 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 6.5803892982949641e-01 * pres_mod_temp);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 + 6.5803892982949641e-01 * pres_mod_temp);
  jac[59] =  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01 + 6.5803892982949641e-01 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[4]));
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[4]));
  jac[112] =  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[4]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[165] =  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[218] =  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[1]));
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[1]));
  jac[271] =  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[5] * (kf * conc[1]));
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 3.0069067463235557e+00 * pres_mod_temp + pres_mod[5] * (-kr));
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 + 3.0069067463235557e+00 * pres_mod_temp + pres_mod[5] * (-kr));
  jac[324] =  (j_temp * 3.5690674632355568e-01 + 3.0069067463235557e+00 * pres_mod_temp + pres_mod[5] * (-kr));
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[377] =  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[430] =  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[483] =  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[536] =  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[589] =  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[642] =  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[695] =  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[748] =  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 1.0994706834011048e-04 * pres_mod_temp);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 + 1.0994706834011048e-04 * pres_mod_temp);
  jac[801] =  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04 + 1.0994706834011048e-04 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + -5.7102223643760053e-01 * pres_mod_temp);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 + -5.7102223643760053e-01 * pres_mod_temp);
  jac[854] =  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01 + -5.7102223643760053e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[907] =  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[960] =  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1013] =  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1066] =  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1119] =  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1172] =  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1225] =  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1278] =  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1331] =  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1384] =  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1437] =  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1490] =  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1543] =  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1596] =  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1649] =  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1702] =  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1755] =  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1808] =  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1861] =  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1914] =  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1967] =  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2020] =  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2073] =  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2126] =  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2179] =  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2232] =  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2285] =  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2338] =  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2391] =  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2444] =  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2497] =  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -1.0460277552092778e+00 * pres_mod_temp);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 + -1.0460277552092778e+00 * pres_mod_temp);
  jac[2550] =  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01 + -1.0460277552092778e+00 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2603] =  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2656] =  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2709] =  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2762] =  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 43 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[43] - rev_rates[43]) * ((3.3766032802049818e+02 / T)) + fwd_rates[43] * -1.0 - rev_rates[43] * (-1.0 + -T * (dBdT[2] + dBdT[5] - dBdT[1] - dBdT[6])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 43 wrt species
  if (T <= 1000.0) {
    Kc = (-2.6321879950000002e+00 + 5.6510965000000057e-01 * logT + T * (-2.8331621535266673e-04 + T * (-1.3324705046673464e-06 + T * (1.0550293781415989e-09 + -2.7038066795361348e-13 * T))) - -2.6939935439999997e+04 / T);
  } else {
    Kc = (7.3264871439999988e+00 + -9.1379763999999986e-01 * logT + T * (-7.4438090307851279e-05 + T * (8.5255679123967526e-08 + T * (-1.8442177680403972e-11 + 1.4419644555901321e-15 * T))) - -2.6372234613000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[43] - 2.0 * rev_rates[43]);
  kf = exp(2.2102031931645509e+01 - (3.3766032802049818e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 44 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[44] - rev_rates[44]) * ((5.3743849526958581e+02 / T)) + fwd_rates[44] * -1.0 - rev_rates[44] * (-1.0 + -T * (dBdT[3] + dBdT[0] - dBdT[1] - dBdT[6])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 44 wrt species
  if (T <= 1000.0) {
    Kc = (1.7457169009999998e+00 + -6.7501052999999978e-01 * logT + T * (4.8664535496473326e-03 + T * (-5.1315230146673465e-06 + T * (2.8960253089749321e-09 + -6.7123202395361341e-13 * T))) - -2.7750346673000000e+04 / T);
  } else {
    Kc = (-1.1928173859999998e+00 + 1.0260612999999941e-01 * logT + T * (-4.0306752000785135e-04 + T * (6.2524707140634199e-08 + T * (-7.0285170220706416e-12 + 4.5723056009013213e-16 * T))) - -2.7624133254999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[44] - 2.0 * rev_rates[44]);
  kf = exp(2.4525473976367351e+01 - (5.3743849526958581e+02 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[3]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[3]);
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[3]);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[3]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 - kr * conc[0]);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - kr * conc[0]);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[0]);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[0]);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 45 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[45] - rev_rates[45]) * ((3.1954442368556835e+02 / T)) + fwd_rates[45] * -1.0 - rev_rates[45] * (-1.0 + -T * (2.0 * dBdT[4] - dBdT[1] - dBdT[6])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[5] += j_temp * 2.0 * 1.7007339999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 45 wrt species
  if (T <= 1000.0) {
    Kc = (-4.6600633630000008e+00 + 1.1822328500000001e+00 * logT + T * (-2.6757265352666572e-05 + T * (-1.9870687130006796e-06 + T * (1.3761768948082653e-09 + -3.2820109195361345e-13 * T))) - -1.8538306819999998e+04 / T);
  } else {
    Kc = (5.9464085339999997e+00 + -3.3143557000000001e-01 * logT + T * (-5.7148033745785135e-04 + T * (1.4777809830730085e-07 + T * (-2.4178223038737304e-11 + 1.7136664100901320e-15 * T))) - -1.7868202613000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[45] - 2.0 * rev_rates[45]);
  kf = exp(2.5154082635789724e+01 - (3.1954442368556835e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[111] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[6]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * 2.0 * conc[4]);
  jac[270] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 - kr * 2.0 * conc[4]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * 2.0 * conc[4]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[376] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[1]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 46 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[46] - rev_rates[46]) * (2.0000000000000000e+00 + (2.6167417372676464e+03 / T)) + fwd_rates[46] * -1.0 - rev_rates[46] * (-1.0 + -T * (dBdT[6] + dBdT[0] - dBdT[1] - dBdT[7])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 46 wrt species
  if (T <= 1000.0) {
    Kc = (1.5412883609999999e+00 + -1.2998355999999989e-01 * logT + T * (1.8871113281473330e-03 + T * (-2.5089053330006806e-06 + T * (1.4548251081415985e-09 + -3.3542049995361335e-13 * T))) - -8.3942049330000009e+03 / T);
  } else {
    Kc = (-2.5788821060000005e+00 + 6.8948724000000050e-01 * logT + T * (-1.3589496300078514e-03 + T * (2.9453181030730083e-07 + T * (-3.6375500438737303e-11 + 1.9012757050901321e-15 * T))) - -8.4501744089999956e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[46] - 2.0 * rev_rates[46]);
  kf = exp(9.4009607315848331e+00 + 2.0 * logT - (2.6167417372676464e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[6]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[6]);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[6]);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[6]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[0]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - kr * conc[0]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[0]);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[0]);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 47 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[47] - rev_rates[47]) * ((1.8115904334929860e+03 / T)) + fwd_rates[47] * -1.0 - rev_rates[47] * (-1.0 + -T * (dBdT[4] + dBdT[5] - dBdT[1] - dBdT[7])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 47 wrt species
  if (T <= 1000.0) {
    Kc = (-5.3558688530000005e+00 + 1.4145433000000001e+00 * logT + T * (-1.9474646018526665e-03 + T * (-9.3253826300068034e-07 + T * (1.0173314456415985e-09 + -2.7442253795361340e-13 * T))) - -3.4449723939999996e+04 / T);
  } else {
    Kc = (7.5121151939999979e+00 + -5.3812269999999929e-01 * logT + T * (-1.0914845804578513e-03 + T * (3.1063749064063419e-07 + T * (-4.6347843655403966e-11 + 2.8676083400901325e-15 * T))) - -3.3757512300000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[47] - 2.0 * rev_rates[47]);
  kf = exp(2.3025850929940457e+01 - (1.8115904334929860e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[7]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[5]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[5]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[5]);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[5]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - kr * conc[4]);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[4]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[4]);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[4]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[1]);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 48 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[48] * -1.0 - rev_rates[48] * (-1.0 + -T * (dBdT[8] + dBdT[0] - dBdT[1] - dBdT[9])))) * rho_inv;
  jac[9] = j_temp * 1.2010999999999999e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[1] += j_temp * 2.0158800000000001e+00;

  //partial of rxn 48 wrt species
  if (T <= 1000.0) {
    Kc = (4.6682364710000002e+00 + -1.0912459799999996e+00 * logT + T * (3.6675737421473331e-03 + T * (-2.8425613505006798e-06 + T * (1.3552334365582654e-09 + -2.8517527465361342e-13 * T))) - -1.1745005272999997e+04 / T);
  } else {
    Kc = (-3.8932999959999997e+00 + 4.5148333999999979e-01 * logT + T * (-4.8616360130785134e-04 + T * (4.7096267473967532e-08 + T * (-9.5411978040397240e-13 + -1.2275900640986782e-16 * T))) - -1.1984959922000007e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[48] - 2.0 * rev_rates[48]);
  kf = 165000000000.0;
  kr = kf / Kc;
  jac[62] =  5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[8]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[8]);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[8]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[8]);
  jac[115] =  1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[9]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[9]);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[9]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[9]);
  jac[168] =  7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[221] =  3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[274] =  7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[327] =  6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[380] =  3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[433] =  3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[486] =  (j_temp * 5.7124213057428075e-01 - kr * conc[0]);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - kr * conc[0]);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01 - kr * conc[0]);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 - kr * conc[0]);
  jac[539] =  9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01 + kf * conc[1]);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[1]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[1]);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + kf * conc[1]);
  jac[592] =  8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[645] =  8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[698] =  7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[751] =  7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[804] =  4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[857] =  2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[910] =  4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[963] =  4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1016] =  3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1069] =  3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1122] =  3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1175] =  4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1228] =  4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1281] =  4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1334] =  4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1387] =  4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1440] =  3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1493] =  2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1546] =  2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1599] =  2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1652] =  8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1705] =  7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1758] =  7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1811] =  7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1864] =  4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1917] =  4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1970] =  2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2023] =  2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2076] =  3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2129] =  4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2182] =  4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2235] =  4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2288] =  2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2341] =  2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2394] =  2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2447] =  2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2500] =  2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2553] =  3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2606] =  2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2659] =  2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2712] =  2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2765] =  2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 49 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(1.8970727080871637e+01 - 2.76 * logT - (8.0515130377466039e+02 / T)));
  Fcent = 4.3799999999999994e-01 * exp(T / -9.1000000000000000e+01) + 5.6200000000000006e-01 * exp(T / -5.8360000000000000e+03) + exp(-8.5520000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[6] * (((-2.7600e+00 + (8.0515130377466039e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-4.8131868131868127e-03 * exp(T / -9.1000000000000000e+01) - 9.6298834818368749e-05 * exp(T / -5.8360000000000000e+03) + (8.5520000000000000e+03 / (T * T)) * exp(-8.5520000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-2.7599999999999998e+00 + (8.0515130377466039e+02 / T) - 1.0) / T) * (fwd_rates[49] - rev_rates[49]) + (pres_mod[6] / T) * (fwd_rates[49] * -1.0 - rev_rates[49] * (-T * (dBdT[12] - dBdT[1] - dBdT[10])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 49 wrt species
  if (T <= 1000.0) {
    Kc = (3.0778036030000000e+00 + -1.5890882699999995e+00 * logT + T * (5.2103980314733363e-04 + T * (4.8922002533265336e-07 + T * (-2.5168856019173461e-10 + 4.2822007546386620e-14 * T))) - -5.5032701199999996e+04 / T);
  } else {
    Kc = (5.8439448840000008e+00 + -2.0883834200000000e+00 * logT + T * (1.7917537365421488e-03 + T * (-2.6303292102603245e-07 + T * (2.7958758311262697e-11 + -1.3971341599098680e-15 * T))) - -5.4961679599999989e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[49] - rev_rates[49]);
  j_temp = -mw_avg * rho_inv * pres_mod[6] * (2.0 * fwd_rates[49] - rev_rates[49] + pres_mod_temp);
  pres_mod_temp *= exp(1.8970727080871637e+01 - 2.76 * logT - (8.0515130377466039e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = 600000000000.0;
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[10]));
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[10]));
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[10]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[1]));
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[1]));
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[6] * (kf * conc[1]));
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[6] * (-kr));
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[6] * (-kr));
  jac[702] +=  (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[6] * (-kr));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 50 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[50] * -1.0 - rev_rates[50] * (-1.0 + -T * (dBdT[9] + dBdT[0] - dBdT[1] - dBdT[11])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[10] += j_temp * 1.3018939999999999e+01;

  //partial of rxn 50 wrt species
  if (T <= 1000.0) {
    Kc = (4.8472794779999990e+00 + -8.6445633999999982e-01 * logT + T * (5.3354852401473326e-03 + T * (-4.9000173080006804e-06 + T * (2.5006285398082657e-09 + -5.3626778245361345e-13 * T))) - -6.0911179730000003e+03 / T);
  } else {
    Kc = (-7.3235675959999984e+00 + 1.4237055000000001e+00 * logT + T * (-1.8671875695078517e-03 + T * (4.4263698114063416e-07 + T * (-6.0680019855403972e-11 + 3.5802555950901316e-15 * T))) - -6.3373821219999954e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[50] - 2.0 * rev_rates[50]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[9]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[9]);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[9]);
  jac[63] +=  6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[9]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[11]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[11]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[11]);
  jac[116] +=  1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[11]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 - kr * conc[0]);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - kr * conc[0]);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[0]);
  jac[540] +=  (j_temp * 5.3526159548902896e-01 - kr * conc[0]);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[593] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[1]);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[1]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[1]);
  jac[646] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[1]);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 51 wrt T
  conc_temp += (1.0 * conc[13]);
  Pr = conc_temp * (exp(3.2870061872547048e+01 - 4.226 * logT - (9.5813005149184596e+02 / T)));
  Fcent = 2.1699999999999997e-01 * exp(T / -7.4000000000000000e+01) + 7.8300000000000003e-01 * exp(T / -2.9410000000000000e+03) + exp(-6.9640000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[7] * (((-4.2260e+00 + (9.5813005149184596e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.9324324324324319e-03 * exp(T / -7.4000000000000000e+01) - 2.6623597415844952e-04 * exp(T / -2.9410000000000000e+03) + (6.9640000000000000e+03 / (T * T)) * exp(-6.9640000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-4.2260000000000000e+00 + (9.5813005149184596e+02 / T) - 1.0) / T) * (fwd_rates[51] - rev_rates[51]) + (pres_mod[7] / T) * ((fwd_rates[51] - rev_rates[51]) * (-5.3400000000000003e-01 + (2.6972568676451124e+02 / T)) + fwd_rates[51] * -1.0 - rev_rates[51] * (-T * (dBdT[13] - dBdT[1] - dBdT[12])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;

  //partial of rxn 51 wrt species
  if (T <= 1000.0) {
    Kc = (-4.7754709669999986e+00 + -2.3714270000000148e-02 * logT + T * (-7.8409652753526661e-03 + T * (7.2416402236659866e-06 + T * (-3.4669273626917350e-09 + 7.0627691304638665e-13 * T))) - -5.2165306299999997e+04 / T);
  } else {
    Kc = (1.5114795359000000e+01 + -3.7108662350000001e+00 * logT + T * (3.0755231765421487e-03 + T * (-4.5761910435936572e-07 + T * (5.2270059227929359e-11 + -2.7549895549098682e-15 * T))) - -5.1717588790000002e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[51] - rev_rates[51]);
  j_temp = -mw_avg * rho_inv * pres_mod[7] * (2.0 * fwd_rates[51] - rev_rates[51] + pres_mod_temp);
  pres_mod_temp *= exp(3.2870061872547048e+01 - 4.226 * logT - (9.5813005149184596e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.0262909956065194e+01 - 0.534 * logT - (2.6972568676451124e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[12]));
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[12]));
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[12]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[1]));
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[1]));
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[7] * (kf * conc[1]));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 2.4273199902332734e+00 * pres_mod_temp + pres_mod[7] * (-kr));
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 2.4273199902332734e+00 * pres_mod_temp + pres_mod[7] * (-kr));
  jac[756] +=  (j_temp * 4.2731999023327338e-01 + 2.4273199902332734e+00 * pres_mod_temp + pres_mod[7] * (-kr));
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 52 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[52] - rev_rates[52]) * (1.6200000000000001e+00 + (5.4549000830733239e+03 / T)) + fwd_rates[52] * -1.0 - rev_rates[52] * (-1.0 + -T * (dBdT[12] + dBdT[0] - dBdT[1] - dBdT[13])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[14] += -j_temp * 1.6042760000000001e+01;

  //partial of rxn 52 wrt species
  if (T <= 1000.0) {
    Kc = (9.0075157909999994e+00 + -1.6319546099999998e+00 * logT + T * (1.1831225649647333e-02 + T * (-1.0487998723000679e-05 + T * (5.1466948123082656e-09 + -1.0750827934536134e-12 * T))) - 3.0005132700000104e+02 / T);
  } else {
    Kc = (-1.5763732020999999e+01 + 3.0481454150000000e+00 * logT + T * (-3.1002243900078515e-03 + T * (5.4086189530730083e-07 + T * (-6.7233924605403965e-11 + 3.7562663850901325e-15 * T))) - -1.7988993199999823e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[52] - 2.0 * rev_rates[52]);
  kf = exp(1.3399995114002609e+01 + 1.62 * logT - (5.4549000830733239e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[12]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[12]);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[12]);
  jac[67] +=  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[12]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[13]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[13]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[13]);
  jac[120] +=  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[13]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[0]);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[0]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[0]);
  jac[703] +=  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[0]);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[1]);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + kf * conc[1]);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[1]);
  jac[756] +=  -(j_temp * 4.2731999023327338e-01 + kf * conc[1]);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 53 wrt T
  conc_temp += (-1.0 * conc[13]);
  Pr = conc_temp * (exp(2.1541306291345244e+01 - 3.05 * logT - (3.4470540192852650e+02 / T)));
  Fcent = 2.1760000000000002e-01 * exp(T / -2.7100000000000000e+02) + 7.8239999999999998e-01 * exp(T / -2.7550000000000000e+03) + exp(-6.5700000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[8] * (((-3.0500e+00 + (3.4470540192852650e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-8.0295202952029529e-04 * exp(T / -2.7100000000000000e+02) - 2.8399274047186931e-04 * exp(T / -2.7550000000000000e+03) + (6.5700000000000000e+03 / (T * T)) * exp(-6.5700000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-3.0499999999999998e+00 + (3.4470540192852650e+02 / T) - 1.0) / T) * (fwd_rates[53] - rev_rates[53]) + (pres_mod[8] / T) * ((fwd_rates[53] - rev_rates[53]) * (4.7999999999999998e-01 + (-1.3083708686338232e+02 / T)) + fwd_rates[53] * -1.0 - rev_rates[53] * (-T * (dBdT[17] - dBdT[1] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 53 wrt species
  if (T <= 1000.0) {
    Kc = (-4.1741398699999976e-01 + -9.2746269000000048e-01 * logT + T * (-3.3322041853526664e-03 + T * (3.9236760336659856e-06 + T * (-2.0511764001917343e-09 + 4.4197882754638664e-13 * T))) - -4.3622181559999997e+04 / T);
  } else {
    Kc = (7.8161453040000008e+00 + -2.5114843100000002e+00 * logT + T * (2.1215227915421489e-03 + T * (-3.2302200269269910e-07 + T * (3.4770862227929353e-11 + -1.7517346699098684e-15 * T))) - -4.3481410349999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[53] - rev_rates[53]);
  j_temp = -mw_avg * rho_inv * pres_mod[8] * (2.0 * fwd_rates[53] - rev_rates[53] + pres_mod_temp);
  pres_mod_temp *= exp(2.1541306291345244e+01 - 3.05 * logT - (3.4470540192852650e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0809443533187462e+01 + 0.48 * logT - (-1.3083708686338232e+02 / T));
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[8] * (kf * conc[16]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[8] * (kf * conc[16]));
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[8] * (kf * conc[16]));
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[8] * (kf * conc[1]));
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[8] * (kf * conc[1]));
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[8] * (kf * conc[1]));
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[8] * (-kr));
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[8] * (-kr));
  jac[972] +=  (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[8] * (-kr));
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 54 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[54] * -1.0 - rev_rates[54] * (-1.0 + -T * (dBdT[0] + dBdT[14] - dBdT[1] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 54 wrt species
  if (T <= 1000.0) {
    Kc = (2.0410511910000002e+00 + -7.9732125000000043e-01 * logT + T * (5.3070461946473331e-03 + T * (-5.3735468780006796e-06 + T * (2.8648853818082653e-09 + -6.3091153790361341e-13 * T))) - -4.4575246033000003e+04 / T);
  } else {
    Kc = (-5.5182880160000005e+00 + 7.8029041999999960e-01 * logT + T * (-1.4719151400078509e-03 + T * (3.3084785347396747e-07 + T * (-4.4889596605403977e-11 + 2.6505818300901323e-15 * T))) - -4.4587609371999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[54] - 2.0 * rev_rates[54]);
  kf = 73400000000.0;
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[14]);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[16]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[16]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[16]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[16]);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[0]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[1]);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + kf * conc[1]);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + kf * conc[1]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[1]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 55 wrt T
  conc_temp += (0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(3.9999149620793091e+01 - 5.274 * logT - (1.4744333250373465e+03 / T)));
  Fcent = 2.8129999999999999e-01 * exp(T / -1.0300000000000000e+02) + 7.1870000000000001e-01 * exp(T / -1.2910000000000000e+03) + exp(-4.1600000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[9] * (((-5.2740e+00 + (1.4744333250373465e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.7310679611650484e-03 * exp(T / -1.0300000000000000e+02) - 5.5670023237800153e-04 * exp(T / -1.2910000000000000e+03) + (4.1600000000000000e+03 / (T * T)) * exp(-4.1600000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.2740000000000000e+00 + (1.4744333250373465e+03 / T) - 1.0) / T) * (fwd_rates[55] - rev_rates[55]) + (pres_mod[9] / T) * ((fwd_rates[55] - rev_rates[55]) * (4.5400000000000001e-01 + (1.8115904334929860e+03 / T)) + fwd_rates[55] * -1.0 - rev_rates[55] * (-T * (dBdT[18] - dBdT[1] - dBdT[17])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;

  //partial of rxn 55 wrt species
  if (T <= 1000.0) {
    Kc = (8.7467263529999997e+00 + -2.4298339699999998e+00 * logT + T * (7.7525283646473339e-03 + T * (-5.2315471480006795e-06 + T * (2.2896104081415984e-09 + -4.4037962095361341e-13 * T))) - -1.4358616870000000e+04 / T);
  } else {
    Kc = (-6.8311835360000011e+00 + 4.3197560000000013e-01 * logT + T * (-2.7711641345785128e-04 + T * (1.1192948564063416e-07 + T * (-1.8264789938737294e-11 + 1.1765071700901325e-15 * T))) - -1.4720333869999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[55] - rev_rates[55]);
  j_temp = -mw_avg * rho_inv * pres_mod[9] * (2.0 * fwd_rates[55] - rev_rates[55] + pres_mod_temp);
  pres_mod_temp *= exp(3.9999149620793091e+01 - 5.274 * logT - (1.4744333250373465e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.8115904334929860e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[9] * (kf * conc[17]));
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[9] * (kf * conc[17]));
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[9] * (kf * conc[17]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[9] * (kf * conc[1]));
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[9] * (kf * conc[1]));
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[9] * (kf * conc[1]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[9] * (-kr));
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[9] * (-kr));
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[9] * (-kr));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 56 wrt T
  Pr = conc_temp * (exp(3.5943419894698771e+01 - 5.254 * logT - (1.4895299119831216e+03 / T)));
  Fcent = 2.4199999999999999e-01 * exp(T / -9.4000000000000000e+01) + 7.5800000000000001e-01 * exp(T / -1.5550000000000000e+03) + exp(-4.2000000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[10] * (((-5.2540e+00 + (1.4895299119831216e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.5744680851063828e-03 * exp(T / -9.4000000000000000e+01) - 4.8745980707395501e-04 * exp(T / -1.5550000000000000e+03) + (4.2000000000000000e+03 / (T * T)) * exp(-4.2000000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.2539999999999996e+00 + (1.4895299119831216e+03 / T) - 1.0) / T) * (fwd_rates[56] - rev_rates[56]) + (pres_mod[10] / T) * ((fwd_rates[56] - rev_rates[56]) * (4.5400000000000001e-01 + (1.3083708686338232e+03 / T)) + fwd_rates[56] * -1.0 - rev_rates[56] * (-T * (dBdT[19] - dBdT[1] - dBdT[17])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;

  //partial of rxn 56 wrt species
  if (T <= 1000.0) {
    Kc = (1.8183566103000000e+01 + -4.1875191500000000e+00 * logT + T * (8.5624643446473338e-03 + T * (-5.3305881330006796e-06 + T * (2.5459075081415984e-09 + -5.5508275995361342e-13 * T))) - -1.0186102099999998e+04 / T);
  } else {
    Kc = (-9.7901739960000000e+00 + 5.1010890999999980e-01 * logT + T * (-6.6425189845785177e-04 + T * (2.9436735230730079e-07 + T * (-5.0997417938737298e-11 + 3.3629701750901327e-15 * T))) - -1.1349995079999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[56] - rev_rates[56]);
  j_temp = -mw_avg * rho_inv * pres_mod[10] * (2.0 * fwd_rates[56] - rev_rates[56] + pres_mod_temp);
  pres_mod_temp *= exp(3.5943419894698771e+01 - 5.254 * logT - (1.4895299119831216e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.3083708686338232e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[10] * (kf * conc[17]));
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[10] * (kf * conc[17]));
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[10] * (kf * conc[17]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[10] * (kf * conc[1]));
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[10] * (kf * conc[1]));
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[10] * (kf * conc[1]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[10] * (-kr));
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[10] * (-kr));
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[10] * (-kr));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 57 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[57] - rev_rates[57]) * (1.8999999999999999e+00 + (1.3798280468438243e+03 / T)) + fwd_rates[57] * -1.0 - rev_rates[57] * (-1.0 + -T * (dBdT[16] + dBdT[0] - dBdT[1] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[1] += j_temp * 2.0158800000000001e+00;

  //partial of rxn 57 wrt species
  if (T <= 1000.0) {
    Kc = (4.6494588109999997e+00 + -7.2820618999999942e-01 * logT + T * (7.3224645596473327e-03 + T * (-7.1700345330006799e-06 + T * (3.7309438498082653e-09 + -8.1078470795361340e-13 * T))) - -8.2430734129999983e+03 / T);
  } else {
    Kc = (-8.4650819659999996e+00 + 1.8487634899999998e+00 * logT + T * (-2.1462240050078513e-03 + T * (4.0626479364063411e-07 + T * (-4.9734727605403966e-11 + 2.7530115000901327e-15 * T))) - -8.4160683719999979e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[57] - 2.0 * rev_rates[57]);
  kf = exp(1.0957799582307658e+01 + 1.9 * logT - (1.3798280468438243e+03 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[16]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[16]);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[16]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[16]);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[17]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[17]);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[17]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[17]);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[0]);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[0]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[0]);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[0]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[1]);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + kf * conc[1]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[1]);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + kf * conc[1]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 58 wrt T
  Pr = conc_temp * (exp(3.8260292778337643e+01 - 5.15 * logT - (2.5130785069066587e+03 / T)));
  Fcent = 4.0000000000000002e-01 * exp(T / -1.0000000000000000e+02) + 5.9999999999999998e-01 * exp(T / -9.0000000000000000e+04) + exp(-1.0000000000000000e+04 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[11] * (((-5.1500e+00 + (2.5130785069066587e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-4.0000000000000001e-03 * exp(T / -1.0000000000000000e+02) - 6.6666666666666666e-06 * exp(T / -9.0000000000000000e+04) + (1.0000000000000000e+04 / (T * T)) * exp(-1.0000000000000000e+04 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.1500000000000004e+00 + (2.5130785069066587e+03 / T) - 1.0) / T) * (fwd_rates[58] - rev_rates[58]) + (pres_mod[11] / T) * ((fwd_rates[58] - rev_rates[58]) * (5.0000000000000000e-01 + (4.3276882577887996e+01 / T)) + fwd_rates[58] * -1.0 - rev_rates[58] * (-T * (dBdT[20] - dBdT[1] - dBdT[18])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[21] += j_temp * 3.2042160000000003e+01;

  //partial of rxn 58 wrt species
  if (T <= 1000.0) {
    Kc = (-5.8819444470000004e+00 + 3.5150664000000020e-01 * logT + T * (-1.0413817970352667e-02 + T * (9.8852329319993209e-06 + T * (-5.0522906418584007e-09 + 1.0882798510463865e-12 * T))) - -4.7922511829999996e+04 / T);
  } else {
    Kc = (1.3541570854000000e+01 + -3.4029577900000003e+00 * logT + T * (2.7240306265421477e-03 + T * (-4.3566619435936569e-07 + T * (4.9539684894596029e-11 + -2.6102400199098675e-15 * T))) - -4.7606028330000001e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[58] - rev_rates[58]);
  j_temp = -mw_avg * rho_inv * pres_mod[11] * (2.0 * fwd_rates[58] - rev_rates[58] + pres_mod_temp);
  pres_mod_temp *= exp(3.8260292778337643e+01 - 5.15 * logT - (2.5130785069066587e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0776806603874441e+01 + 0.5 * logT - (4.3276882577887996e+01 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[74] +=  1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[18]));
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[18]));
  jac[127] +=  3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[18]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[180] +=  2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[233] +=  1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[286] +=  1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[339] +=  1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[392] +=  9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[445] +=  9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[498] +=  2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[551] +=  2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[604] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[657] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[710] +=  2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[763] +=  1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[816] +=  1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[869] +=  7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[922] +=  1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[975] +=  1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[1]));
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[1]));
  jac[1028] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[11] * (kf * conc[1]));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1081] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[11] * (-kr));
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[11] * (-kr));
  jac[1134] +=  (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[11] * (-kr));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1187] +=  1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1240] +=  1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1293] +=  1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1346] +=  1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1399] +=  1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1452] +=  1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1505] +=  7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1558] +=  7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1611] +=  7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1664] +=  2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1717] +=  2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1770] +=  1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1823] +=  1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1876] +=  1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1929] +=  1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1982] +=  6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2035] +=  7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2088] +=  1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2141] +=  1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2194] +=  1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2247] +=  1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2300] +=  7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2353] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2406] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2459] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2512] +=  7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2565] +=  8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2618] +=  7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2671] +=  7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2724] +=  7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2777] +=  7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 59 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[59] * -1.0 - rev_rates[59] * (-1.0 + -T * (dBdT[0] + dBdT[17] - dBdT[1] - dBdT[18])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 59 wrt species
  if (T <= 1000.0) {
    Kc = (-4.5146815290000006e+00 + 7.7416508999999989e-01 * logT + T * (-3.7622679903526672e-03 + T * (1.9851886486659860e-06 + T * (-6.0984295852506789e-10 + 7.1573740546386646e-14 * T))) - -3.7506638103000005e+04 / T);
  } else {
    Kc = (6.1822468740000014e+00 + -1.0946964200000002e+00 * logT + T * (2.5241519999214847e-04 + T * (-2.8686694692699044e-08 + T * (3.3009245612626810e-12 + -1.7523033990986813e-16 * T))) - -3.7177144851999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[59] - 2.0 * rev_rates[59]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 60 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[60] - rev_rates[60]) * (6.5000000000000002e-01 + (-1.4291435642000221e+02 / T)) + fwd_rates[60] * -1.0 - rev_rates[60] * (-1.0 + -T * (dBdT[4] + dBdT[12] - dBdT[1] - dBdT[18])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 60 wrt species
  if (T <= 1000.0) {
    Kc = (-4.8274173550000006e+00 + 1.3017166499999999e+00 * logT + T * (-2.9935444053526663e-03 + T * (7.3590651033265337e-07 + T * (-2.4925531858401327e-11 + -2.3085036953613373e-14 * T))) - -2.2196668699999973e+03 / T);
  } else {
    Kc = (8.4070789640000001e+00 + -8.1406030999999990e-01 * logT + T * (-4.2871893045785207e-04 + T * (1.4839548864063428e-07 + T * (-2.3291345238737306e-11 + 1.4940608900901324e-15 * T))) - -1.5969123300000028e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[60] - 2.0 * rev_rates[60]);
  kf = exp(1.8921456031864853e+01 + 0.65 * logT - (-1.4291435642000221e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 61 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[61] - rev_rates[61]) * (-8.9999999999999997e-02 + (3.0696393456408930e+02 / T)) + fwd_rates[61] * -1.0 - rev_rates[61] * (-1.0 + -T * (dBdT[11] + dBdT[5] - dBdT[1] - dBdT[18])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[12] += j_temp * 1.4026879999999998e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 61 wrt species
  if (T <= 1000.0) {
    Kc = (-8.6778462419999993e+00 + 2.0333554899999999e+00 * logT + T * (-4.9998856653526661e-03 + T * (1.4701077336659865e-06 + T * (-1.4357743602506805e-10 + -3.2727361953613374e-14 * T))) - -2.0766566299999977e+03 / T);
  } else {
    Kc = (9.0961573439999999e+00 + -8.6663478999999999e-01 * logT + T * (-9.0648176845785204e-04 + T * (2.6250319930730094e-07 + T * (-3.8864218188737303e-11 + 2.3851941150901325e-15 * T))) - -1.3094510300000002e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[61] - 2.0 * rev_rates[61]);
  kf = exp(2.4213694352336510e+01 - 0.09 * logT - (3.0696393456408930e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[118] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[18]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[330] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[648] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1019] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1072] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 62 wrt T
  Pr = conc_temp * (exp(6.0518336608630285e+01 - 7.955 * logT - (7.0601704949740533e+03 / T)));
  Fcent = 3.0000000000000004e-01 * exp(T / -1.0000000000000000e+02) + 6.9999999999999996e-01 * exp(T / -9.0000000000000000e+04) + exp(-1.0000000000000000e+04 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[12] * (((-7.9550e+00 + (7.0601704949740533e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-3.0000000000000005e-03 * exp(T / -1.0000000000000000e+02) - 7.7777777777777775e-06 * exp(T / -9.0000000000000000e+04) + (1.0000000000000000e+04 / (T * T)) * exp(-1.0000000000000000e+04 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-7.9550000000000001e+00 + (7.0601704949740533e+03 / T) - 1.0) / T) * (fwd_rates[62] - rev_rates[62]) + (pres_mod[12] / T) * ((fwd_rates[62] - rev_rates[62]) * (5.1500000000000001e-01 + (2.5160978242958137e+01 / T)) + fwd_rates[62] * -1.0 - rev_rates[62] * (-T * (dBdT[20] - dBdT[1] - dBdT[19])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[21] += j_temp * 3.2042160000000003e+01;

  //partial of rxn 62 wrt species
  if (T <= 1000.0) {
    Kc = (-1.5318784196999999e+01 + 2.1091918200000004e+00 * logT + T * (-1.1223753950352668e-02 + T * (9.9842739169993203e-06 + T * (-5.3085877418584011e-09 + 1.2029829900463866e-12 * T))) - -5.2095026599999997e+04 / T);
  } else {
    Kc = (1.6500561313999999e+01 + -3.4810910999999995e+00 * logT + T * (3.1111661115421482e-03 + T * (-6.1810406102603236e-07 + T * (8.2272312894596034e-11 + -4.7967030249098682e-15 * T))) - -5.0976367119999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[62] - rev_rates[62]);
  j_temp = -mw_avg * rho_inv * pres_mod[12] * (2.0 * fwd_rates[62] - rev_rates[62] + pres_mod_temp);
  pres_mod_temp *= exp(6.0518336608630285e+01 - 7.955 * logT - (7.0601704949740533e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.1611157094298868e+01 + 0.515 * logT - (2.5160978242958137e+01 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[74] +=  1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[19]));
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[19]));
  jac[127] +=  3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[19]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[180] +=  2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[233] +=  1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[286] +=  1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[339] +=  1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[392] +=  9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[445] +=  9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[498] +=  2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[551] +=  2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[604] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[657] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[710] +=  2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[763] +=  1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[816] +=  1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[869] +=  7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[922] +=  1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[975] +=  1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1028] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[1]));
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[1]));
  jac[1081] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[12] * (kf * conc[1]));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[12] * (-kr));
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[12] * (-kr));
  jac[1134] +=  (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[12] * (-kr));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1187] +=  1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1240] +=  1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1293] +=  1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1346] +=  1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1399] +=  1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1452] +=  1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1505] +=  7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1558] +=  7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1611] +=  7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1664] +=  2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1717] +=  2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1770] +=  1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1823] +=  1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1876] +=  1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1929] +=  1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1982] +=  6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2035] +=  7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2088] +=  1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2141] +=  1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2194] +=  1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2247] +=  1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2300] +=  7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2353] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2406] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2459] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2512] +=  7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2565] +=  8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2618] +=  7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2671] +=  7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2724] +=  7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2777] +=  7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 63 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[63] - rev_rates[63]) * (1.6299999999999999e+00 + (9.6819444278902915e+02 / T)) + fwd_rates[63] * -1.0 - rev_rates[63] * (-1.0 + -T * (dBdT[18] - dBdT[19])))) * rho_inv;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[20] += -j_temp * 3.1034219999999998e+01;

  //partial of rxn 63 wrt species
  if (T <= 1000.0) {
    Kc = (-9.4368397500000007e+00 + 1.7576851800000002e+00 * logT + T * (-8.0993597999999990e-04 + T * (9.9040985000000045e-08 + T * (-2.5629710000000004e-10 + 1.1470313900000000e-13 * T))) - -4.1725147699999998e+03 / T);
  } else {
    Kc = (2.9589904599999994e+00 + -7.8133309999999678e-02 * logT + T * (3.8713548500000049e-04 + T * (-1.8243786666666668e-07 + T * (3.2732628000000005e-11 + -2.1864630050000003e-15 * T))) - -3.3703387899999998e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[63] - 2.0 * rev_rates[63]);
  kf = exp(1.0633448706218790e+01 + 1.63 * logT - (9.6819444278902915e+02 / T));
  kr = kf / Kc;
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19] - kr * conc[18]);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19] - kr * conc[18]);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[1]);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01 - kr * conc[1]);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 64 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[64] * -1.0 - rev_rates[64] * (-1.0 + -T * (dBdT[0] + dBdT[17] - dBdT[1] - dBdT[19])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 64 wrt species
  if (T <= 1000.0) {
    Kc = (-1.3951521279000000e+01 + 2.5318502700000001e+00 * logT + T * (-4.5722039703526667e-03 + T * (2.0842296336659861e-06 + T * (-8.6614005852506782e-10 + 1.8627687954638660e-13 * T))) - -4.1679152872999999e+04 / T);
  } else {
    Kc = (9.1412373340000013e+00 + -1.1728297299999999e+00 * logT + T * (6.3955068499214895e-04 + T * (-2.1112456135936572e-07 + T * (3.6033552561262686e-11 + -2.3616933449098688e-15 * T))) - -4.0547483641999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[64] - 2.0 * rev_rates[64]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[17]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[0]);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 65 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[65] - rev_rates[65]) * (5.0000000000000000e-01 + (-5.5354152134507899e+01 / T)) + fwd_rates[65] * -1.0 - rev_rates[65] * (-1.0 + -T * (dBdT[4] + dBdT[12] - dBdT[1] - dBdT[19])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 65 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4264257104999999e+01 + 3.0594018300000001e+00 * logT + T * (-3.8034803853526662e-03 + T * (8.3494749533265330e-07 + T * (-2.8122263185840132e-10 + 9.1618102046386617e-14 * T))) - -6.3921816399999989e+03 / T);
  } else {
    Kc = (1.1366069423999999e+01 + -8.9219361999999913e-01 * logT + T * (-4.1583445457851580e-05 + T * (-3.4042378026032449e-08 + T * (9.4412827612626981e-12 + -6.9240211490986809e-16 * T))) - -4.9672511200000008e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[65] - 2.0 * rev_rates[65]);
  kf = exp(2.1128730945054574e+01 + 0.5 * logT - (-5.5354152134507899e+01 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[12]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[4]);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 66 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[66] - rev_rates[66]) * (-2.3000000000000001e-01 + (5.3844493439930409e+02 / T)) + fwd_rates[66] * -1.0 - rev_rates[66] * (-1.0 + -T * (dBdT[11] + dBdT[5] - dBdT[1] - dBdT[19])))) * rho_inv;
  jac[12] += j_temp * 1.4026879999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 66 wrt species
  if (T <= 1000.0) {
    Kc = (-1.8114685991999998e+01 + 3.7910406700000001e+00 * logT + T * (-5.8098216453526660e-03 + T * (1.5691487186659867e-06 + T * (-3.9987453602506809e-10 + 8.1975777046386616e-14 * T))) - -6.2491713999999993e+03 / T);
  } else {
    Kc = (1.2055147804000001e+01 + -9.4476809999999967e-01 * logT + T * (-5.1934628345785112e-04 + T * (8.0065332640634201e-08 + T * (-6.1315901887372989e-12 + 1.9873111009013207e-16 * T))) - -4.6797898199999981e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[66] - 2.0 * rev_rates[66]);
  kf = exp(2.6291610340707507e+01 - 0.23 * logT - (5.3844493439930409e+02 / T));
  kr = kf / Kc;
  jac[65] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[118] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[19]);
  jac[171] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[224] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[277] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[330] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[383] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[436] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[489] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[542] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[595] +=  (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[648] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[701] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[754] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[807] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[860] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[913] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[966] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1019] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[1]);
  jac[1125] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1178] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1231] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1284] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1337] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1390] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1443] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1496] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1549] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1602] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1655] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1708] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1761] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1814] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1867] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1920] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1973] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2026] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2079] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2132] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2185] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2238] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2291] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2344] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2503] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2556] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2609] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2662] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2715] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2768] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 67 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[67] - rev_rates[67]) * (2.1000000000000001e+00 + (2.4506792808641226e+03 / T)) + fwd_rates[67] * -1.0 - rev_rates[67] * (-1.0 + -T * (dBdT[18] + dBdT[0] - dBdT[1] - dBdT[20])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 67 wrt species
  if (T <= 1000.0) {
    Kc = (1.0113989271000001e+01 + -2.0071755200000001e+00 * logT + T * (1.4404078344647334e-02 + T * (-1.3131591431334014e-05 + T * (6.7320580914749317e-09 + -1.4570857314536132e-12 * T))) - -3.9427431429999997e+03 / T);
  } else {
    Kc = (-1.4190507516000000e+01 + 2.7402369699999998e+00 * logT + T * (-2.7487318400078505e-03 + T * (5.1890898530730080e-07 + T * (-6.4503550272070642e-11 + 3.6115168500901318e-15 * T))) - -4.2914503919999988e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[67] - 2.0 * rev_rates[67]);
  kf = exp(9.7409686230383539e+00 + 2.1 * logT - (2.4506792808641226e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[18]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[18]);
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[18]);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[18]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 68 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[68] - rev_rates[68]) * (2.1000000000000001e+00 + (2.4506792808641226e+03 / T)) + fwd_rates[68] * -1.0 - rev_rates[68] * (-1.0 + -T * (dBdT[19] + dBdT[0] - dBdT[1] - dBdT[20])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 68 wrt species
  if (T <= 1000.0) {
    Kc = (1.9550829021000002e+01 + -3.7648607000000003e+00 * logT + T * (1.5214014324647333e-02 + T * (-1.3230632416334013e-05 + T * (6.9883551914749320e-09 + -1.5717888704536133e-12 * T))) - 2.2977162699999826e+02 / T);
  } else {
    Kc = (-1.7149497975999999e+01 + 2.8183702799999999e+00 * logT + T * (-3.1358673250078510e-03 + T * (7.0134685197396748e-07 + T * (-9.7236178272070646e-11 + 5.7979798550901317e-15 * T))) - -9.2111160199999722e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[68] - 2.0 * rev_rates[68]);
  kf = exp(8.3428398042714598e+00 + 2.1 * logT - (2.4506792808641226e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[19]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[19]);
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[19]);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[19]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[20]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[0]);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[1]);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 69 wrt T
  conc_temp += (-0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(3.1255362048904914e+01 - 3.8 * logT - (9.5611717323240919e+02 / T)));
  Fcent = 3.5360000000000003e-01 * exp(T / -1.3200000000000000e+02) + 6.4639999999999997e-01 * exp(T / -1.3150000000000000e+03) + exp(-5.5660000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[13] * (((-3.8000e+00 + (9.5611717323240919e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.6787878787878790e-03 * exp(T / -1.3200000000000000e+02) - 4.9155893536121666e-04 * exp(T / -1.3150000000000000e+03) + (5.5660000000000000e+03 / (T * T)) * exp(-5.5660000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-3.7999999999999998e+00 + (9.5611717323240919e+02 / T) - 1.0) / T) * (fwd_rates[69] - rev_rates[69]) + (pres_mod[13] / T) * ((fwd_rates[69] - rev_rates[69]) * (-1.0000000000000000e+00) + fwd_rates[69] * -1.0 - rev_rates[69] * (-T * (dBdT[22] - dBdT[1] - dBdT[21])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[22] += -j_temp * 2.5029940000000000e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 69 wrt species
  if (T <= 1000.0) {
    Kc = (1.2744399808999999e+01 + -3.5809762359999997e+00 * logT + T * (4.9758008996473339e-03 + T * (-1.1733718996673462e-06 + T * (-1.2198840019173490e-10 + 1.2162106804638661e-13 * T))) - -6.5884072400000005e+04 / T);
  } else {
    Kc = (-5.8992561560000008e+00 + -5.2023688999999962e-01 * logT + T * (6.0472382154214870e-04 + T * (-8.9179627692699182e-08 + T * (1.3601826977929366e-11 + -9.2001223990986784e-16 * T))) - -6.6658725700000010e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[69] - rev_rates[69]);
  j_temp = -mw_avg * rho_inv * pres_mod[13] * (2.0 * fwd_rates[69] - rev_rates[69] + pres_mod_temp);
  pres_mod_temp *= exp(3.1255362048904914e+01 - 3.8 * logT - (9.5611717323240919e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.2236191301916641e+01 - 1.0 * logT);
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[75] +=  -1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[21]));
  jac[128] +=  -2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[21]));
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[21]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[181] +=  -1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[234] +=  -7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[287] +=  -1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[340] +=  -1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[393] +=  -7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[446] +=  -7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[499] +=  -2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[552] +=  -1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[605] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[658] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[711] +=  -1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[764] +=  -1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[817] +=  -8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[870] +=  -5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[923] +=  -8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[976] +=  -8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1029] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1082] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1135] +=  -7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[1]));
  jac[1188] +=  -(j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[1]));
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[13] * (kf * conc[1]));
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[13] * (-kr));
  jac[1241] +=  -9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[13] * (-kr));
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[13] * (-kr));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1294] +=  -9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1347] +=  -8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1400] +=  -8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1453] +=  -8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1506] +=  -6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1559] +=  -5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1612] +=  -5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1665] +=  -1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1718] +=  -1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1771] +=  -1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1824] +=  -1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1877] +=  -8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1930] +=  -8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1983] +=  -5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2036] +=  -5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2089] +=  -8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2142] +=  -9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2195] +=  -9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2248] +=  -8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2301] +=  -6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2354] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2407] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2460] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2513] +=  -5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2566] +=  -6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2619] +=  -5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2672] +=  -5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2725] +=  -5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2778] +=  -5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 70 wrt T
  Pr = conc_temp * (exp(5.7176861793842377e+01 - 7.27 * logT - (2.4255183026211644e+03 / T)));
  Fcent = 2.4929999999999997e-01 * exp(T / -9.8500000000000000e+01) + 7.5070000000000003e-01 * exp(T / -1.3020000000000000e+03) + exp(-4.1670000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[14] * (((-7.2700e+00 + (2.4255183026211644e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.5309644670050758e-03 * exp(T / -9.8500000000000000e+01) - 5.7657450076804915e-04 * exp(T / -1.3020000000000000e+03) + (4.1670000000000000e+03 / (T * T)) * exp(-4.1670000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-7.2699999999999996e+00 + (2.4255183026211644e+03 / T) - 1.0) / T) * (fwd_rates[70] - rev_rates[70]) + (pres_mod[14] / T) * ((fwd_rates[70] - rev_rates[70]) * ((1.2077269556619906e+03 / T)) + fwd_rates[70] * -1.0 - rev_rates[70] * (-T * (dBdT[23] - dBdT[1] - dBdT[22])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[23] += -j_temp * 2.6037879999999998e+01;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 70 wrt species
  if (T <= 1000.0) {
    Kc = (-4.8862673529999983e+00 + 9.0378535599999998e-01 * logT + T * (-1.0923385640352666e-02 + T * (1.0239687116999320e-05 + T * (-5.3150857001917346e-09 + 1.1607908520463867e-12 * T))) - -1.7042793799999999e+04 / T);
  } else {
    Kc = (1.3095133554000000e+01 + -2.6308456500000004e+00 * logT + T * (2.1842812915421491e-03 + T * (-3.8464583102603240e-07 + T * (4.5851726144596027e-11 + -2.5068591649098675e-15 * T))) - -1.6796785199999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[70] - rev_rates[70]);
  j_temp = -mw_avg * rho_inv * pres_mod[14] * (2.0 * fwd_rates[70] - rev_rates[70] + pres_mod_temp);
  pres_mod_temp *= exp(5.7176861793842377e+01 - 7.27 * logT - (2.4255183026211644e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.2446032434687513e+01 - (1.2077269556619906e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[14] * (kf * conc[22]));
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[14] * (kf * conc[22]));
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[14] * (kf * conc[22]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[14] * (kf * conc[1]));
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[14] * (kf * conc[1]));
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[14] * (kf * conc[1]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[14] * (-kr));
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[14] * (-kr));
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[14] * (-kr));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 71 wrt T
  Pr = conc_temp * (exp(3.3070243935553819e+01 - 4.13 * logT - (1.5297874771718548e+03 / T)));
  Fcent = 2.1799999999999997e-01 * exp(T / -2.0750000000000000e+02) + 7.8200000000000003e-01 * exp(T / -2.6630000000000000e+03) + exp(-6.0950000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[15] * (((-4.1300e+00 + (1.5297874771718548e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.0506024096385541e-03 * exp(T / -2.0750000000000000e+02) - 2.9365377393916639e-04 * exp(T / -2.6630000000000000e+03) + (6.0950000000000000e+03 / (T * T)) * exp(-6.0950000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-4.1299999999999999e+00 + (1.5297874771718548e+03 / T) - 1.0) / T) * (fwd_rates[71] - rev_rates[71]) + (pres_mod[15] / T) * ((fwd_rates[71] - rev_rates[71]) * (2.7000000000000002e-01 + (1.4090147816056557e+02 / T)) + fwd_rates[71] * -1.0 - rev_rates[71] * (-T * (dBdT[24] - dBdT[1] - dBdT[23])))) * rho_inv;
  jac[25] += j_temp * 2.8053759999999997e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 71 wrt species
  if (T <= 1000.0) {
    Kc = (-2.2132614670000001e+00 + -7.5326497000000003e-01 * logT + T * (-4.5426570453526664e-03 + T * (5.1963480003326537e-06 + T * (-2.7827575501917343e-09 + 6.1366750004638666e-13 * T))) - -5.5243730769999995e+04 / T);
  } else {
    Kc = (6.4453412840000022e+00 + -2.4806128500000000e+00 * logT + T * (2.1575929615421478e-03 + T * (-3.3832594602603260e-07 + T * (3.7883029561262699e-11 + -1.9722678699098683e-15 * T))) - -5.5146647660000002e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[71] - rev_rates[71]);
  j_temp = -mw_avg * rho_inv * pres_mod[15] * (2.0 * fwd_rates[71] - rev_rates[71] + pres_mod_temp);
  pres_mod_temp *= exp(3.3070243935553819e+01 - 4.13 * logT - (1.5297874771718548e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.2528270532924488e+01 + 0.27 * logT - (1.4090147816056557e+02 / T));
  kr = kf / Kc;
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[15] * (kf * conc[23]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[15] * (kf * conc[23]));
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[15] * (kf * conc[23]));
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[15] * (kf * conc[1]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[15] * (kf * conc[1]));
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[15] * (kf * conc[1]));
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[15] * (-kr));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[15] * (-kr));
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[15] * (-kr));
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 72 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[72] * -1.0 - rev_rates[72] * (-1.0 + -T * (dBdT[0] + dBdT[22] - dBdT[1] - dBdT[23])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[23] += j_temp * 2.6037879999999998e+01;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 72 wrt species
  if (T <= 1000.0) {
    Kc = (9.1183121770000000e+00 + -2.5594542359999997e+00 * logT + T * (1.4913646014647333e-02 + T * (-1.3486045616334013e-05 + T * (6.9948531498082656e-09 + -1.5295967324536134e-12 * T))) - -3.4822461173000003e+04 / T);
  } else {
    Kc = (-1.3744070216000001e+01 + 1.9681248300000003e+00 * logT + T * (-2.2089825050078519e-03 + T * (4.6788862197396742e-07 + T * (-6.0815591522070634e-11 + 3.5081359950901315e-15 * T))) - -3.5100693522000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[72] - 2.0 * rev_rates[72]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[23]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[23]);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[23]);
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[23]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + kf * conc[1]);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + kf * conc[1]);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[1]);
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + kf * conc[1]);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 73 wrt T
  Pr = conc_temp * (exp(6.2275158026497060e+01 - 8.074 * logT - (2.5915807590246877e+03 / T)));
  Fcent = 2.4700000000000055e-02 * exp(T / -2.1000000000000000e+02) + 9.7529999999999994e-01 * exp(T / -9.8400000000000000e+02) + exp(-4.3740000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[16] * (((-8.0740e+00 + (2.5915807590246877e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.1761904761904788e-04 * exp(T / -2.1000000000000000e+02) - 9.9115853658536578e-04 * exp(T / -9.8400000000000000e+02) + (4.3740000000000000e+03 / (T * T)) * exp(-4.3740000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-8.0739999999999998e+00 + (2.5915807590246877e+03 / T) - 1.0) / T) * (fwd_rates[73] - rev_rates[73]) + (pres_mod[16] / T) * ((fwd_rates[73] - rev_rates[73]) * (4.5400000000000001e-01 + (9.1585960804367619e+02 / T)) + fwd_rates[73] * -1.0 - rev_rates[73] * (-T * (dBdT[25] - dBdT[1] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[26] += j_temp * 2.9061699999999998e+01;

  //partial of rxn 73 wrt species
  if (T <= 1000.0) {
    Kc = (3.2092969330000005e+00 + -1.1527358000000003e+00 * logT + T * (1.6919667746473337e-03 + T * (-1.2307914163340125e-06 + T * (7.7051789147493195e-10 + -1.9687684495361349e-13 * T))) - -1.7721809329999996e+04 / T);
  } else {
    Kc = (6.1852026639999975e+00 + -1.5814547499999998e+00 * logT + T * (1.3759285615421489e-03 + T * (-2.1188125769269901e-07 + T * (2.3328972061262663e-11 + -1.1967757749098676e-15 * T))) - -1.7556026039999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[73] - rev_rates[73]);
  j_temp = -mw_avg * rho_inv * pres_mod[16] * (2.0 * fwd_rates[73] - rev_rates[73] + pres_mod_temp);
  pres_mod_temp *= exp(6.2275158026497060e+01 - 8.074 * logT - (2.5915807590246877e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (9.1585960804367619e+02 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[16] * (kf * conc[24]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[16] * (kf * conc[24]));
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[16] * (kf * conc[24]));
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[16] * (kf * conc[1]));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[16] * (kf * conc[1]));
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[16] * (kf * conc[1]));
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[16] * (-kr));
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[16] * (-kr));
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[16] * (-kr));
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 74 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[74] - rev_rates[74]) * (2.5299999999999998e+00 + (6.1594074738761519e+03 / T)) + fwd_rates[74] * -1.0 - rev_rates[74] * (-1.0 + -T * (dBdT[23] + dBdT[0] - dBdT[1] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 74 wrt species
  if (T <= 1000.0) {
    Kc = (6.4453062909999996e+00 + -9.0240390999999986e-01 * logT + T * (8.5329174196473335e-03 + T * (-8.4427064996673472e-06 + T * (4.4625249998082653e-09 + -9.8247338045361357e-13 * T))) - 3.3784757969999991e+03 / T);
  } else {
    Kc = (-7.0942779460000009e+00 + 1.8178920299999999e+00 * logT + T * (-2.1822941750078515e-03 + T * (4.2156873697396761e-07 + T * (-5.2846894938737338e-11 + 2.9735447000901318e-15 * T))) - 3.2491689380000025e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[74] - 2.0 * rev_rates[74]);
  kf = exp(7.1891677384203225e+00 + 2.53 * logT - (6.1594074738761519e+03 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[23]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[23]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[23]);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[23]);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[24]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[24]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[24]);
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[24]);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 - kr * conc[0]);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - kr * conc[0]);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 - kr * conc[0]);
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 - kr * conc[0]);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + kf * conc[1]);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + kf * conc[1]);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + kf * conc[1]);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[1]);
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 75 wrt T
  Pr = conc_temp * (exp(4.7391841735846086e+01 - 6.09 * logT - (2.5689358786060257e+03 / T)));
  Fcent = 1.5780000000000005e-01 * exp(T / -1.2500000000000000e+02) + 8.4219999999999995e-01 * exp(T / -2.2190000000000000e+03) + exp(-6.8820000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[17] * (((-6.0900e+00 + (2.5689358786060257e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.2624000000000003e-03 * exp(T / -1.2500000000000000e+02) - 3.7954033348355115e-04 * exp(T / -2.2190000000000000e+03) + (6.8820000000000000e+03 / (T * T)) * exp(-6.8820000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-6.0899999999999999e+00 + (2.5689358786060257e+03 / T) - 1.0) / T) * (fwd_rates[75] - rev_rates[75]) + (pres_mod[17] / T) * ((fwd_rates[75] - rev_rates[75]) * (-9.8999999999999999e-01 + (7.9508691247747720e+02 / T)) + fwd_rates[75] * -1.0 - rev_rates[75] * (-T * (dBdT[26] - dBdT[1] - dBdT[25])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[27] += j_temp * 3.0069640000000000e+01;
  jac[26] += -j_temp * 2.9061699999999998e+01;

  //partial of rxn 75 wrt species
  if (T <= 1000.0) {
    Kc = (9.2133753299999954e-01 + -1.5150407599999998e+00 * logT + T * (-6.5747689035266588e-04 + T * (1.7049246836659875e-06 + T * (-9.1116399185840205e-10 + 1.9088383504638650e-13 * T))) - -4.9837491899999994e+04 / T);
  } else {
    Kc = (5.4826342439999998e+00 + -2.3827749300000001e+00 * logT + T * (2.1439977615421487e-03 + T * (-3.4059000602603242e-07 + T * (3.8495260394596016e-11 + -2.0180657249098672e-15 * T))) - -4.9757573099999994e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[75] - rev_rates[75]);
  j_temp = -mw_avg * rho_inv * pres_mod[17] * (2.0 * fwd_rates[75] - rev_rates[75] + pres_mod_temp);
  pres_mod_temp *= exp(4.7391841735846086e+01 - 6.09 * logT - (2.5689358786060257e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.3886771157681913e+01 - 0.99 * logT - (7.9508691247747720e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[80] +=  1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[79] +=  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[17] * (kf * conc[25]));
  jac[133] +=  2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[17] * (kf * conc[25]));
  jac[132] +=  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[17] * (kf * conc[25]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[186] +=  1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[185] +=  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[239] +=  9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[238] +=  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[292] +=  1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[291] +=  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[345] +=  1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[344] +=  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[398] +=  9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[397] +=  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[451] +=  8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[450] +=  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[504] +=  2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[503] +=  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[557] +=  2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[556] +=  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[610] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[609] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[663] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[662] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[716] +=  2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[715] +=  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[769] +=  1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[768] +=  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[822] +=  1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[821] +=  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[875] +=  6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[874] +=  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[928] +=  1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[927] +=  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[981] +=  1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[980] +=  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1034] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1033] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1087] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1086] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1140] +=  9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1139] +=  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1193] +=  1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1192] +=  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1246] +=  1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1245] +=  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1299] +=  1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1298] +=  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1352] +=  1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1351] +=  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[17] * (kf * conc[1]));
  jac[1405] +=  1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[17] * (kf * conc[1]));
  jac[1404] +=  -(j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[17] * (kf * conc[1]));
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[17] * (-kr));
  jac[1458] +=  (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[17] * (-kr));
  jac[1457] +=  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[17] * (-kr));
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1511] +=  7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1510] +=  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1564] +=  7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1563] +=  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1617] +=  7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1616] +=  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1670] +=  2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1669] +=  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1723] +=  2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1722] +=  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1776] +=  1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1775] +=  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1829] +=  1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1828] +=  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1882] +=  1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1881] +=  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1935] +=  1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1934] +=  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1988] +=  6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1987] +=  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2041] +=  6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2040] +=  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2094] +=  9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2093] +=  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2147] +=  1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2146] +=  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2200] +=  1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2199] +=  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2253] +=  1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2252] +=  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2306] +=  7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2305] +=  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2359] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2358] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2412] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2411] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2465] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2464] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2518] +=  7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2517] +=  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2571] +=  7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2570] +=  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2624] +=  6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2623] +=  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2677] +=  6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2676] +=  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2730] +=  6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2729] +=  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2783] +=  6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2782] +=  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 76 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[76] * -1.0 - rev_rates[76] * (-1.0 + -T * (dBdT[0] + dBdT[24] - dBdT[1] - dBdT[25])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[26] += -j_temp * 2.9061699999999998e+01;
  jac[25] += j_temp * 2.8053759999999997e+01;

  //partial of rxn 76 wrt species
  if (T <= 1000.0) {
    Kc = (1.0227478909999994e+00 + -5.0293307999999959e-01 * logT + T * (2.2982935996473334e-03 + T * (-2.0155670830006801e-06 + T * (9.0924955814159900e-10 + -1.7192903545361343e-13 * T))) - -3.4143445642999999e+04 / T);
  } else {
    Kc = (-6.8341393259999972e+00 + 9.1873392999999970e-01 * logT + T * (-1.4006297750078518e-03 + T * (2.9512404864063403e-07 + T * (-3.8292837438737276e-11 + 2.1980526050901319e-15 * T))) - -3.4341452681999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[76] - 2.0 * rev_rates[76]);
  kf = 2000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[24]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[24]);
  jac[79] +=  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[24]);
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[24]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[25]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[25]);
  jac[132] +=  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[25]);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[25]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 - kr * conc[0]);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - kr * conc[0]);
  jac[1351] +=  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03 - kr * conc[0]);
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 - kr * conc[0]);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + kf * conc[1]);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + kf * conc[1]);
  jac[1404] +=  -(j_temp * -3.7418414277697654e-02 + kf * conc[1]);
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + kf * conc[1]);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2623] +=  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 77 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[77] - rev_rates[77]) * (1.8999999999999999e+00 + (3.7892433233894953e+03 / T)) + fwd_rates[77] * -1.0 - rev_rates[77] * (-1.0 + -T * (dBdT[25] + dBdT[0] - dBdT[1] - dBdT[26])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[27] += -j_temp * 3.0069640000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;

  //partial of rxn 77 wrt species
  if (T <= 1000.0) {
    Kc = (3.3107072910000004e+00 + -1.4062812000000013e-01 * logT + T * (4.6477372646473326e-03 + T * (-4.9512831830006802e-06 + T * (2.5909314414749330e-09 + -5.5968971545361342e-13 * T))) - -2.0277630730000001e+03 / T);
  } else {
    Kc = (-6.1315709060000003e+00 + 1.7200541100000000e+00 * logT + T * (-2.1686989750078507e-03 + T * (4.2383279697396743e-07 + T * (-5.3459125772070629e-11 + 3.0193425550901323e-15 * T))) - -2.1399056219999966e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[77] - 2.0 * rev_rates[77]);
  kf = exp(1.1652687407345388e+01 + 1.9 * logT - (3.7892433233894953e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[25]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[25]);
  jac[80] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[25]);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[25]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[26]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[26]);
  jac[133] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[26]);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[26]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[186] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[239] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[292] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[345] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[398] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[451] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[504] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[557] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[610] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[663] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[716] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[769] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[822] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[875] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[928] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[981] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1034] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1087] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1140] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1193] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1246] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1299] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1352] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 - kr * conc[0]);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - kr * conc[0]);
  jac[1405] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[0]);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[0]);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + kf * conc[1]);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + kf * conc[1]);
  jac[1458] +=  -(j_temp * -7.3398949362949439e-02 + kf * conc[1]);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[1]);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1511] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1564] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1617] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1670] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1723] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1776] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1829] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1882] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1935] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1988] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2041] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2094] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2147] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2200] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2253] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2306] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2359] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2412] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2465] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2518] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2571] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2624] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2677] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2730] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2783] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 78 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[78] * -1.0 - rev_rates[78] * (-1.0 + -T * (dBdT[11] + dBdT[14] - dBdT[1] - dBdT[27])))) * rho_inv;
  jac[12] += j_temp * 1.4026879999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 78 wrt species
  if (T <= 1000.0) {
    Kc = (-1.2330860013999999e+01 + 3.0264161799999996e+00 * logT + T * (-1.0315994435352666e-02 + T * (5.4964795886659863e-06 + T * (-1.9214094106917351e-09 + 3.0526019859638665e-13 * T))) - -9.3803786000000000e+03 / T);
  } else {
    Kc = (2.3943113604000001e+01 + -3.1209817800000001e+00 * logT + T * (1.3165368615421487e-03 + T * (-2.3621509285936584e-07 + T * (3.0141541061262699e-11 + -1.7464288299098680e-15 * T))) - -8.0267475999999988e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[78] - 2.0 * rev_rates[78]);
  kf = 100000000000.0;
  kr = kf / Kc;
  jac[65] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[118] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[27]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[27]);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[27]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[27]);
  jac[171] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[224] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[277] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[330] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[383] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[436] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[489] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[542] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[595] +=  (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[648] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[701] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[754] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[807] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[11]);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[11]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[11]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[11]);
  jac[860] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[913] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[966] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1019] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1125] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1178] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1231] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1284] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1337] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1390] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1443] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1496] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[1]);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + kf * conc[1]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[1]);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[1]);
  jac[1549] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1602] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1655] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1708] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1761] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1814] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1867] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1920] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1973] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2026] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2079] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2132] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2185] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2238] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2291] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2344] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2503] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2556] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2609] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2662] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2715] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2768] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 79 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[79] - rev_rates[79]) * ((4.0257565188733020e+03 / T)) + fwd_rates[79] * -1.0 - rev_rates[79] * (-1.0 + -T * (dBdT[27] + dBdT[0] - dBdT[1] - dBdT[28])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[28] += j_temp * 4.1029339999999998e+01;
  jac[29] += -j_temp * 4.2037279999999996e+01;

  //partial of rxn 79 wrt species
  if (T <= 1000.0) {
    Kc = (1.4442458709999997e+00 + -3.9783779999999602e-02 * logT + T * (3.7583348246473334e-03 + T * (-4.3020840996673466e-06 + T * (2.3407493931415991e-09 + -5.2140112795361339e-13 * T))) - 7.1077196699999968e+02 / T);
  } else {
    Kc = (-9.2750347709999996e+00 + 1.9541876700000005e+00 * logT + T * (-2.4838299000078511e-03 + T * (5.1256640197396746e-07 + T * (-6.8054312605403973e-11 + 4.0050762600901320e-15 * T))) - 4.5444928800000253e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[79] - 2.0 * rev_rates[79]);
  kf = exp(2.4635288842374557e+01 - (4.0257565188733020e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[27]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[27]);
  jac[81] +=  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[27]);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[27]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[134] +=  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[823] +=  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 - kr * conc[0]);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - kr * conc[0]);
  jac[1512] +=  (j_temp * -4.6462845744263115e-01 - kr * conc[0]);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01 - kr * conc[0]);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1565] +=  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_1.h <==
#ifndef JACOB_HEAD_1
#define JACOB_HEAD_1

#include "header.h"

void eval_jacob_1 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_10.c <==
#include "header.h"

void eval_jacob_10 (const double mw_avg, const double rho, const double cp_avg, const double* spec_rates, const double* h, const double* cp, double* jac, double* J_nplusjplus) {
  double rho_inv = 1.0 / rho;
  double working_temp = (1.0 / cp_avg);
  double j_temp = 1.0 / (rho * cp_avg * cp_avg);
  jac[94] += (spec_rates[40] * mw_avg * 1.2441654833181749e+01 * rho_inv);
  jac[53] -= (h[40] * (working_temp * jac[94] - (j_temp * (cp[0] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[147] += (spec_rates[40] * mw_avg * 2.5848048070874469e+01 * rho_inv);
  jac[106] -= (h[40] * (working_temp * jac[147] - (j_temp * (cp[1] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[200] += (spec_rates[40] * mw_avg * 7.2442993930192201e-01 * rho_inv);
  jac[159] -= (h[40] * (working_temp * jac[200] - (j_temp * (cp[2] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[253] += (spec_rates[40] * mw_avg * -1.2015423260452454e-01 * rho_inv);
  jac[212] -= (h[40] * (working_temp * jac[253] - (j_temp * (cp[3] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[306] += (spec_rates[40] * mw_avg * 6.2432137791238274e-01 * rho_inv);
  jac[265] -= (h[40] * (working_temp * jac[306] - (j_temp * (cp[4] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[359] += (spec_rates[40] * mw_avg * 5.3541479876979936e-01 * rho_inv);
  jac[318] -= (h[40] * (working_temp * jac[359] - (j_temp * (cp[5] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[412] += (spec_rates[40] * mw_avg * -1.4594563673081476e-01 * rho_inv);
  jac[371] -= (h[40] * (working_temp * jac[412] - (j_temp * (cp[6] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[465] += (spec_rates[40] * mw_avg * -1.7020851329929418e-01 * rho_inv);
  jac[424] -= (h[40] * (working_temp * jac[465] - (j_temp * (cp[7] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[518] += (spec_rates[40] * mw_avg * 1.2853390245124245e+00 * rho_inv);
  jac[477] -= (h[40] * (working_temp * jac[518] - (j_temp * (cp[8] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[571] += (spec_rates[40] * mw_avg * 1.1111356681861921e+00 * rho_inv);
  jac[530] -= (h[40] * (working_temp * jac[571] - (j_temp * (cp[9] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[624] += (spec_rates[40] * mw_avg * 9.6196803341392756e-01 * rho_inv);
  jac[583] -= (h[40] * (working_temp * jac[624] - (j_temp * (cp[10] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[677] += (spec_rates[40] * mw_avg * 9.6196803341392756e-01 * rho_inv);
  jac[636] -= (h[40] * (working_temp * jac[677] - (j_temp * (cp[11] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[730] += (spec_rates[40] * mw_avg * 8.3280090756592784e-01 * rho_inv);
  jac[689] -= (h[40] * (working_temp * jac[730] - (j_temp * (cp[12] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[783] += (spec_rates[40] * mw_avg * 7.1986449424211119e-01 * rho_inv);
  jac[742] -= (h[40] * (working_temp * jac[783] - (j_temp * (cp[13] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[836] += (spec_rates[40] * mw_avg * 1.0608182267650434e-04 * rho_inv);
  jac[795] -= (h[40] * (working_temp * jac[836] - (j_temp * (cp[14] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[889] += (spec_rates[40] * mw_avg * -3.5065517759332998e-01 * rho_inv);
  jac[848] -= (h[40] * (working_temp * jac[889] - (j_temp * (cp[15] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[942] += (spec_rates[40] * mw_avg * -3.3407391089803541e-02 * rho_inv);
  jac[901] -= (h[40] * (working_temp * jac[942] - (j_temp * (cp[16] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[995] += (spec_rates[40] * mw_avg * -6.4670863676741949e-02 * rho_inv);
  jac[954] -= (h[40] * (working_temp * jac[995] - (j_temp * (cp[17] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1048] += (spec_rates[40] * mw_avg * -9.3903564775994527e-02 * rho_inv);
  jac[1007] -= (h[40] * (working_temp * jac[1048] - (j_temp * (cp[18] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1101] += (spec_rates[40] * mw_avg * -9.3903564775994527e-02 * rho_inv);
  jac[1060] -= (h[40] * (working_temp * jac[1101] - (j_temp * (cp[19] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1154] += (spec_rates[40] * mw_avg * -1.2129713837909983e-01 * rho_inv);
  jac[1113] -= (h[40] * (working_temp * jac[1154] - (j_temp * (cp[20] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1207] += (spec_rates[40] * mw_avg * 1.1499570591837875e-01 * rho_inv);
  jac[1166] -= (h[40] * (working_temp * jac[1207] - (j_temp * (cp[21] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1260] += (spec_rates[40] * mw_avg * 7.3198631837610356e-02 * rho_inv);
  jac[1219] -= (h[40] * (working_temp * jac[1260] - (j_temp * (cp[22] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1313] += (spec_rates[40] * mw_avg * 3.4516933282447607e-02 * rho_inv);
  jac[1272] -= (h[40] * (working_temp * jac[1313] - (j_temp * (cp[23] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1366] += (spec_rates[40] * mw_avg * -1.3851855485218540e-03 * rho_inv);
  jac[1325] -= (h[40] * (working_temp * jac[1366] - (j_temp * (cp[24] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1419] += (spec_rates[40] * mw_avg * -3.4796935154395234e-02 * rho_inv);
  jac[1378] -= (h[40] * (working_temp * jac[1419] - (j_temp * (cp[25] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1472] += (spec_rates[40] * mw_avg * -6.5968748472521641e-02 * rho_inv);
  jac[1431] -= (h[40] * (working_temp * jac[1472] - (j_temp * (cp[26] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1525] += (spec_rates[40] * mw_avg * -3.0604684378881480e-01 * rho_inv);
  jac[1484] -= (h[40] * (working_temp * jac[1525] - (j_temp * (cp[27] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1578] += (spec_rates[40] * mw_avg * -3.2184048152451705e-01 * rho_inv);
  jac[1537] -= (h[40] * (working_temp * jac[1578] - (j_temp * (cp[28] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1631] += (spec_rates[40] * mw_avg * -3.2184048152451716e-01 * rho_inv);
  jac[1590] -= (h[40] * (working_temp * jac[1631] - (j_temp * (cp[29] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1684] += (spec_rates[40] * mw_avg * 9.6473840451097115e-01 * rho_inv);
  jac[1643] -= (h[40] * (working_temp * jac[1684] - (j_temp * (cp[30] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1737] += (spec_rates[40] * mw_avg * 8.3521204398343574e-01 * rho_inv);
  jac[1696] -= (h[40] * (working_temp * jac[1737] - (j_temp * (cp[31] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1790] += (spec_rates[40] * mw_avg * 7.2198199452489209e-01 * rho_inv);
  jac[1749] -= (h[40] * (working_temp * jac[1790] - (j_temp * (cp[32] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1843] += (spec_rates[40] * mw_avg * 6.2215480393314337e-01 * rho_inv);
  jac[1802] -= (h[40] * (working_temp * jac[1843] - (j_temp * (cp[33] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1896] += (spec_rates[40] * mw_avg * -3.3506231860563250e-02 * rho_inv);
  jac[1855] -= (h[40] * (working_temp * jac[1896] - (j_temp * (cp[34] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[1949] += (spec_rates[40] * mw_avg * -6.4066741977902839e-02 * rho_inv);
  jac[1908] -= (h[40] * (working_temp * jac[1949] - (j_temp * (cp[35] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2002] += (spec_rates[40] * mw_avg * -3.7729437059679471e-01 * rho_inv);
  jac[1961] -= (h[40] * (working_temp * jac[2002] - (j_temp * (cp[36] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2055] += (spec_rates[40] * mw_avg * -3.5069815083977302e-01 * rho_inv);
  jac[2014] -= (h[40] * (working_temp * jac[2055] - (j_temp * (cp[37] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2108] += (spec_rates[40] * mw_avg * -9.3338059893300643e-02 * rho_inv);
  jac[2067] -= (h[40] * (working_temp * jac[2108] - (j_temp * (cp[38] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2161] += (spec_rates[40] * mw_avg * 7.4002085631524023e-02 * rho_inv);
  jac[2120] -= (h[40] * (working_temp * jac[2161] - (j_temp * (cp[39] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2214] += (spec_rates[40] * mw_avg * 3.5261595489028852e-02 * rho_inv);
  jac[2173] -= (h[40] * (working_temp * jac[2214] - (j_temp * (cp[40] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2267] += (spec_rates[40] * mw_avg * -6.9309034890418088e-04 * rho_inv);
  jac[2226] -= (h[40] * (working_temp * jac[2267] - (j_temp * (cp[41] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2320] += (spec_rates[40] * mw_avg * -3.0609628688788171e-01 * rho_inv);
  jac[2279] -= (h[40] * (working_temp * jac[2320] - (j_temp * (cp[42] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2373] += (spec_rates[40] * mw_avg * -3.3660058350052796e-01 * rho_inv);
  jac[2332] -= (h[40] * (working_temp * jac[2373] - (j_temp * (cp[43] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2426] += (spec_rates[40] * mw_avg * -3.3660058350052796e-01 * rho_inv);
  jac[2385] -= (h[40] * (working_temp * jac[2426] - (j_temp * (cp[44] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2479] += (spec_rates[40] * mw_avg * -3.3660058350052796e-01 * rho_inv);
  jac[2438] -= (h[40] * (working_temp * jac[2479] - (j_temp * (cp[45] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2532] += (spec_rates[40] * mw_avg * -3.2153232242161423e-01 * rho_inv);
  jac[2491] -= (h[40] * (working_temp * jac[2532] - (j_temp * (cp[46] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2585] += (spec_rates[40] * mw_avg * -2.8821692658967341e-01 * rho_inv);
  jac[2544] -= (h[40] * (working_temp * jac[2585] - (j_temp * (cp[47] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2638] += (spec_rates[40] * mw_avg * -3.3752627545032449e-01 * rho_inv);
  jac[2597] -= (h[40] * (working_temp * jac[2638] - (j_temp * (cp[48] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2691] += (spec_rates[40] * mw_avg * -3.5186283065616358e-01 * rho_inv);
  jac[2650] -= (h[40] * (working_temp * jac[2691] - (j_temp * (cp[49] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2744] += (spec_rates[40] * mw_avg * -3.3689447666021322e-01 * rho_inv);
  jac[2703] -= (h[40] * (working_temp * jac[2744] - (j_temp * (cp[50] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[2797] += (spec_rates[40] * mw_avg * -3.5125959845029348e-01 * rho_inv);
  jac[2756] -= (h[40] * (working_temp * jac[2797] - (j_temp * (cp[51] - cp[52]) * spec_rates[40] * 2.70256800e+01)));
  jac[95] += (spec_rates[41] * mw_avg * 1.2905674298096496e+01 * rho_inv);
  jac[53] -= (h[41] * (working_temp * jac[95] - (j_temp * (cp[0] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[148] += (spec_rates[41] * mw_avg * 2.6812067535789215e+01 * rho_inv);
  jac[106] -= (h[41] * (working_temp * jac[148] - (j_temp * (cp[1] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[201] += (spec_rates[41] * mw_avg * 7.5144801666463690e-01 * rho_inv);
  jac[159] -= (h[41] * (working_temp * jac[201] - (j_temp * (cp[2] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[254] += (spec_rates[41] * mw_avg * -1.2463546146579293e-01 * rho_inv);
  jac[212] -= (h[41] * (working_temp * jac[254] - (j_temp * (cp[3] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[307] += (spec_rates[41] * mw_avg * 6.4760584252726039e-01 * rho_inv);
  jac[265] -= (h[41] * (working_temp * jac[307] - (j_temp * (cp[4] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[360] += (spec_rates[41] * mw_avg * 5.5538343572073023e-01 * rho_inv);
  jac[318] -= (h[41] * (working_temp * jac[360] - (j_temp * (cp[5] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[413] += (spec_rates[41] * mw_avg * -1.5138877248489965e-01 * rho_inv);
  jac[371] -= (h[41] * (working_temp * jac[413] - (j_temp * (cp[6] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[466] += (spec_rates[41] * mw_avg * -1.7655654853448122e-01 * rho_inv);
  jac[424] -= (h[41] * (working_temp * jac[466] - (j_temp * (cp[7] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[519] += (spec_rates[41] * mw_avg * 1.3332765645249995e+00 * rho_inv);
  jac[477] -= (h[41] * (working_temp * jac[519] - (j_temp * (cp[8] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[572] += (spec_rates[41] * mw_avg * 1.1525761827409260e+00 * rho_inv);
  jac[530] -= (h[41] * (working_temp * jac[572] - (j_temp * (cp[9] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[625] += (spec_rates[41] * mw_avg * 9.9784524573936140e-01 * rho_inv);
  jac[583] -= (h[41] * (working_temp * jac[625] - (j_temp * (cp[10] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[678] += (spec_rates[41] * mw_avg * 9.9784524573936140e-01 * rho_inv);
  jac[636] -= (h[41] * (working_temp * jac[678] - (j_temp * (cp[11] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[731] += (spec_rates[41] * mw_avg * 8.6386074941900981e-01 * rho_inv);
  jac[689] -= (h[41] * (working_temp * jac[731] - (j_temp * (cp[12] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[784] += (spec_rates[41] * mw_avg * 7.4671230041484737e-01 * rho_inv);
  jac[742] -= (h[41] * (working_temp * jac[784] - (j_temp * (cp[13] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[837] += (spec_rates[41] * mw_avg * 1.1003821201984576e-04 * rho_inv);
  jac[795] -= (h[41] * (working_temp * jac[837] - (j_temp * (cp[14] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[890] += (spec_rates[41] * mw_avg * -3.6373308644533364e-01 * rho_inv);
  jac[848] -= (h[41] * (working_temp * jac[890] - (j_temp * (cp[15] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[943] += (spec_rates[41] * mw_avg * -3.4653341081628222e-02 * rho_inv);
  jac[901] -= (h[41] * (working_temp * jac[943] - (j_temp * (cp[16] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[996] += (spec_rates[41] * mw_avg * -6.7082804850260427e-02 * rho_inv);
  jac[954] -= (h[41] * (working_temp * jac[996] - (j_temp * (cp[17] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1049] += (spec_rates[41] * mw_avg * -9.7405758211287025e-02 * rho_inv);
  jac[1007] -= (h[41] * (working_temp * jac[1049] - (j_temp * (cp[18] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1102] += (spec_rates[41] * mw_avg * -9.7405758211287025e-02 * rho_inv);
  jac[1060] -= (h[41] * (working_temp * jac[1102] - (j_temp * (cp[19] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1155] += (spec_rates[41] * mw_avg * -1.2582099264133598e-01 * rho_inv);
  jac[1113] -= (h[41] * (working_temp * jac[1155] - (j_temp * (cp[20] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1208] += (spec_rates[41] * mw_avg * 1.1928454423154500e-01 * rho_inv);
  jac[1166] -= (h[41] * (working_temp * jac[1208] - (j_temp * (cp[21] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1261] += (spec_rates[41] * mw_avg * 7.5928621572351557e-02 * rho_inv);
  jac[1219] -= (h[41] * (working_temp * jac[1261] - (j_temp * (cp[22] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1314] += (spec_rates[41] * mw_avg * 3.5804264359138742e-02 * rho_inv);
  jac[1272] -= (h[41] * (working_temp * jac[1314] - (j_temp * (cp[23] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1367] += (spec_rates[41] * mw_avg * -1.4368469284307820e-03 * rho_inv);
  jac[1325] -= (h[41] * (working_temp * jac[1367] - (j_temp * (cp[24] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1420] += (spec_rates[41] * mw_avg * -3.6094709079769957e-02 * rho_inv);
  jac[1378] -= (h[41] * (working_temp * jac[1420] - (j_temp * (cp[25] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1473] += (spec_rates[41] * mw_avg * -6.8429095088606534e-02 * rho_inv);
  jac[1431] -= (h[41] * (working_temp * jac[1473] - (j_temp * (cp[26] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1526] += (spec_rates[41] * mw_avg * -3.1746105633512245e-01 * rho_inv);
  jac[1484] -= (h[41] * (working_temp * jac[1526] - (j_temp * (cp[27] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1579] += (spec_rates[41] * mw_avg * -3.3384372787938477e-01 * rho_inv);
  jac[1537] -= (h[41] * (working_temp * jac[1579] - (j_temp * (cp[28] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1632] += (spec_rates[41] * mw_avg * -3.3384372787938488e-01 * rho_inv);
  jac[1590] -= (h[41] * (working_temp * jac[1632] - (j_temp * (cp[29] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1685] += (spec_rates[41] * mw_avg * 1.0007189395962228e+00 * rho_inv);
  jac[1643] -= (h[41] * (working_temp * jac[1685] - (j_temp * (cp[30] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1738] += (spec_rates[41] * mw_avg * 8.6636181070947793e-01 * rho_inv);
  jac[1696] -= (h[41] * (working_temp * jac[1738] - (j_temp * (cp[31] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1791] += (spec_rates[41] * mw_avg * 7.4890877422336466e-01 * rho_inv);
  jac[1749] -= (h[41] * (working_temp * jac[1791] - (j_temp * (cp[32] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1844] += (spec_rates[41] * mw_avg * 6.4535846478742609e-01 * rho_inv);
  jac[1802] -= (h[41] * (working_temp * jac[1844] - (j_temp * (cp[33] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1897] += (spec_rates[41] * mw_avg * -3.4755868182074344e-02 * rho_inv);
  jac[1855] -= (h[41] * (working_temp * jac[1897] - (j_temp * (cp[34] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[1950] += (spec_rates[41] * mw_avg * -6.6456152046741351e-02 * rho_inv);
  jac[1908] -= (h[41] * (working_temp * jac[1950] - (j_temp * (cp[35] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2003] += (spec_rates[41] * mw_avg * -3.9136580516936903e-01 * rho_inv);
  jac[1961] -= (h[41] * (working_temp * jac[2003] - (j_temp * (cp[36] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2056] += (spec_rates[41] * mw_avg * -3.6377766240645476e-01 * rho_inv);
  jac[2014] -= (h[41] * (working_temp * jac[2056] - (j_temp * (cp[37] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2109] += (spec_rates[41] * mw_avg * -9.6819162462740263e-02 * rho_inv);
  jac[2067] -= (h[41] * (working_temp * jac[2109] - (j_temp * (cp[38] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2162] += (spec_rates[41] * mw_avg * 7.6762040688767283e-02 * rho_inv);
  jac[2120] -= (h[41] * (working_temp * jac[2162] - (j_temp * (cp[39] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2215] += (spec_rates[41] * mw_avg * 3.6576699218415554e-02 * rho_inv);
  jac[2173] -= (h[41] * (working_temp * jac[2215] - (j_temp * (cp[40] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2268] += (spec_rates[41] * mw_avg * -7.1893959622282289e-04 * rho_inv);
  jac[2226] -= (h[41] * (working_temp * jac[2268] - (j_temp * (cp[41] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2321] += (spec_rates[41] * mw_avg * -3.1751234344615414e-01 * rho_inv);
  jac[2279] -= (h[41] * (working_temp * jac[2321] - (j_temp * (cp[42] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2374] += (spec_rates[41] * mw_avg * -3.4915431728756019e-01 * rho_inv);
  jac[2332] -= (h[41] * (working_temp * jac[2374] - (j_temp * (cp[43] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2427] += (spec_rates[41] * mw_avg * -3.4915431728756019e-01 * rho_inv);
  jac[2385] -= (h[41] * (working_temp * jac[2427] - (j_temp * (cp[44] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2480] += (spec_rates[41] * mw_avg * -3.4915431728756019e-01 * rho_inv);
  jac[2438] -= (h[41] * (working_temp * jac[2480] - (j_temp * (cp[45] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2533] += (spec_rates[41] * mw_avg * -3.3352407578588261e-01 * rho_inv);
  jac[2491] -= (h[41] * (working_temp * jac[2533] - (j_temp * (cp[46] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2586] += (spec_rates[41] * mw_avg * -2.9896616098402706e-01 * rho_inv);
  jac[2544] -= (h[41] * (working_temp * jac[2586] - (j_temp * (cp[47] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2639] += (spec_rates[41] * mw_avg * -3.5011453350996996e-01 * rho_inv);
  jac[2597] -= (h[41] * (working_temp * jac[2639] - (j_temp * (cp[48] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2692] += (spec_rates[41] * mw_avg * -3.6498577970061213e-01 * rho_inv);
  jac[2650] -= (h[41] * (working_temp * jac[2692] - (j_temp * (cp[49] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2745] += (spec_rates[41] * mw_avg * -3.4945917138037913e-01 * rho_inv);
  jac[2703] -= (h[41] * (working_temp * jac[2745] - (j_temp * (cp[50] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[2798] += (spec_rates[41] * mw_avg * -3.6436004956427059e-01 * rho_inv);
  jac[2756] -= (h[41] * (working_temp * jac[2798] - (j_temp * (cp[51] - cp[52]) * spec_rates[41] * 2.80336200e+01)));
  jac[96] += (spec_rates[42] * mw_avg * 1.8889856115004076e+01 * rho_inv);
  jac[53] -= (h[42] * (working_temp * jac[96] - (j_temp * (cp[0] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[149] += (spec_rates[42] * mw_avg * 3.9244450634519126e+01 * rho_inv);
  jac[106] -= (h[42] * (working_temp * jac[149] - (j_temp * (cp[1] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[202] += (spec_rates[42] * mw_avg * 1.0998840188299044e+00 * rho_inv);
  jac[159] -= (h[42] * (working_temp * jac[202] - (j_temp * (cp[2] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[255] += (spec_rates[42] * mw_avg * -1.8242719284053333e-01 * rho_inv);
  jac[212] -= (h[42] * (working_temp * jac[255] - (j_temp * (cp[3] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[308] += (spec_rates[42] * mw_avg * 9.4789167167966204e-01 * rho_inv);
  jac[265] -= (h[42] * (working_temp * jac[308] - (j_temp * (cp[4] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[361] += (spec_rates[42] * mw_avg * 8.1290701648720376e-01 * rho_inv);
  jac[318] -= (h[42] * (working_temp * jac[361] - (j_temp * (cp[5] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[414] += (spec_rates[42] * mw_avg * -2.2158564237814618e-01 * rho_inv);
  jac[371] -= (h[42] * (working_temp * jac[414] - (j_temp * (cp[6] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[467] += (spec_rates[42] * mw_avg * -2.5842336641565439e-01 * rho_inv);
  jac[424] -= (h[42] * (working_temp * jac[467] - (j_temp * (cp[7] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[520] += (spec_rates[42] * mw_avg * 1.9514983784379925e+00 * rho_inv);
  jac[477] -= (h[42] * (working_temp * jac[520] - (j_temp * (cp[8] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[573] += (spec_rates[42] * mw_avg * 1.6870097408833546e+00 * rho_inv);
  jac[530] -= (h[42] * (working_temp * jac[573] - (j_temp * (cp[9] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[626] += (spec_rates[42] * mw_avg * 1.4605322187495116e+00 * rho_inv);
  jac[583] -= (h[42] * (working_temp * jac[626] - (j_temp * (cp[10] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[679] += (spec_rates[42] * mw_avg * 1.4605322187495116e+00 * rho_inv);
  jac[636] -= (h[42] * (working_temp * jac[679] - (j_temp * (cp[11] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[732] += (spec_rates[42] * mw_avg * 1.2644209735194940e+00 * rho_inv);
  jac[689] -= (h[42] * (working_temp * jac[732] - (j_temp * (cp[12] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[785] += (spec_rates[42] * mw_avg * 1.0929524167691573e+00 * rho_inv);
  jac[742] -= (h[42] * (working_temp * jac[785] - (j_temp * (cp[13] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[838] += (spec_rates[42] * mw_avg * 1.6106140169009069e-04 * rho_inv);
  jac[795] -= (h[42] * (working_temp * jac[838] - (j_temp * (cp[14] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[891] += (spec_rates[42] * mw_avg * -5.3239106369142608e-01 * rho_inv);
  jac[848] -= (h[42] * (working_temp * jac[891] - (j_temp * (cp[15] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[944] += (spec_rates[42] * mw_avg * -5.0721613750369141e-02 * rho_inv);
  jac[901] -= (h[42] * (working_temp * jac[944] - (j_temp * (cp[16] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[997] += (spec_rates[42] * mw_avg * -9.8188169183784438e-02 * rho_inv);
  jac[954] -= (h[42] * (working_temp * jac[997] - (j_temp * (cp[17] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1050] += (spec_rates[42] * mw_avg * -1.4257145460857276e-01 * rho_inv);
  jac[1007] -= (h[42] * (working_temp * jac[1050] - (j_temp * (cp[18] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1103] += (spec_rates[42] * mw_avg * -1.4257145460857276e-01 * rho_inv);
  jac[1060] -= (h[42] * (working_temp * jac[1103] - (j_temp * (cp[19] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1156] += (spec_rates[42] * mw_avg * -1.8416243834639287e-01 * rho_inv);
  jac[1113] -= (h[42] * (working_temp * jac[1156] - (j_temp * (cp[20] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1209] += (spec_rates[42] * mw_avg * 1.7459512964851956e-01 * rho_inv);
  jac[1166] -= (h[42] * (working_temp * jac[1209] - (j_temp * (cp[21] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1262] += (spec_rates[42] * mw_avg * 1.1113566818619178e-01 * rho_inv);
  jac[1219] -= (h[42] * (working_temp * jac[1262] - (j_temp * (cp[22] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1315] += (spec_rates[42] * mw_avg * 5.2406204156837818e-02 * rho_inv);
  jac[1272] -= (h[42] * (working_temp * jac[1315] - (j_temp * (cp[23] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1368] += (spec_rates[42] * mw_avg * -2.1030928807297014e-03 * rho_inv);
  jac[1325] -= (h[42] * (working_temp * jac[1368] - (j_temp * (cp[24] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1421] += (spec_rates[42] * mw_avg * -5.2831324058003719e-02 * rho_inv);
  jac[1378] -= (h[42] * (working_temp * jac[1421] - (j_temp * (cp[25] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1474] += (spec_rates[42] * mw_avg * -1.0015871549573833e-01 * rho_inv);
  jac[1431] -= (h[42] * (working_temp * jac[1474] - (j_temp * (cp[26] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1527] += (spec_rates[42] * mw_avg * -4.6466333627931056e-01 * rho_inv);
  jac[1484] -= (h[42] * (working_temp * jac[1527] - (j_temp * (cp[27] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1580] += (spec_rates[42] * mw_avg * -4.8864242494235938e-01 * rho_inv);
  jac[1537] -= (h[42] * (working_temp * jac[1580] - (j_temp * (cp[28] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1633] += (spec_rates[42] * mw_avg * -4.8864242494235949e-01 * rho_inv);
  jac[1590] -= (h[42] * (working_temp * jac[1633] - (j_temp * (cp[29] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1686] += (spec_rates[42] * mw_avg * 1.4647384045109708e+00 * rho_inv);
  jac[1643] -= (h[42] * (working_temp * jac[1686] - (j_temp * (cp[30] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1739] += (spec_rates[42] * mw_avg * 1.2680817421721415e+00 * rho_inv);
  jac[1696] -= (h[42] * (working_temp * jac[1739] - (j_temp * (cp[31] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1792] += (spec_rates[42] * mw_avg * 1.0961673649574430e+00 * rho_inv);
  jac[1749] -= (h[42] * (working_temp * jac[1792] - (j_temp * (cp[32] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1845] += (spec_rates[42] * mw_avg * 9.4460221611453943e-01 * rho_inv);
  jac[1802] -= (h[42] * (working_temp * jac[1845] - (j_temp * (cp[33] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1898] += (spec_rates[42] * mw_avg * -5.0871681242433575e-02 * rho_inv);
  jac[1855] -= (h[42] * (working_temp * jac[1898] - (j_temp * (cp[34] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[1951] += (spec_rates[42] * mw_avg * -9.7270946184108600e-02 * rho_inv);
  jac[1908] -= (h[42] * (working_temp * jac[1951] - (j_temp * (cp[35] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2004] += (spec_rates[42] * mw_avg * -5.7283669006527593e-01 * rho_inv);
  jac[1961] -= (h[42] * (working_temp * jac[2004] - (j_temp * (cp[36] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2057] += (spec_rates[42] * mw_avg * -5.3245630890622986e-01 * rho_inv);
  jac[2014] -= (h[42] * (working_temp * jac[2057] - (j_temp * (cp[37] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2110] += (spec_rates[42] * mw_avg * -1.4171286256357163e-01 * rho_inv);
  jac[2067] -= (h[42] * (working_temp * jac[2110] - (j_temp * (cp[38] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2163] += (spec_rates[42] * mw_avg * 1.1235553216454344e-01 * rho_inv);
  jac[2120] -= (h[42] * (working_temp * jac[2163] - (j_temp * (cp[39] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2216] += (spec_rates[42] * mw_avg * 5.3536806325536937e-02 * rho_inv);
  jac[2173] -= (h[42] * (working_temp * jac[2216] - (j_temp * (cp[40] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2269] += (spec_rates[42] * mw_avg * -1.0523018956112439e-03 * rho_inv);
  jac[2226] -= (h[42] * (working_temp * jac[2269] - (j_temp * (cp[41] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2322] += (spec_rates[42] * mw_avg * -4.6473840451097082e-01 * rho_inv);
  jac[2279] -= (h[42] * (working_temp * jac[2322] - (j_temp * (cp[42] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2375] += (spec_rates[42] * mw_avg * -5.1105232188195560e-01 * rho_inv);
  jac[2332] -= (h[42] * (working_temp * jac[2375] - (j_temp * (cp[43] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2428] += (spec_rates[42] * mw_avg * -5.1105232188195560e-01 * rho_inv);
  jac[2385] -= (h[42] * (working_temp * jac[2428] - (j_temp * (cp[44] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2481] += (spec_rates[42] * mw_avg * -5.1105232188195560e-01 * rho_inv);
  jac[2438] -= (h[42] * (working_temp * jac[2481] - (j_temp * (cp[45] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2534] += (spec_rates[42] * mw_avg * -4.8817455461542836e-01 * rho_inv);
  jac[2491] -= (h[42] * (working_temp * jac[2534] - (j_temp * (cp[46] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2587] += (spec_rates[42] * mw_avg * -4.3759261498458674e-01 * rho_inv);
  jac[2544] -= (h[42] * (working_temp * jac[2587] - (j_temp * (cp[47] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2640] += (spec_rates[42] * mw_avg * -5.1245777702220263e-01 * rho_inv);
  jac[2597] -= (h[42] * (working_temp * jac[2640] - (j_temp * (cp[48] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2693] += (spec_rates[42] * mw_avg * -5.3422461340001715e-01 * rho_inv);
  jac[2650] -= (h[42] * (working_temp * jac[2693] - (j_temp * (cp[49] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2746] += (spec_rates[42] * mw_avg * -5.1149853258094025e-01 * rho_inv);
  jac[2703] -= (h[42] * (working_temp * jac[2746] - (j_temp * (cp[50] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[2799] += (spec_rates[42] * mw_avg * -5.3330874089546643e-01 * rho_inv);
  jac[2756] -= (h[42] * (working_temp * jac[2799] - (j_temp * (cp[51] - cp[52]) * spec_rates[42] * 4.10324200e+01)));
  jac[97] += (spec_rates[43] * mw_avg * 1.9807205388727738e+01 * rho_inv);
  jac[53] -= (h[43] * (working_temp * jac[97] - (j_temp * (cp[0] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[150] += (spec_rates[43] * mw_avg * 4.1150281365472381e+01 * rho_inv);
  jac[106] -= (h[43] * (working_temp * jac[150] - (j_temp * (cp[1] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[203] += (spec_rates[43] * mw_avg * 1.1532977557959814e+00 * rho_inv);
  jac[159] -= (h[43] * (working_temp * jac[203] - (j_temp * (cp[2] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[256] += (spec_rates[43] * mw_avg * -1.9128641611046518e-01 * rho_inv);
  jac[212] -= (h[43] * (working_temp * jac[256] - (j_temp * (cp[3] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[309] += (spec_rates[43] * mw_avg * 9.9392419470631266e-01 * rho_inv);
  jac[265] -= (h[43] * (working_temp * jac[309] - (j_temp * (cp[4] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[362] += (spec_rates[43] * mw_avg * 8.5238427119149340e-01 * rho_inv);
  jac[318] -= (h[43] * (working_temp * jac[362] - (j_temp * (cp[5] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[415] += (spec_rates[43] * mw_avg * -2.3234651990233895e-01 * rho_inv);
  jac[371] -= (h[43] * (working_temp * jac[415] - (j_temp * (cp[6] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[468] += (spec_rates[43] * mw_avg * -2.7097319665529951e-01 * rho_inv);
  jac[424] -= (h[43] * (working_temp * jac[468] - (j_temp * (cp[7] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[521] += (spec_rates[43] * mw_avg * 2.0462691172532579e+00 * rho_inv);
  jac[477] -= (h[43] * (working_temp * jac[521] - (j_temp * (cp[8] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[574] += (spec_rates[43] * mw_avg * 1.7689361013141709e+00 * rho_inv);
  jac[530] -= (h[43] * (working_temp * jac[574] - (j_temp * (cp[9] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[627] += (spec_rates[43] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[583] -= (h[43] * (working_temp * jac[627] - (j_temp * (cp[10] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[680] += (spec_rates[43] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[636] -= (h[43] * (working_temp * jac[680] - (j_temp * (cp[11] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[733] += (spec_rates[43] * mw_avg * 1.3258251289920051e+00 * rho_inv);
  jac[689] -= (h[43] * (working_temp * jac[733] - (j_temp * (cp[12] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[786] += (spec_rates[43] * mw_avg * 1.1460295339072457e+00 * rho_inv);
  jac[742] -= (h[43] * (working_temp * jac[786] - (j_temp * (cp[13] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[839] += (spec_rates[43] * mw_avg * 1.6888303669703830e-04 * rho_inv);
  jac[795] -= (h[43] * (working_temp * jac[839] - (j_temp * (cp[14] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[892] += (spec_rates[43] * mw_avg * -5.5824560449051530e-01 * rho_inv);
  jac[848] -= (h[43] * (working_temp * jac[892] - (j_temp * (cp[15] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[945] += (spec_rates[43] * mw_avg * -5.3184810677477289e-02 * rho_inv);
  jac[901] -= (h[43] * (working_temp * jac[945] - (j_temp * (cp[16] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[998] += (spec_rates[43] * mw_avg * -1.0295648743568769e-01 * rho_inv);
  jac[954] -= (h[43] * (working_temp * jac[998] - (j_temp * (cp[17] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1051] += (spec_rates[43] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1007] -= (h[43] * (working_temp * jac[1051] - (j_temp * (cp[18] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1104] += (spec_rates[43] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1060] -= (h[43] * (working_temp * jac[1104] - (j_temp * (cp[19] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1157] += (spec_rates[43] * mw_avg * -1.9310593045325192e-01 * rho_inv);
  jac[1113] -= (h[43] * (working_temp * jac[1157] - (j_temp * (cp[20] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1210] += (spec_rates[43] * mw_avg * 1.8307400393976098e-01 * rho_inv);
  jac[1166] -= (h[43] * (working_temp * jac[1210] - (j_temp * (cp[21] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1263] += (spec_rates[43] * mw_avg * 1.1653275664862946e-01 * rho_inv);
  jac[1219] -= (h[43] * (working_temp * jac[1263] - (j_temp * (cp[22] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1316] += (spec_rates[43] * mw_avg * 5.4951209954087039e-02 * rho_inv);
  jac[1272] -= (h[43] * (working_temp * jac[1316] - (j_temp * (cp[23] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1369] += (spec_rates[43] * mw_avg * -2.2052255129194399e-03 * rho_inv);
  jac[1325] -= (h[43] * (working_temp * jac[1369] - (j_temp * (cp[24] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1422] += (spec_rates[43] * mw_avg * -5.5396974979821684e-02 * rho_inv);
  jac[1378] -= (h[43] * (working_temp * jac[1422] - (j_temp * (cp[25] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1475] += (spec_rates[43] * mw_avg * -1.0502272951245338e-01 * rho_inv);
  jac[1431] -= (h[43] * (working_temp * jac[1475] - (j_temp * (cp[26] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1528] += (spec_rates[43] * mw_avg * -4.8722881118111577e-01 * rho_inv);
  jac[1484] -= (h[43] * (working_temp * jac[1528] - (j_temp * (cp[27] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1581] += (spec_rates[43] * mw_avg * -5.1237239783905042e-01 * rho_inv);
  jac[1537] -= (h[43] * (working_temp * jac[1581] - (j_temp * (cp[28] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1634] += (spec_rates[43] * mw_avg * -5.1237239783905064e-01 * rho_inv);
  jac[1590] -= (h[43] * (working_temp * jac[1634] - (j_temp * (cp[29] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1687] += (spec_rates[43] * mw_avg * 1.5358705880169119e+00 * rho_inv);
  jac[1643] -= (h[43] * (working_temp * jac[1687] - (j_temp * (cp[30] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1740] += (spec_rates[43] * mw_avg * 1.3296636757835822e+00 * rho_inv);
  jac[1696] -= (h[43] * (working_temp * jac[1740] - (j_temp * (cp[31] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1793] += (spec_rates[43] * mw_avg * 1.1494006098271363e+00 * rho_inv);
  jac[1749] -= (h[43] * (working_temp * jac[1793] - (j_temp * (cp[32] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1846] += (spec_rates[43] * mw_avg * 9.9047499310314513e-01 * rho_inv);
  jac[1802] -= (h[43] * (working_temp * jac[1846] - (j_temp * (cp[33] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1899] += (spec_rates[43] * mw_avg * -5.3342165906622240e-02 * rho_inv);
  jac[1855] -= (h[43] * (working_temp * jac[1899] - (j_temp * (cp[34] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[1952] += (spec_rates[43] * mw_avg * -1.0199472127763771e-01 * rho_inv);
  jac[1908] -= (h[43] * (working_temp * jac[1952] - (j_temp * (cp[35] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2005] += (spec_rates[43] * mw_avg * -6.0065539436849469e-01 * rho_inv);
  jac[1961] -= (h[43] * (working_temp * jac[2005] - (j_temp * (cp[36] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2058] += (spec_rates[43] * mw_avg * -5.5831401821279991e-01 * rho_inv);
  jac[2014] -= (h[43] * (working_temp * jac[2058] - (j_temp * (cp[37] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2111] += (spec_rates[43] * mw_avg * -1.4859487324478240e-01 * rho_inv);
  jac[2067] -= (h[43] * (working_temp * jac[2111] - (j_temp * (cp[38] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2164] += (spec_rates[43] * mw_avg * 1.1781186095828751e-01 * rho_inv);
  jac[2120] -= (h[43] * (working_temp * jac[2164] - (j_temp * (cp[39] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2217] += (spec_rates[43] * mw_avg * 5.6136717627201439e-02 * rho_inv);
  jac[2173] -= (h[43] * (working_temp * jac[2217] - (j_temp * (cp[40] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2270] += (spec_rates[43] * mw_avg * -1.1034048989268833e-03 * rho_inv);
  jac[2226] -= (h[43] * (working_temp * jac[2270] - (j_temp * (cp[41] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2323] += (spec_rates[43] * mw_avg * -4.8730752495604418e-01 * rho_inv);
  jac[2279] -= (h[43] * (working_temp * jac[2323] - (j_temp * (cp[42] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2376] += (spec_rates[43] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2332] -= (h[43] * (working_temp * jac[2376] - (j_temp * (cp[43] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2429] += (spec_rates[43] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2385] -= (h[43] * (working_temp * jac[2429] - (j_temp * (cp[44] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2482] += (spec_rates[43] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2438] -= (h[43] * (working_temp * jac[2482] - (j_temp * (cp[45] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2535] += (spec_rates[43] * mw_avg * -5.1188180629592828e-01 * rho_inv);
  jac[2491] -= (h[43] * (working_temp * jac[2535] - (j_temp * (cp[46] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2588] += (spec_rates[43] * mw_avg * -4.5884345274105315e-01 * rho_inv);
  jac[2544] -= (h[43] * (working_temp * jac[2588] - (j_temp * (cp[47] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2641] += (spec_rates[43] * mw_avg * -5.3734429636376391e-01 * rho_inv);
  jac[2597] -= (h[43] * (working_temp * jac[2641] - (j_temp * (cp[48] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2694] += (spec_rates[43] * mw_avg * -5.6016819698922993e-01 * rho_inv);
  jac[2650] -= (h[43] * (working_temp * jac[2694] - (j_temp * (cp[49] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2747] += (spec_rates[43] * mw_avg * -5.3633846807420971e-01 * rho_inv);
  jac[2703] -= (h[43] * (working_temp * jac[2747] - (j_temp * (cp[50] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[2800] += (spec_rates[43] * mw_avg * -5.5920784691048486e-01 * rho_inv);
  jac[2756] -= (h[43] * (working_temp * jac[2800] - (j_temp * (cp[51] - cp[52]) * spec_rates[43] * 4.30250800e+01)));
  jac[98] += (spec_rates[44] * mw_avg * 1.9807205388727738e+01 * rho_inv);
  jac[53] -= (h[44] * (working_temp * jac[98] - (j_temp * (cp[0] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[151] += (spec_rates[44] * mw_avg * 4.1150281365472381e+01 * rho_inv);
  jac[106] -= (h[44] * (working_temp * jac[151] - (j_temp * (cp[1] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[204] += (spec_rates[44] * mw_avg * 1.1532977557959814e+00 * rho_inv);
  jac[159] -= (h[44] * (working_temp * jac[204] - (j_temp * (cp[2] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[257] += (spec_rates[44] * mw_avg * -1.9128641611046518e-01 * rho_inv);
  jac[212] -= (h[44] * (working_temp * jac[257] - (j_temp * (cp[3] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[310] += (spec_rates[44] * mw_avg * 9.9392419470631266e-01 * rho_inv);
  jac[265] -= (h[44] * (working_temp * jac[310] - (j_temp * (cp[4] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[363] += (spec_rates[44] * mw_avg * 8.5238427119149340e-01 * rho_inv);
  jac[318] -= (h[44] * (working_temp * jac[363] - (j_temp * (cp[5] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[416] += (spec_rates[44] * mw_avg * -2.3234651990233895e-01 * rho_inv);
  jac[371] -= (h[44] * (working_temp * jac[416] - (j_temp * (cp[6] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[469] += (spec_rates[44] * mw_avg * -2.7097319665529951e-01 * rho_inv);
  jac[424] -= (h[44] * (working_temp * jac[469] - (j_temp * (cp[7] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[522] += (spec_rates[44] * mw_avg * 2.0462691172532579e+00 * rho_inv);
  jac[477] -= (h[44] * (working_temp * jac[522] - (j_temp * (cp[8] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[575] += (spec_rates[44] * mw_avg * 1.7689361013141709e+00 * rho_inv);
  jac[530] -= (h[44] * (working_temp * jac[575] - (j_temp * (cp[9] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[628] += (spec_rates[44] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[583] -= (h[44] * (working_temp * jac[628] - (j_temp * (cp[10] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[681] += (spec_rates[44] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[636] -= (h[44] * (working_temp * jac[681] - (j_temp * (cp[11] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[734] += (spec_rates[44] * mw_avg * 1.3258251289920051e+00 * rho_inv);
  jac[689] -= (h[44] * (working_temp * jac[734] - (j_temp * (cp[12] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[787] += (spec_rates[44] * mw_avg * 1.1460295339072457e+00 * rho_inv);
  jac[742] -= (h[44] * (working_temp * jac[787] - (j_temp * (cp[13] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[840] += (spec_rates[44] * mw_avg * 1.6888303669703830e-04 * rho_inv);
  jac[795] -= (h[44] * (working_temp * jac[840] - (j_temp * (cp[14] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[893] += (spec_rates[44] * mw_avg * -5.5824560449051530e-01 * rho_inv);
  jac[848] -= (h[44] * (working_temp * jac[893] - (j_temp * (cp[15] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[946] += (spec_rates[44] * mw_avg * -5.3184810677477289e-02 * rho_inv);
  jac[901] -= (h[44] * (working_temp * jac[946] - (j_temp * (cp[16] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[999] += (spec_rates[44] * mw_avg * -1.0295648743568769e-01 * rho_inv);
  jac[954] -= (h[44] * (working_temp * jac[999] - (j_temp * (cp[17] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1052] += (spec_rates[44] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1007] -= (h[44] * (working_temp * jac[1052] - (j_temp * (cp[18] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1105] += (spec_rates[44] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1060] -= (h[44] * (working_temp * jac[1105] - (j_temp * (cp[19] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1158] += (spec_rates[44] * mw_avg * -1.9310593045325192e-01 * rho_inv);
  jac[1113] -= (h[44] * (working_temp * jac[1158] - (j_temp * (cp[20] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1211] += (spec_rates[44] * mw_avg * 1.8307400393976098e-01 * rho_inv);
  jac[1166] -= (h[44] * (working_temp * jac[1211] - (j_temp * (cp[21] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1264] += (spec_rates[44] * mw_avg * 1.1653275664862946e-01 * rho_inv);
  jac[1219] -= (h[44] * (working_temp * jac[1264] - (j_temp * (cp[22] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1317] += (spec_rates[44] * mw_avg * 5.4951209954087039e-02 * rho_inv);
  jac[1272] -= (h[44] * (working_temp * jac[1317] - (j_temp * (cp[23] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1370] += (spec_rates[44] * mw_avg * -2.2052255129194399e-03 * rho_inv);
  jac[1325] -= (h[44] * (working_temp * jac[1370] - (j_temp * (cp[24] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1423] += (spec_rates[44] * mw_avg * -5.5396974979821684e-02 * rho_inv);
  jac[1378] -= (h[44] * (working_temp * jac[1423] - (j_temp * (cp[25] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1476] += (spec_rates[44] * mw_avg * -1.0502272951245338e-01 * rho_inv);
  jac[1431] -= (h[44] * (working_temp * jac[1476] - (j_temp * (cp[26] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1529] += (spec_rates[44] * mw_avg * -4.8722881118111577e-01 * rho_inv);
  jac[1484] -= (h[44] * (working_temp * jac[1529] - (j_temp * (cp[27] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1582] += (spec_rates[44] * mw_avg * -5.1237239783905042e-01 * rho_inv);
  jac[1537] -= (h[44] * (working_temp * jac[1582] - (j_temp * (cp[28] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1635] += (spec_rates[44] * mw_avg * -5.1237239783905064e-01 * rho_inv);
  jac[1590] -= (h[44] * (working_temp * jac[1635] - (j_temp * (cp[29] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1688] += (spec_rates[44] * mw_avg * 1.5358705880169119e+00 * rho_inv);
  jac[1643] -= (h[44] * (working_temp * jac[1688] - (j_temp * (cp[30] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1741] += (spec_rates[44] * mw_avg * 1.3296636757835822e+00 * rho_inv);
  jac[1696] -= (h[44] * (working_temp * jac[1741] - (j_temp * (cp[31] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1794] += (spec_rates[44] * mw_avg * 1.1494006098271363e+00 * rho_inv);
  jac[1749] -= (h[44] * (working_temp * jac[1794] - (j_temp * (cp[32] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1847] += (spec_rates[44] * mw_avg * 9.9047499310314513e-01 * rho_inv);
  jac[1802] -= (h[44] * (working_temp * jac[1847] - (j_temp * (cp[33] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1900] += (spec_rates[44] * mw_avg * -5.3342165906622240e-02 * rho_inv);
  jac[1855] -= (h[44] * (working_temp * jac[1900] - (j_temp * (cp[34] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[1953] += (spec_rates[44] * mw_avg * -1.0199472127763771e-01 * rho_inv);
  jac[1908] -= (h[44] * (working_temp * jac[1953] - (j_temp * (cp[35] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2006] += (spec_rates[44] * mw_avg * -6.0065539436849469e-01 * rho_inv);
  jac[1961] -= (h[44] * (working_temp * jac[2006] - (j_temp * (cp[36] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2059] += (spec_rates[44] * mw_avg * -5.5831401821279991e-01 * rho_inv);
  jac[2014] -= (h[44] * (working_temp * jac[2059] - (j_temp * (cp[37] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2112] += (spec_rates[44] * mw_avg * -1.4859487324478240e-01 * rho_inv);
  jac[2067] -= (h[44] * (working_temp * jac[2112] - (j_temp * (cp[38] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2165] += (spec_rates[44] * mw_avg * 1.1781186095828751e-01 * rho_inv);
  jac[2120] -= (h[44] * (working_temp * jac[2165] - (j_temp * (cp[39] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2218] += (spec_rates[44] * mw_avg * 5.6136717627201439e-02 * rho_inv);
  jac[2173] -= (h[44] * (working_temp * jac[2218] - (j_temp * (cp[40] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2271] += (spec_rates[44] * mw_avg * -1.1034048989268833e-03 * rho_inv);
  jac[2226] -= (h[44] * (working_temp * jac[2271] - (j_temp * (cp[41] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2324] += (spec_rates[44] * mw_avg * -4.8730752495604418e-01 * rho_inv);
  jac[2279] -= (h[44] * (working_temp * jac[2324] - (j_temp * (cp[42] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2377] += (spec_rates[44] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2332] -= (h[44] * (working_temp * jac[2377] - (j_temp * (cp[43] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2430] += (spec_rates[44] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2385] -= (h[44] * (working_temp * jac[2430] - (j_temp * (cp[44] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2483] += (spec_rates[44] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2438] -= (h[44] * (working_temp * jac[2483] - (j_temp * (cp[45] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2536] += (spec_rates[44] * mw_avg * -5.1188180629592828e-01 * rho_inv);
  jac[2491] -= (h[44] * (working_temp * jac[2536] - (j_temp * (cp[46] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2589] += (spec_rates[44] * mw_avg * -4.5884345274105315e-01 * rho_inv);
  jac[2544] -= (h[44] * (working_temp * jac[2589] - (j_temp * (cp[47] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2642] += (spec_rates[44] * mw_avg * -5.3734429636376391e-01 * rho_inv);
  jac[2597] -= (h[44] * (working_temp * jac[2642] - (j_temp * (cp[48] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2695] += (spec_rates[44] * mw_avg * -5.6016819698922993e-01 * rho_inv);
  jac[2650] -= (h[44] * (working_temp * jac[2695] - (j_temp * (cp[49] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2748] += (spec_rates[44] * mw_avg * -5.3633846807420971e-01 * rho_inv);
  jac[2703] -= (h[44] * (working_temp * jac[2748] - (j_temp * (cp[50] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[2801] += (spec_rates[44] * mw_avg * -5.5920784691048486e-01 * rho_inv);
  jac[2756] -= (h[44] * (working_temp * jac[2801] - (j_temp * (cp[51] - cp[52]) * spec_rates[44] * 4.30250800e+01)));
  jac[99] += (spec_rates[45] * mw_avg * 1.9807205388727738e+01 * rho_inv);
  jac[53] -= (h[45] * (working_temp * jac[99] - (j_temp * (cp[0] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[152] += (spec_rates[45] * mw_avg * 4.1150281365472381e+01 * rho_inv);
  jac[106] -= (h[45] * (working_temp * jac[152] - (j_temp * (cp[1] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[205] += (spec_rates[45] * mw_avg * 1.1532977557959814e+00 * rho_inv);
  jac[159] -= (h[45] * (working_temp * jac[205] - (j_temp * (cp[2] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[258] += (spec_rates[45] * mw_avg * -1.9128641611046518e-01 * rho_inv);
  jac[212] -= (h[45] * (working_temp * jac[258] - (j_temp * (cp[3] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[311] += (spec_rates[45] * mw_avg * 9.9392419470631266e-01 * rho_inv);
  jac[265] -= (h[45] * (working_temp * jac[311] - (j_temp * (cp[4] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[364] += (spec_rates[45] * mw_avg * 8.5238427119149340e-01 * rho_inv);
  jac[318] -= (h[45] * (working_temp * jac[364] - (j_temp * (cp[5] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[417] += (spec_rates[45] * mw_avg * -2.3234651990233895e-01 * rho_inv);
  jac[371] -= (h[45] * (working_temp * jac[417] - (j_temp * (cp[6] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[470] += (spec_rates[45] * mw_avg * -2.7097319665529951e-01 * rho_inv);
  jac[424] -= (h[45] * (working_temp * jac[470] - (j_temp * (cp[7] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[523] += (spec_rates[45] * mw_avg * 2.0462691172532579e+00 * rho_inv);
  jac[477] -= (h[45] * (working_temp * jac[523] - (j_temp * (cp[8] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[576] += (spec_rates[45] * mw_avg * 1.7689361013141709e+00 * rho_inv);
  jac[530] -= (h[45] * (working_temp * jac[576] - (j_temp * (cp[9] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[629] += (spec_rates[45] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[583] -= (h[45] * (working_temp * jac[629] - (j_temp * (cp[10] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[682] += (spec_rates[45] * mw_avg * 1.5314601369910732e+00 * rho_inv);
  jac[636] -= (h[45] * (working_temp * jac[682] - (j_temp * (cp[11] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[735] += (spec_rates[45] * mw_avg * 1.3258251289920051e+00 * rho_inv);
  jac[689] -= (h[45] * (working_temp * jac[735] - (j_temp * (cp[12] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[788] += (spec_rates[45] * mw_avg * 1.1460295339072457e+00 * rho_inv);
  jac[742] -= (h[45] * (working_temp * jac[788] - (j_temp * (cp[13] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[841] += (spec_rates[45] * mw_avg * 1.6888303669703830e-04 * rho_inv);
  jac[795] -= (h[45] * (working_temp * jac[841] - (j_temp * (cp[14] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[894] += (spec_rates[45] * mw_avg * -5.5824560449051530e-01 * rho_inv);
  jac[848] -= (h[45] * (working_temp * jac[894] - (j_temp * (cp[15] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[947] += (spec_rates[45] * mw_avg * -5.3184810677477289e-02 * rho_inv);
  jac[901] -= (h[45] * (working_temp * jac[947] - (j_temp * (cp[16] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1000] += (spec_rates[45] * mw_avg * -1.0295648743568769e-01 * rho_inv);
  jac[954] -= (h[45] * (working_temp * jac[1000] - (j_temp * (cp[17] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1053] += (spec_rates[45] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1007] -= (h[45] * (working_temp * jac[1053] - (j_temp * (cp[18] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1106] += (spec_rates[45] * mw_avg * -1.4949516114940853e-01 * rho_inv);
  jac[1060] -= (h[45] * (working_temp * jac[1106] - (j_temp * (cp[19] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1159] += (spec_rates[45] * mw_avg * -1.9310593045325192e-01 * rho_inv);
  jac[1113] -= (h[45] * (working_temp * jac[1159] - (j_temp * (cp[20] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1212] += (spec_rates[45] * mw_avg * 1.8307400393976098e-01 * rho_inv);
  jac[1166] -= (h[45] * (working_temp * jac[1212] - (j_temp * (cp[21] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1265] += (spec_rates[45] * mw_avg * 1.1653275664862946e-01 * rho_inv);
  jac[1219] -= (h[45] * (working_temp * jac[1265] - (j_temp * (cp[22] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1318] += (spec_rates[45] * mw_avg * 5.4951209954087039e-02 * rho_inv);
  jac[1272] -= (h[45] * (working_temp * jac[1318] - (j_temp * (cp[23] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1371] += (spec_rates[45] * mw_avg * -2.2052255129194399e-03 * rho_inv);
  jac[1325] -= (h[45] * (working_temp * jac[1371] - (j_temp * (cp[24] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1424] += (spec_rates[45] * mw_avg * -5.5396974979821684e-02 * rho_inv);
  jac[1378] -= (h[45] * (working_temp * jac[1424] - (j_temp * (cp[25] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1477] += (spec_rates[45] * mw_avg * -1.0502272951245338e-01 * rho_inv);
  jac[1431] -= (h[45] * (working_temp * jac[1477] - (j_temp * (cp[26] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1530] += (spec_rates[45] * mw_avg * -4.8722881118111577e-01 * rho_inv);
  jac[1484] -= (h[45] * (working_temp * jac[1530] - (j_temp * (cp[27] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1583] += (spec_rates[45] * mw_avg * -5.1237239783905042e-01 * rho_inv);
  jac[1537] -= (h[45] * (working_temp * jac[1583] - (j_temp * (cp[28] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1636] += (spec_rates[45] * mw_avg * -5.1237239783905064e-01 * rho_inv);
  jac[1590] -= (h[45] * (working_temp * jac[1636] - (j_temp * (cp[29] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1689] += (spec_rates[45] * mw_avg * 1.5358705880169119e+00 * rho_inv);
  jac[1643] -= (h[45] * (working_temp * jac[1689] - (j_temp * (cp[30] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1742] += (spec_rates[45] * mw_avg * 1.3296636757835822e+00 * rho_inv);
  jac[1696] -= (h[45] * (working_temp * jac[1742] - (j_temp * (cp[31] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1795] += (spec_rates[45] * mw_avg * 1.1494006098271363e+00 * rho_inv);
  jac[1749] -= (h[45] * (working_temp * jac[1795] - (j_temp * (cp[32] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1848] += (spec_rates[45] * mw_avg * 9.9047499310314513e-01 * rho_inv);
  jac[1802] -= (h[45] * (working_temp * jac[1848] - (j_temp * (cp[33] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1901] += (spec_rates[45] * mw_avg * -5.3342165906622240e-02 * rho_inv);
  jac[1855] -= (h[45] * (working_temp * jac[1901] - (j_temp * (cp[34] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[1954] += (spec_rates[45] * mw_avg * -1.0199472127763771e-01 * rho_inv);
  jac[1908] -= (h[45] * (working_temp * jac[1954] - (j_temp * (cp[35] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2007] += (spec_rates[45] * mw_avg * -6.0065539436849469e-01 * rho_inv);
  jac[1961] -= (h[45] * (working_temp * jac[2007] - (j_temp * (cp[36] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2060] += (spec_rates[45] * mw_avg * -5.5831401821279991e-01 * rho_inv);
  jac[2014] -= (h[45] * (working_temp * jac[2060] - (j_temp * (cp[37] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2113] += (spec_rates[45] * mw_avg * -1.4859487324478240e-01 * rho_inv);
  jac[2067] -= (h[45] * (working_temp * jac[2113] - (j_temp * (cp[38] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2166] += (spec_rates[45] * mw_avg * 1.1781186095828751e-01 * rho_inv);
  jac[2120] -= (h[45] * (working_temp * jac[2166] - (j_temp * (cp[39] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2219] += (spec_rates[45] * mw_avg * 5.6136717627201439e-02 * rho_inv);
  jac[2173] -= (h[45] * (working_temp * jac[2219] - (j_temp * (cp[40] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2272] += (spec_rates[45] * mw_avg * -1.1034048989268833e-03 * rho_inv);
  jac[2226] -= (h[45] * (working_temp * jac[2272] - (j_temp * (cp[41] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2325] += (spec_rates[45] * mw_avg * -4.8730752495604418e-01 * rho_inv);
  jac[2279] -= (h[45] * (working_temp * jac[2325] - (j_temp * (cp[42] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2378] += (spec_rates[45] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2332] -= (h[45] * (working_temp * jac[2378] - (j_temp * (cp[43] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2431] += (spec_rates[45] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2385] -= (h[45] * (working_temp * jac[2431] - (j_temp * (cp[44] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2484] += (spec_rates[45] * mw_avg * -5.3587058801691190e-01 * rho_inv);
  jac[2438] -= (h[45] * (working_temp * jac[2484] - (j_temp * (cp[45] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2537] += (spec_rates[45] * mw_avg * -5.1188180629592828e-01 * rho_inv);
  jac[2491] -= (h[45] * (working_temp * jac[2537] - (j_temp * (cp[46] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2590] += (spec_rates[45] * mw_avg * -4.5884345274105315e-01 * rho_inv);
  jac[2544] -= (h[45] * (working_temp * jac[2590] - (j_temp * (cp[47] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2643] += (spec_rates[45] * mw_avg * -5.3734429636376391e-01 * rho_inv);
  jac[2597] -= (h[45] * (working_temp * jac[2643] - (j_temp * (cp[48] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2696] += (spec_rates[45] * mw_avg * -5.6016819698922993e-01 * rho_inv);
  jac[2650] -= (h[45] * (working_temp * jac[2696] - (j_temp * (cp[49] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2749] += (spec_rates[45] * mw_avg * -5.3633846807420971e-01 * rho_inv);
  jac[2703] -= (h[45] * (working_temp * jac[2749] - (j_temp * (cp[50] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[2802] += (spec_rates[45] * mw_avg * -5.5920784691048486e-01 * rho_inv);
  jac[2756] -= (h[45] * (working_temp * jac[2802] - (j_temp * (cp[51] - cp[52]) * spec_rates[45] * 4.30250800e+01)));
  jac[100] += (spec_rates[46] * mw_avg * 1.9343185923812989e+01 * rho_inv);
  jac[53] -= (h[46] * (working_temp * jac[100] - (j_temp * (cp[0] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[153] += (spec_rates[46] * mw_avg * 4.0186261900557632e+01 * rho_inv);
  jac[106] -= (h[46] * (working_temp * jac[153] - (j_temp * (cp[1] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[206] += (spec_rates[46] * mw_avg * 1.1262796784332663e+00 * rho_inv);
  jac[159] -= (h[46] * (working_temp * jac[206] - (j_temp * (cp[2] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[259] += (spec_rates[46] * mw_avg * -1.8680518724919673e-01 * rho_inv);
  jac[212] -= (h[46] * (working_temp * jac[259] - (j_temp * (cp[3] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[312] += (spec_rates[46] * mw_avg * 9.7063973009143500e-01 * rho_inv);
  jac[265] -= (h[46] * (working_temp * jac[312] - (j_temp * (cp[4] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[365] += (spec_rates[46] * mw_avg * 8.3241563424056264e-01 * rho_inv);
  jac[318] -= (h[46] * (working_temp * jac[365] - (j_temp * (cp[5] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[418] += (spec_rates[46] * mw_avg * -2.2690338414825403e-01 * rho_inv);
  jac[371] -= (h[46] * (working_temp * jac[418] - (j_temp * (cp[6] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[471] += (spec_rates[46] * mw_avg * -2.6462516142011244e-01 * rho_inv);
  jac[424] -= (h[46] * (working_temp * jac[471] - (j_temp * (cp[7] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[524] += (spec_rates[46] * mw_avg * 1.9983315772406822e+00 * rho_inv);
  jac[477] -= (h[46] * (working_temp * jac[524] - (j_temp * (cp[8] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[577] += (spec_rates[46] * mw_avg * 1.7274955867594366e+00 * rho_inv);
  jac[530] -= (h[46] * (working_temp * jac[577] - (j_temp * (cp[9] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[630] += (spec_rates[46] * mw_avg * 1.4955829246656389e+00 * rho_inv);
  jac[583] -= (h[46] * (working_temp * jac[630] - (j_temp * (cp[10] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[683] += (spec_rates[46] * mw_avg * 1.4955829246656389e+00 * rho_inv);
  jac[636] -= (h[46] * (working_temp * jac[683] - (j_temp * (cp[11] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[736] += (spec_rates[46] * mw_avg * 1.2947652871389230e+00 * rho_inv);
  jac[689] -= (h[46] * (working_temp * jac[736] - (j_temp * (cp[12] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[789] += (spec_rates[46] * mw_avg * 1.1191817277345095e+00 * rho_inv);
  jac[742] -= (h[46] * (working_temp * jac[789] - (j_temp * (cp[13] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[842] += (spec_rates[46] * mw_avg * 1.6492664735369685e-04 * rho_inv);
  jac[795] -= (h[46] * (working_temp * jac[842] - (j_temp * (cp[14] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[895] += (spec_rates[46] * mw_avg * -5.4516769563851153e-01 * rho_inv);
  jac[848] -= (h[46] * (working_temp * jac[895] - (j_temp * (cp[15] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[948] += (spec_rates[46] * mw_avg * -5.1938860685652594e-02 * rho_inv);
  jac[901] -= (h[46] * (working_temp * jac[948] - (j_temp * (cp[16] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1001] += (spec_rates[46] * mw_avg * -1.0054454626216920e-01 * rho_inv);
  jac[954] -= (h[46] * (working_temp * jac[1001] - (j_temp * (cp[17] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1054] += (spec_rates[46] * mw_avg * -1.4599296771411599e-01 * rho_inv);
  jac[1007] -= (h[46] * (working_temp * jac[1054] - (j_temp * (cp[18] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1107] += (spec_rates[46] * mw_avg * -1.4599296771411599e-01 * rho_inv);
  jac[1060] -= (h[46] * (working_temp * jac[1107] - (j_temp * (cp[19] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1160] += (spec_rates[46] * mw_avg * -1.8858207619101575e-01 * rho_inv);
  jac[1113] -= (h[46] * (working_temp * jac[1160] - (j_temp * (cp[20] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1213] += (spec_rates[46] * mw_avg * 1.7878516562659472e-01 * rho_inv);
  jac[1166] -= (h[46] * (working_temp * jac[1213] - (j_temp * (cp[21] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1266] += (spec_rates[46] * mw_avg * 1.1380276691388824e-01 * rho_inv);
  jac[1219] -= (h[46] * (working_temp * jac[1266] - (j_temp * (cp[22] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1319] += (spec_rates[46] * mw_avg * 5.3663878877395890e-02 * rho_inv);
  jac[1272] -= (h[46] * (working_temp * jac[1319] - (j_temp * (cp[23] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1372] += (spec_rates[46] * mw_avg * -2.1535641330105116e-03 * rho_inv);
  jac[1325] -= (h[46] * (working_temp * jac[1372] - (j_temp * (cp[24] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1425] += (spec_rates[46] * mw_avg * -5.4099201054446953e-02 * rho_inv);
  jac[1378] -= (h[46] * (working_temp * jac[1425] - (j_temp * (cp[25] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1478] += (spec_rates[46] * mw_avg * -1.0256238289636849e-01 * rho_inv);
  jac[1431] -= (h[46] * (working_temp * jac[1478] - (j_temp * (cp[26] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1531] += (spec_rates[46] * mw_avg * -4.7581459863480807e-01 * rho_inv);
  jac[1484] -= (h[46] * (working_temp * jac[1531] - (j_temp * (cp[27] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1584] += (spec_rates[46] * mw_avg * -5.0036915148418271e-01 * rho_inv);
  jac[1537] -= (h[46] * (working_temp * jac[1584] - (j_temp * (cp[28] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1637] += (spec_rates[46] * mw_avg * -5.0036915148418282e-01 * rho_inv);
  jac[1590] -= (h[46] * (working_temp * jac[1637] - (j_temp * (cp[29] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1690] += (spec_rates[46] * mw_avg * 1.4998900529316599e+00 * rho_inv);
  jac[1643] -= (h[46] * (working_temp * jac[1690] - (j_temp * (cp[30] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1743] += (spec_rates[46] * mw_avg * 1.2985139090575399e+00 * rho_inv);
  jac[1696] -= (h[46] * (working_temp * jac[1743] - (j_temp * (cp[31] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1796] += (spec_rates[46] * mw_avg * 1.1224738301286636e+00 * rho_inv);
  jac[1749] -= (h[46] * (working_temp * jac[1796] - (j_temp * (cp[32] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1849] += (spec_rates[46] * mw_avg * 9.6727133224886230e-01 * rho_inv);
  jac[1802] -= (h[46] * (working_temp * jac[1849] - (j_temp * (cp[33] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1902] += (spec_rates[46] * mw_avg * -5.2092529585111132e-02 * rho_inv);
  jac[1855] -= (h[46] * (working_temp * jac[1902] - (j_temp * (cp[34] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[1955] += (spec_rates[46] * mw_avg * -9.9605311208799202e-02 * rho_inv);
  jac[1908] -= (h[46] * (working_temp * jac[1955] - (j_temp * (cp[35] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2008] += (spec_rates[46] * mw_avg * -5.8658395979592015e-01 * rho_inv);
  jac[1961] -= (h[46] * (working_temp * jac[2008] - (j_temp * (cp[36] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2061] += (spec_rates[46] * mw_avg * -5.4523450664611806e-01 * rho_inv);
  jac[2014] -= (h[46] * (working_temp * jac[2061] - (j_temp * (cp[37] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2114] += (spec_rates[46] * mw_avg * -1.4511377067534276e-01 * rho_inv);
  jac[2067] -= (h[46] * (working_temp * jac[2114] - (j_temp * (cp[38] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2167] += (spec_rates[46] * mw_avg * 1.1505190590104424e-01 * rho_inv);
  jac[2120] -= (h[46] * (working_temp * jac[2167] - (j_temp * (cp[39] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2220] += (spec_rates[46] * mw_avg * 5.4821613897814730e-02 * rho_inv);
  jac[2173] -= (h[46] * (working_temp * jac[2220] - (j_temp * (cp[40] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2273] += (spec_rates[46] * mw_avg * -1.0775556516082411e-03 * rho_inv);
  jac[2226] -= (h[46] * (working_temp * jac[2273] - (j_temp * (cp[41] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2326] += (spec_rates[46] * mw_avg * -4.7589146839777163e-01 * rho_inv);
  jac[2279] -= (h[46] * (working_temp * jac[2326] - (j_temp * (cp[42] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2379] += (spec_rates[46] * mw_avg * -5.2331685422987961e-01 * rho_inv);
  jac[2332] -= (h[46] * (working_temp * jac[2379] - (j_temp * (cp[43] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2432] += (spec_rates[46] * mw_avg * -5.2331685422987961e-01 * rho_inv);
  jac[2385] -= (h[46] * (working_temp * jac[2432] - (j_temp * (cp[44] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2485] += (spec_rates[46] * mw_avg * -5.2331685422987961e-01 * rho_inv);
  jac[2438] -= (h[46] * (working_temp * jac[2485] - (j_temp * (cp[45] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2538] += (spec_rates[46] * mw_avg * -4.9989005293165989e-01 * rho_inv);
  jac[2491] -= (h[46] * (working_temp * jac[2538] - (j_temp * (cp[46] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2591] += (spec_rates[46] * mw_avg * -4.4809421834669944e-01 * rho_inv);
  jac[2544] -= (h[46] * (working_temp * jac[2591] - (j_temp * (cp[47] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2644] += (spec_rates[46] * mw_avg * -5.2475603830411832e-01 * rho_inv);
  jac[2597] -= (h[46] * (working_temp * jac[2644] - (j_temp * (cp[48] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2697] += (spec_rates[46] * mw_avg * -5.4704524794478115e-01 * rho_inv);
  jac[2650] -= (h[46] * (working_temp * jac[2697] - (j_temp * (cp[49] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2750] += (spec_rates[46] * mw_avg * -5.2377377335404363e-01 * rho_inv);
  jac[2703] -= (h[46] * (working_temp * jac[2750] - (j_temp * (cp[50] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[2803] += (spec_rates[46] * mw_avg * -5.4610739579650780e-01 * rho_inv);
  jac[2756] -= (h[46] * (working_temp * jac[2803] - (j_temp * (cp[51] - cp[52]) * spec_rates[46] * 4.20171400e+01)));
  jac[102] += (spec_rates[48] * mw_avg * 1.9836438513737246e+01 * rho_inv);
  jac[53] -= (h[48] * (working_temp * jac[102] - (j_temp * (cp[0] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[155] += (spec_rates[48] * mw_avg * 4.1211014381348413e+01 * rho_inv);
  jac[106] -= (h[48] * (working_temp * jac[155] - (j_temp * (cp[1] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[208] += (spec_rates[48] * mw_avg * 1.1549998887726789e+00 * rho_inv);
  jac[159] -= (h[48] * (working_temp * jac[208] - (j_temp * (cp[2] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[261] += (spec_rates[48] * mw_avg * -1.9156873255062087e-01 * rho_inv);
  jac[212] -= (h[48] * (working_temp * jac[261] - (j_temp * (cp[3] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[314] += (spec_rates[48] * mw_avg * 9.9539111089482069e-01 * rho_inv);
  jac[265] -= (h[48] * (working_temp * jac[314] - (j_temp * (cp[4] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[367] += (spec_rates[48] * mw_avg * 8.5364229096090849e-01 * rho_inv);
  jac[318] -= (h[48] * (working_temp * jac[367] - (j_temp * (cp[5] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[420] += (spec_rates[48] * mw_avg * -2.3268943626678962e-01 * rho_inv);
  jac[371] -= (h[48] * (working_temp * jac[420] - (j_temp * (cp[6] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[473] += (spec_rates[48] * mw_avg * -2.7137312148954995e-01 * rho_inv);
  jac[424] -= (h[48] * (working_temp * jac[473] - (j_temp * (cp[7] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[526] += (spec_rates[48] * mw_avg * 2.0492891718108686e+00 * rho_inv);
  jac[477] -= (h[48] * (working_temp * jac[526] - (j_temp * (cp[8] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[579] += (spec_rates[48] * mw_avg * 1.7715468446860239e+00 * rho_inv);
  jac[530] -= (h[48] * (working_temp * jac[579] - (j_temp * (cp[9] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[632] += (spec_rates[48] * mw_avg * 1.5337203935367654e+00 * rho_inv);
  jac[583] -= (h[48] * (working_temp * jac[632] - (j_temp * (cp[10] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[685] += (spec_rates[48] * mw_avg * 1.5337203935367654e+00 * rho_inv);
  jac[636] -= (h[48] * (working_temp * jac[685] - (j_temp * (cp[11] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[738] += (spec_rates[48] * mw_avg * 1.3277818922494118e+00 * rho_inv);
  jac[689] -= (h[48] * (working_temp * jac[738] - (j_temp * (cp[12] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[791] += (spec_rates[48] * mw_avg * 1.1477209398361390e+00 * rho_inv);
  jac[742] -= (h[48] * (working_temp * jac[791] - (j_temp * (cp[13] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[844] += (spec_rates[48] * mw_avg * 1.6913228836211972e-04 * rho_inv);
  jac[795] -= (h[48] * (working_temp * jac[844] - (j_temp * (cp[14] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[897] += (spec_rates[48] * mw_avg * -5.5906950989371607e-01 * rho_inv);
  jac[848] -= (h[48] * (working_temp * jac[897] - (j_temp * (cp[15] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[950] += (spec_rates[48] * mw_avg * -5.3263305255012529e-02 * rho_inv);
  jac[901] -= (h[48] * (working_temp * jac[950] - (j_temp * (cp[16] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1003] += (spec_rates[48] * mw_avg * -1.0310843920317229e-01 * rho_inv);
  jac[954] -= (h[48] * (working_temp * jac[1003] - (j_temp * (cp[17] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1056] += (spec_rates[48] * mw_avg * -1.4971579857141881e-01 * rho_inv);
  jac[1007] -= (h[48] * (working_temp * jac[1056] - (j_temp * (cp[18] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1109] += (spec_rates[48] * mw_avg * -1.4971579857141881e-01 * rho_inv);
  jac[1060] -= (h[48] * (working_temp * jac[1109] - (j_temp * (cp[19] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1162] += (spec_rates[48] * mw_avg * -1.9339093228436488e-01 * rho_inv);
  jac[1113] -= (h[48] * (working_temp * jac[1162] - (j_temp * (cp[20] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1215] += (spec_rates[48] * mw_avg * 1.8334419981737873e-01 * rho_inv);
  jac[1166] -= (h[48] * (working_temp * jac[1215] - (j_temp * (cp[21] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1268] += (spec_rates[48] * mw_avg * 1.1670474540605159e-01 * rho_inv);
  jac[1219] -= (h[48] * (working_temp * jac[1268] - (j_temp * (cp[22] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1321] += (spec_rates[48] * mw_avg * 5.5032311530936733e-02 * rho_inv);
  jac[1272] -= (h[48] * (working_temp * jac[1321] - (j_temp * (cp[23] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1374] += (spec_rates[48] * mw_avg * -2.2084801685777300e-03 * rho_inv);
  jac[1325] -= (h[48] * (working_temp * jac[1374] - (j_temp * (cp[24] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1427] += (spec_rates[48] * mw_avg * -5.5478734453859119e-02 * rho_inv);
  jac[1378] -= (h[48] * (working_temp * jac[1427] - (j_temp * (cp[25] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1480] += (spec_rates[48] * mw_avg * -1.0517773081225434e-01 * rho_inv);
  jac[1431] -= (h[48] * (working_temp * jac[1480] - (j_temp * (cp[26] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1533] += (spec_rates[48] * mw_avg * -4.8794790408018768e-01 * rho_inv);
  jac[1484] -= (h[48] * (working_temp * jac[1533] - (j_temp * (cp[27] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1586] += (spec_rates[48] * mw_avg * -5.1312859973949498e-01 * rho_inv);
  jac[1537] -= (h[48] * (working_temp * jac[1586] - (j_temp * (cp[28] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1639] += (spec_rates[48] * mw_avg * -5.1312859973949521e-01 * rho_inv);
  jac[1590] -= (h[48] * (working_temp * jac[1639] - (j_temp * (cp[29] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1692] += (spec_rates[48] * mw_avg * 1.5381373538739207e+00 * rho_inv);
  jac[1643] -= (h[48] * (working_temp * jac[1692] - (j_temp * (cp[30] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1745] += (spec_rates[48] * mw_avg * 1.3316261042883579e+00 * rho_inv);
  jac[1696] -= (h[48] * (working_temp * jac[1745] - (j_temp * (cp[31] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1798] += (spec_rates[48] * mw_avg * 1.1510969910709137e+00 * rho_inv);
  jac[1749] -= (h[48] * (working_temp * jac[1798] - (j_temp * (cp[32] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1851] += (spec_rates[48] * mw_avg * 9.9193681867237249e-01 * rho_inv);
  jac[1802] -= (h[48] * (working_temp * jac[1851] - (j_temp * (cp[33] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1904] += (spec_rates[48] * mw_avg * -5.3420892722123116e-02 * rho_inv);
  jac[1855] -= (h[48] * (working_temp * jac[1904] - (j_temp * (cp[34] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[1957] += (spec_rates[48] * mw_avg * -1.0214525359044527e-01 * rho_inv);
  jac[1908] -= (h[48] * (working_temp * jac[1957] - (j_temp * (cp[35] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2010] += (spec_rates[48] * mw_avg * -6.0154189167523753e-01 * rho_inv);
  jac[1961] -= (h[48] * (working_temp * jac[2010] - (j_temp * (cp[36] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2063] += (spec_rates[48] * mw_avg * -5.5913802458667561e-01 * rho_inv);
  jac[2014] -= (h[48] * (working_temp * jac[2063] - (j_temp * (cp[37] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2116] += (spec_rates[48] * mw_avg * -1.4881418194684742e-01 * rho_inv);
  jac[2067] -= (h[48] * (working_temp * jac[2116] - (j_temp * (cp[38] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2169] += (spec_rates[48] * mw_avg * 1.1798573752448684e-01 * rho_inv);
  jac[2120] -= (h[48] * (working_temp * jac[2169] - (j_temp * (cp[39] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2222] += (spec_rates[48] * mw_avg * 5.6219568875109108e-02 * rho_inv);
  jac[2173] -= (h[48] * (working_temp * jac[2222] - (j_temp * (cp[40] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2275] += (spec_rates[48] * mw_avg * -1.1050333958659213e-03 * rho_inv);
  jac[2226] -= (h[48] * (working_temp * jac[2275] - (j_temp * (cp[41] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2328] += (spec_rates[48] * mw_avg * -4.8802673402746727e-01 * rho_inv);
  jac[2279] -= (h[48] * (working_temp * jac[2328] - (j_temp * (cp[42] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2381] += (spec_rates[48] * mw_avg * -5.3666147050542967e-01 * rho_inv);
  jac[2332] -= (h[48] * (working_temp * jac[2381] - (j_temp * (cp[43] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2434] += (spec_rates[48] * mw_avg * -5.3666147050542967e-01 * rho_inv);
  jac[2385] -= (h[48] * (working_temp * jac[2434] - (j_temp * (cp[44] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2487] += (spec_rates[48] * mw_avg * -5.3666147050542967e-01 * rho_inv);
  jac[2438] -= (h[48] * (working_temp * jac[2487] - (j_temp * (cp[45] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2540] += (spec_rates[48] * mw_avg * -5.1263728414047371e-01 * rho_inv);
  jac[2491] -= (h[48] * (working_temp * jac[2540] - (j_temp * (cp[46] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2593] += (spec_rates[48] * mw_avg * -4.5952065216169469e-01 * rho_inv);
  jac[2544] -= (h[48] * (working_temp * jac[2593] - (j_temp * (cp[47] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2646] += (spec_rates[48] * mw_avg * -5.3813735387392070e-01 * rho_inv);
  jac[2597] -= (h[48] * (working_temp * jac[2646] - (j_temp * (cp[48] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2699] += (spec_rates[48] * mw_avg * -5.6099493991472393e-01 * rho_inv);
  jac[2650] -= (h[48] * (working_temp * jac[2699] - (j_temp * (cp[49] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2752] += (spec_rates[48] * mw_avg * -5.3713004109912243e-01 * rho_inv);
  jac[2703] -= (h[48] * (working_temp * jac[2752] - (j_temp * (cp[50] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[2805] += (spec_rates[48] * mw_avg * -5.6003317247126982e-01 * rho_inv);
  jac[2756] -= (h[48] * (working_temp * jac[2805] - (j_temp * (cp[51] - cp[52]) * spec_rates[48] * 4.30885800e+01)));
  jac[103] += (spec_rates[49] * mw_avg * 2.0300457978651991e+01 * rho_inv);
  jac[53] -= (h[49] * (working_temp * jac[103] - (j_temp * (cp[0] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[156] += (spec_rates[49] * mw_avg * 4.2175033846263155e+01 * rho_inv);
  jac[106] -= (h[49] * (working_temp * jac[156] - (j_temp * (cp[1] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[209] += (spec_rates[49] * mw_avg * 1.1820179661353936e+00 * rho_inv);
  jac[159] -= (h[49] * (working_temp * jac[209] - (j_temp * (cp[2] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[262] += (spec_rates[49] * mw_avg * -1.9604996141188927e-01 * rho_inv);
  jac[212] -= (h[49] * (working_temp * jac[262] - (j_temp * (cp[3] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[315] += (spec_rates[49] * mw_avg * 1.0186755755096981e+00 * rho_inv);
  jac[265] -= (h[49] * (working_temp * jac[315] - (j_temp * (cp[4] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[368] += (spec_rates[49] * mw_avg * 8.7361092791183914e-01 * rho_inv);
  jac[318] -= (h[49] * (working_temp * jac[368] - (j_temp * (cp[5] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[421] += (spec_rates[49] * mw_avg * -2.3813257202087451e-01 * rho_inv);
  jac[371] -= (h[49] * (working_temp * jac[421] - (j_temp * (cp[6] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[474] += (spec_rates[49] * mw_avg * -2.7772115672473696e-01 * rho_inv);
  jac[424] -= (h[49] * (working_temp * jac[474] - (j_temp * (cp[7] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[527] += (spec_rates[49] * mw_avg * 2.0972267118234438e+00 * rho_inv);
  jac[477] -= (h[49] * (working_temp * jac[527] - (j_temp * (cp[8] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[580] += (spec_rates[49] * mw_avg * 1.8129873592407582e+00 * rho_inv);
  jac[530] -= (h[49] * (working_temp * jac[580] - (j_temp * (cp[9] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[633] += (spec_rates[49] * mw_avg * 1.5695976058621992e+00 * rho_inv);
  jac[583] -= (h[49] * (working_temp * jac[633] - (j_temp * (cp[10] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[686] += (spec_rates[49] * mw_avg * 1.5695976058621992e+00 * rho_inv);
  jac[636] -= (h[49] * (working_temp * jac[686] - (j_temp * (cp[11] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[739] += (spec_rates[49] * mw_avg * 1.3588417341024939e+00 * rho_inv);
  jac[689] -= (h[49] * (working_temp * jac[739] - (j_temp * (cp[12] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[792] += (spec_rates[49] * mw_avg * 1.1745687460088752e+00 * rho_inv);
  jac[742] -= (h[49] * (working_temp * jac[792] - (j_temp * (cp[13] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[845] += (spec_rates[49] * mw_avg * 1.7308867770546115e-04 * rho_inv);
  jac[795] -= (h[49] * (working_temp * jac[845] - (j_temp * (cp[14] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[898] += (spec_rates[49] * mw_avg * -5.7214741874571984e-01 * rho_inv);
  jac[848] -= (h[49] * (working_temp * jac[898] - (j_temp * (cp[15] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[951] += (spec_rates[49] * mw_avg * -5.4509255246837210e-02 * rho_inv);
  jac[901] -= (h[49] * (working_temp * jac[951] - (j_temp * (cp[16] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1004] += (spec_rates[49] * mw_avg * -1.0552038037669077e-01 * rho_inv);
  jac[954] -= (h[49] * (working_temp * jac[1004] - (j_temp * (cp[17] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1057] += (spec_rates[49] * mw_avg * -1.5321799200671130e-01 * rho_inv);
  jac[1007] -= (h[49] * (working_temp * jac[1057] - (j_temp * (cp[18] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1110] += (spec_rates[49] * mw_avg * -1.5321799200671130e-01 * rho_inv);
  jac[1060] -= (h[49] * (working_temp * jac[1110] - (j_temp * (cp[19] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1163] += (spec_rates[49] * mw_avg * -1.9791478654660100e-01 * rho_inv);
  jac[1113] -= (h[49] * (working_temp * jac[1163] - (j_temp * (cp[20] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1216] += (spec_rates[49] * mw_avg * 1.8763303813054499e-01 * rho_inv);
  jac[1166] -= (h[49] * (working_temp * jac[1216] - (j_temp * (cp[21] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1269] += (spec_rates[49] * mw_avg * 1.1943473514079281e-01 * rho_inv);
  jac[1219] -= (h[49] * (working_temp * jac[1269] - (j_temp * (cp[22] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1322] += (spec_rates[49] * mw_avg * 5.6319642607627868e-02 * rho_inv);
  jac[1272] -= (h[49] * (working_temp * jac[1322] - (j_temp * (cp[23] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1375] += (spec_rates[49] * mw_avg * -2.2601415484866578e-03 * rho_inv);
  jac[1325] -= (h[49] * (working_temp * jac[1375] - (j_temp * (cp[24] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1428] += (spec_rates[49] * mw_avg * -5.6776508379233842e-02 * rho_inv);
  jac[1378] -= (h[49] * (working_temp * jac[1428] - (j_temp * (cp[25] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1481] += (spec_rates[49] * mw_avg * -1.0763807742833925e-01 * rho_inv);
  jac[1431] -= (h[49] * (working_temp * jac[1481] - (j_temp * (cp[26] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1534] += (spec_rates[49] * mw_avg * -4.9936211662649543e-01 * rho_inv);
  jac[1484] -= (h[49] * (working_temp * jac[1534] - (j_temp * (cp[27] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1587] += (spec_rates[49] * mw_avg * -5.2513184609436281e-01 * rho_inv);
  jac[1537] -= (h[49] * (working_temp * jac[1587] - (j_temp * (cp[28] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1640] += (spec_rates[49] * mw_avg * -5.2513184609436292e-01 * rho_inv);
  jac[1590] -= (h[49] * (working_temp * jac[1640] - (j_temp * (cp[29] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1693] += (spec_rates[49] * mw_avg * 1.5741178889591725e+00 * rho_inv);
  jac[1643] -= (h[49] * (working_temp * jac[1693] - (j_temp * (cp[30] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1746] += (spec_rates[49] * mw_avg * 1.3627758710144000e+00 * rho_inv);
  jac[1696] -= (h[49] * (working_temp * jac[1746] - (j_temp * (cp[31] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1799] += (spec_rates[49] * mw_avg * 1.1780237707693864e+00 * rho_inv);
  jac[1749] -= (h[49] * (working_temp * jac[1799] - (j_temp * (cp[32] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1852] += (spec_rates[49] * mw_avg * 1.0151404795266552e+00 * rho_inv);
  jac[1802] -= (h[49] * (working_temp * jac[1852] - (j_temp * (cp[33] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1905] += (spec_rates[49] * mw_avg * -5.4670529043634217e-02 * rho_inv);
  jac[1855] -= (h[49] * (working_temp * jac[1905] - (j_temp * (cp[34] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[1958] += (spec_rates[49] * mw_avg * -1.0453466365928377e-01 * rho_inv);
  jac[1908] -= (h[49] * (working_temp * jac[1958] - (j_temp * (cp[35] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2011] += (spec_rates[49] * mw_avg * -6.1561332624781195e-01 * rho_inv);
  jac[1961] -= (h[49] * (working_temp * jac[2011] - (j_temp * (cp[36] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2064] += (spec_rates[49] * mw_avg * -5.7221753615335746e-01 * rho_inv);
  jac[2014] -= (h[49] * (working_temp * jac[2064] - (j_temp * (cp[37] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2117] += (spec_rates[49] * mw_avg * -1.5229528451628707e-01 * rho_inv);
  jac[2067] -= (h[49] * (working_temp * jac[2117] - (j_temp * (cp[38] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2170] += (spec_rates[49] * mw_avg * 1.2074569258173010e-01 * rho_inv);
  jac[2120] -= (h[49] * (working_temp * jac[2170] - (j_temp * (cp[39] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2223] += (spec_rates[49] * mw_avg * 5.7534672604495810e-02 * rho_inv);
  jac[2173] -= (h[49] * (working_temp * jac[2223] - (j_temp * (cp[40] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2276] += (spec_rates[49] * mw_avg * -1.1308826431845631e-03 * rho_inv);
  jac[2226] -= (h[49] * (working_temp * jac[2276] - (j_temp * (cp[41] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2329] += (spec_rates[49] * mw_avg * -4.9944279058573965e-01 * rho_inv);
  jac[2279] -= (h[49] * (working_temp * jac[2329] - (j_temp * (cp[42] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2382] += (spec_rates[49] * mw_avg * -5.4921520429246184e-01 * rho_inv);
  jac[2332] -= (h[49] * (working_temp * jac[2382] - (j_temp * (cp[43] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2435] += (spec_rates[49] * mw_avg * -5.4921520429246184e-01 * rho_inv);
  jac[2385] -= (h[49] * (working_temp * jac[2435] - (j_temp * (cp[44] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2488] += (spec_rates[49] * mw_avg * -5.4921520429246184e-01 * rho_inv);
  jac[2438] -= (h[49] * (working_temp * jac[2488] - (j_temp * (cp[45] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2541] += (spec_rates[49] * mw_avg * -5.2462903750474210e-01 * rho_inv);
  jac[2491] -= (h[49] * (working_temp * jac[2541] - (j_temp * (cp[46] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2594] += (spec_rates[49] * mw_avg * -4.7026988655604834e-01 * rho_inv);
  jac[2544] -= (h[49] * (working_temp * jac[2594] - (j_temp * (cp[47] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2647] += (spec_rates[49] * mw_avg * -5.5072561193356617e-01 * rho_inv);
  jac[2597] -= (h[49] * (working_temp * jac[2647] - (j_temp * (cp[48] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2700] += (spec_rates[49] * mw_avg * -5.7411788895917248e-01 * rho_inv);
  jac[2650] -= (h[49] * (working_temp * jac[2700] - (j_temp * (cp[49] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2753] += (spec_rates[49] * mw_avg * -5.4969473581928829e-01 * rho_inv);
  jac[2703] -= (h[49] * (working_temp * jac[2753] - (j_temp * (cp[50] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[2806] += (spec_rates[49] * mw_avg * -5.7313362358524689e-01 * rho_inv);
  jac[2756] -= (h[49] * (working_temp * jac[2806] - (j_temp * (cp[51] - cp[52]) * spec_rates[49] * 4.40965200e+01)));
  jac[104] += (spec_rates[50] * mw_avg * 1.9816477123179570e+01 * rho_inv);
  jac[53] -= (h[50] * (working_temp * jac[104] - (j_temp * (cp[0] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[157] += (spec_rates[50] * mw_avg * 4.1169543773972279e+01 * rho_inv);
  jac[106] -= (h[50] * (working_temp * jac[157] - (j_temp * (cp[1] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[210] += (spec_rates[50] * mw_avg * 1.1538376134046535e+00 * rho_inv);
  jac[159] -= (h[50] * (working_temp * jac[210] - (j_temp * (cp[2] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[263] += (spec_rates[50] * mw_avg * -1.9137595710424055e-01 * rho_inv);
  jac[212] -= (h[50] * (working_temp * jac[263] - (j_temp * (cp[3] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[316] += (spec_rates[50] * mw_avg * 9.9438944969901422e-01 * rho_inv);
  jac[265] -= (h[50] * (working_temp * jac[316] - (j_temp * (cp[4] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[369] += (spec_rates[50] * mw_avg * 8.5278327147741495e-01 * rho_inv);
  jac[318] -= (h[50] * (working_temp * jac[369] - (j_temp * (cp[5] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[422] += (spec_rates[50] * mw_avg * -2.3245528109257577e-01 * rho_inv);
  jac[371] -= (h[50] * (working_temp * jac[422] - (j_temp * (cp[6] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[475] += (spec_rates[50] * mw_avg * -2.7110003895706020e-01 * rho_inv);
  jac[424] -= (h[50] * (working_temp * jac[475] - (j_temp * (cp[7] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[528] += (spec_rates[50] * mw_avg * 2.0472269739271205e+00 * rho_inv);
  jac[477] -= (h[50] * (working_temp * jac[528] - (j_temp * (cp[8] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[581] += (spec_rates[50] * mw_avg * 1.7697641386607712e+00 * rho_inv);
  jac[530] -= (h[50] * (working_temp * jac[581] - (j_temp * (cp[9] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[634] += (spec_rates[50] * mw_avg * 1.5321770120592657e+00 * rho_inv);
  jac[583] -= (h[50] * (working_temp * jac[634] - (j_temp * (cp[10] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[687] += (spec_rates[50] * mw_avg * 1.5321770120592657e+00 * rho_inv);
  jac[636] -= (h[50] * (working_temp * jac[687] - (j_temp * (cp[11] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[740] += (spec_rates[50] * mw_avg * 1.3264457465038819e+00 * rho_inv);
  jac[689] -= (h[50] * (working_temp * jac[740] - (j_temp * (cp[12] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[793] += (spec_rates[50] * mw_avg * 1.1465659892680002e+00 * rho_inv);
  jac[742] -= (h[50] * (working_temp * jac[793] - (j_temp * (cp[13] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[846] += (spec_rates[50] * mw_avg * 1.6896209068971134e-04 * rho_inv);
  jac[795] -= (h[50] * (working_temp * jac[846] - (j_temp * (cp[14] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[899] += (spec_rates[50] * mw_avg * -5.5850691873965641e-01 * rho_inv);
  jac[848] -= (h[50] * (working_temp * jac[899] - (j_temp * (cp[15] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[952] += (spec_rates[50] * mw_avg * -5.3209706437974291e-02 * rho_inv);
  jac[901] -= (h[50] * (working_temp * jac[952] - (j_temp * (cp[16] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1005] += (spec_rates[50] * mw_avg * -1.0300468127186312e-01 * rho_inv);
  jac[954] -= (h[50] * (working_temp * jac[1005] - (j_temp * (cp[17] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1058] += (spec_rates[50] * mw_avg * -1.4956513969553903e-01 * rho_inv);
  jac[1007] -= (h[50] * (working_temp * jac[1058] - (j_temp * (cp[18] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1111] += (spec_rates[50] * mw_avg * -1.4956513969553903e-01 * rho_inv);
  jac[1060] -= (h[50] * (working_temp * jac[1111] - (j_temp * (cp[19] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1164] += (spec_rates[50] * mw_avg * -1.9319632316000174e-01 * rho_inv);
  jac[1113] -= (h[50] * (working_temp * jac[1164] - (j_temp * (cp[20] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1217] += (spec_rates[50] * mw_avg * 1.8315970071102430e-01 * rho_inv);
  jac[1166] -= (h[50] * (working_temp * jac[1217] - (j_temp * (cp[21] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1270] += (spec_rates[50] * mw_avg * 1.1658730552381814e-01 * rho_inv);
  jac[1219] -= (h[50] * (working_temp * jac[1270] - (j_temp * (cp[22] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1323] += (spec_rates[50] * mw_avg * 5.4976932564445351e-02 * rho_inv);
  jac[1272] -= (h[50] * (working_temp * jac[1323] - (j_temp * (cp[23] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1376] += (spec_rates[50] * mw_avg * -2.2062577769345259e-03 * rho_inv);
  jac[1325] -= (h[50] * (working_temp * jac[1376] - (j_temp * (cp[24] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1429] += (spec_rates[50] * mw_avg * -5.5422906252374664e-02 * rho_inv);
  jac[1378] -= (h[50] * (working_temp * jac[1429] - (j_temp * (cp[25] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1482] += (spec_rates[50] * mw_avg * -1.0507189055462648e-01 * rho_inv);
  jac[1431] -= (h[50] * (working_temp * jac[1482] - (j_temp * (cp[26] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1535] += (spec_rates[50] * mw_avg * -4.8745688253524661e-01 * rho_inv);
  jac[1484] -= (h[50] * (working_temp * jac[1535] - (j_temp * (cp[27] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1588] += (spec_rates[50] * mw_avg * -5.1261223888275054e-01 * rho_inv);
  jac[1537] -= (h[50] * (working_temp * jac[1588] - (j_temp * (cp[28] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1641] += (spec_rates[50] * mw_avg * -5.1261223888275065e-01 * rho_inv);
  jac[1590] -= (h[50] * (working_temp * jac[1641] - (j_temp * (cp[29] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1694] += (spec_rates[50] * mw_avg * 1.5365895276131347e+00 * rho_inv);
  jac[1643] -= (h[50] * (working_temp * jac[1694] - (j_temp * (cp[30] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1747] += (spec_rates[50] * mw_avg * 1.3302860901156479e+00 * rho_inv);
  jac[1696] -= (h[50] * (working_temp * jac[1747] - (j_temp * (cp[31] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1800] += (spec_rates[50] * mw_avg * 1.1499386431853988e+00 * rho_inv);
  jac[1749] -= (h[50] * (working_temp * jac[1800] - (j_temp * (cp[32] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1853] += (spec_rates[50] * mw_avg * 9.9093863352777889e-01 * rho_inv);
  jac[1802] -= (h[50] * (working_temp * jac[1853] - (j_temp * (cp[33] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1906] += (spec_rates[50] * mw_avg * -5.3367135324955899e-02 * rho_inv);
  jac[1855] -= (h[50] * (working_temp * jac[1906] - (j_temp * (cp[34] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[1959] += (spec_rates[50] * mw_avg * -1.0204246491196756e-01 * rho_inv);
  jac[1908] -= (h[50] * (working_temp * jac[1959] - (j_temp * (cp[35] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2012] += (spec_rates[50] * mw_avg * -6.0093656060090106e-01 * rho_inv);
  jac[1961] -= (h[50] * (working_temp * jac[2012] - (j_temp * (cp[36] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2065] += (spec_rates[50] * mw_avg * -5.5857536448634093e-01 * rho_inv);
  jac[2014] -= (h[50] * (working_temp * jac[2065] - (j_temp * (cp[37] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2118] += (spec_rates[50] * mw_avg * -1.4866443036698068e-01 * rho_inv);
  jac[2067] -= (h[50] * (working_temp * jac[2118] - (j_temp * (cp[38] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2171] += (spec_rates[50] * mw_avg * 1.1786700858101591e-01 * rho_inv);
  jac[2120] -= (h[50] * (working_temp * jac[2171] - (j_temp * (cp[39] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2224] += (spec_rates[50] * mw_avg * 5.6162995172600816e-02 * rho_inv);
  jac[2173] -= (h[50] * (working_temp * jac[2224] - (j_temp * (cp[40] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2277] += (spec_rates[50] * mw_avg * -1.1039214017355796e-03 * rho_inv);
  jac[2226] -= (h[50] * (working_temp * jac[2277] - (j_temp * (cp[41] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2330] += (spec_rates[50] * mw_avg * -4.8753563315601994e-01 * rho_inv);
  jac[2279] -= (h[50] * (working_temp * jac[2330] - (j_temp * (cp[42] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2383] += (spec_rates[50] * mw_avg * -5.3612142854161660e-01 * rho_inv);
  jac[2332] -= (h[50] * (working_temp * jac[2383] - (j_temp * (cp[43] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2436] += (spec_rates[50] * mw_avg * -5.3612142854161660e-01 * rho_inv);
  jac[2385] -= (h[50] * (working_temp * jac[2436] - (j_temp * (cp[44] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2489] += (spec_rates[50] * mw_avg * -5.3612142854161660e-01 * rho_inv);
  jac[2438] -= (h[50] * (working_temp * jac[2489] - (j_temp * (cp[45] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2542] += (spec_rates[50] * mw_avg * -5.1212141769418251e-01 * rho_inv);
  jac[2491] -= (h[50] * (working_temp * jac[2542] - (j_temp * (cp[46] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2595] += (spec_rates[50] * mw_avg * -4.5905823693525349e-01 * rho_inv);
  jac[2544] -= (h[50] * (working_temp * jac[2595] - (j_temp * (cp[47] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2648] += (spec_rates[50] * mw_avg * -5.3759582672997741e-01 * rho_inv);
  jac[2597] -= (h[50] * (working_temp * jac[2648] - (j_temp * (cp[48] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2701] += (spec_rates[50] * mw_avg * -5.6043041120213455e-01 * rho_inv);
  jac[2650] -= (h[50] * (working_temp * jac[2701] - (j_temp * (cp[49] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2754] += (spec_rates[50] * mw_avg * -5.3658952761313472e-01 * rho_inv);
  jac[2703] -= (h[50] * (working_temp * jac[2754] - (j_temp * (cp[50] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[2807] += (spec_rates[50] * mw_avg * -5.5946961158440944e-01 * rho_inv);
  jac[2756] -= (h[50] * (working_temp * jac[2807] - (j_temp * (cp[51] - cp[52]) * spec_rates[50] * 4.30452200e+01)));
  jac[105] += (spec_rates[51] * mw_avg * 2.0280496588094319e+01 * rho_inv);
  jac[53] -= (h[51] * (working_temp * jac[105] - (j_temp * (cp[0] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[158] += (spec_rates[51] * mw_avg * 4.2133563238887028e+01 * rho_inv);
  jac[106] -= (h[51] * (working_temp * jac[158] - (j_temp * (cp[1] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[211] += (spec_rates[51] * mw_avg * 1.1808556907673686e+00 * rho_inv);
  jac[159] -= (h[51] * (working_temp * jac[211] - (j_temp * (cp[2] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[264] += (spec_rates[51] * mw_avg * -1.9585718596550897e-01 * rho_inv);
  jac[212] -= (h[51] * (working_temp * jac[264] - (j_temp * (cp[3] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[317] += (spec_rates[51] * mw_avg * 1.0176739143138920e+00 * rho_inv);
  jac[265] -= (h[51] * (working_temp * jac[317] - (j_temp * (cp[4] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[370] += (spec_rates[51] * mw_avg * 8.7275190842834571e-01 * rho_inv);
  jac[318] -= (h[51] * (working_temp * jac[370] - (j_temp * (cp[5] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[423] += (spec_rates[51] * mw_avg * -2.3789841684666066e-01 * rho_inv);
  jac[371] -= (h[51] * (working_temp * jac[423] - (j_temp * (cp[6] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[476] += (spec_rates[51] * mw_avg * -2.7744807419224726e-01 * rho_inv);
  jac[424] -= (h[51] * (working_temp * jac[476] - (j_temp * (cp[7] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[529] += (spec_rates[51] * mw_avg * 2.0951645139396957e+00 * rho_inv);
  jac[477] -= (h[51] * (working_temp * jac[529] - (j_temp * (cp[8] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[582] += (spec_rates[51] * mw_avg * 1.8112046532155053e+00 * rho_inv);
  jac[530] -= (h[51] * (working_temp * jac[582] - (j_temp * (cp[9] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[635] += (spec_rates[51] * mw_avg * 1.5680542243846998e+00 * rho_inv);
  jac[583] -= (h[51] * (working_temp * jac[635] - (j_temp * (cp[10] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[688] += (spec_rates[51] * mw_avg * 1.5680542243846998e+00 * rho_inv);
  jac[636] -= (h[51] * (working_temp * jac[688] - (j_temp * (cp[11] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[741] += (spec_rates[51] * mw_avg * 1.3575055883569636e+00 * rho_inv);
  jac[689] -= (h[51] * (working_temp * jac[741] - (j_temp * (cp[12] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[794] += (spec_rates[51] * mw_avg * 1.1734137954407362e+00 * rho_inv);
  jac[742] -= (h[51] * (working_temp * jac[794] - (j_temp * (cp[13] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[847] += (spec_rates[51] * mw_avg * 1.7291848003305276e-04 * rho_inv);
  jac[795] -= (h[51] * (working_temp * jac[847] - (j_temp * (cp[14] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[900] += (spec_rates[51] * mw_avg * -5.7158482759166018e-01 * rho_inv);
  jac[848] -= (h[51] * (working_temp * jac[900] - (j_temp * (cp[15] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[953] += (spec_rates[51] * mw_avg * -5.4455656429798972e-02 * rho_inv);
  jac[901] -= (h[51] * (working_temp * jac[953] - (j_temp * (cp[16] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1006] += (spec_rates[51] * mw_avg * -1.0541662244538162e-01 * rho_inv);
  jac[954] -= (h[51] * (working_temp * jac[1006] - (j_temp * (cp[17] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1059] += (spec_rates[51] * mw_avg * -1.5306733313083151e-01 * rho_inv);
  jac[1007] -= (h[51] * (working_temp * jac[1059] - (j_temp * (cp[18] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1112] += (spec_rates[51] * mw_avg * -1.5306733313083151e-01 * rho_inv);
  jac[1060] -= (h[51] * (working_temp * jac[1112] - (j_temp * (cp[19] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1165] += (spec_rates[51] * mw_avg * -1.9772017742223788e-01 * rho_inv);
  jac[1113] -= (h[51] * (working_temp * jac[1165] - (j_temp * (cp[20] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1218] += (spec_rates[51] * mw_avg * 1.8744853902419054e-01 * rho_inv);
  jac[1166] -= (h[51] * (working_temp * jac[1218] - (j_temp * (cp[21] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1271] += (spec_rates[51] * mw_avg * 1.1931729525855936e-01 * rho_inv);
  jac[1219] -= (h[51] * (working_temp * jac[1271] - (j_temp * (cp[22] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1324] += (spec_rates[51] * mw_avg * 5.6264263641136486e-02 * rho_inv);
  jac[1272] -= (h[51] * (working_temp * jac[1324] - (j_temp * (cp[23] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1377] += (spec_rates[51] * mw_avg * -2.2579191568434537e-03 * rho_inv);
  jac[1325] -= (h[51] * (working_temp * jac[1377] - (j_temp * (cp[24] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1430] += (spec_rates[51] * mw_avg * -5.6720680177749380e-02 * rho_inv);
  jac[1378] -= (h[51] * (working_temp * jac[1430] - (j_temp * (cp[25] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1483] += (spec_rates[51] * mw_avg * -1.0753223717071138e-01 * rho_inv);
  jac[1431] -= (h[51] * (working_temp * jac[1483] - (j_temp * (cp[26] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1536] += (spec_rates[51] * mw_avg * -4.9887109508155436e-01 * rho_inv);
  jac[1484] -= (h[51] * (working_temp * jac[1536] - (j_temp * (cp[27] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1589] += (spec_rates[51] * mw_avg * -5.2461548523761814e-01 * rho_inv);
  jac[1537] -= (h[51] * (working_temp * jac[1589] - (j_temp * (cp[28] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1642] += (spec_rates[51] * mw_avg * -5.2461548523761836e-01 * rho_inv);
  jac[1590] -= (h[51] * (working_temp * jac[1642] - (j_temp * (cp[29] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1695] += (spec_rates[51] * mw_avg * 1.5725700626983865e+00 * rho_inv);
  jac[1643] -= (h[51] * (working_temp * jac[1695] - (j_temp * (cp[30] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1748] += (spec_rates[51] * mw_avg * 1.3614358568416900e+00 * rho_inv);
  jac[1696] -= (h[51] * (working_temp * jac[1748] - (j_temp * (cp[31] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1801] += (spec_rates[51] * mw_avg * 1.1768654228838715e+00 * rho_inv);
  jac[1749] -= (h[51] * (working_temp * jac[1801] - (j_temp * (cp[32] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1854] += (spec_rates[51] * mw_avg * 1.0141422943820615e+00 * rho_inv);
  jac[1802] -= (h[51] * (working_temp * jac[1854] - (j_temp * (cp[33] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1907] += (spec_rates[51] * mw_avg * -5.4616771646466999e-02 * rho_inv);
  jac[1855] -= (h[51] * (working_temp * jac[1907] - (j_temp * (cp[34] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[1960] += (spec_rates[51] * mw_avg * -1.0443187498080604e-01 * rho_inv);
  jac[1908] -= (h[51] * (working_temp * jac[1960] - (j_temp * (cp[35] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2013] += (spec_rates[51] * mw_avg * -6.1500799517347537e-01 * rho_inv);
  jac[1961] -= (h[51] * (working_temp * jac[2013] - (j_temp * (cp[36] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2066] += (spec_rates[51] * mw_avg * -5.7165487605302268e-01 * rho_inv);
  jac[2014] -= (h[51] * (working_temp * jac[2066] - (j_temp * (cp[37] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2119] += (spec_rates[51] * mw_avg * -1.5214553293642030e-01 * rho_inv);
  jac[2067] -= (h[51] * (working_temp * jac[2119] - (j_temp * (cp[38] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2172] += (spec_rates[51] * mw_avg * 1.2062696363825919e-01 * rho_inv);
  jac[2120] -= (h[51] * (working_temp * jac[2172] - (j_temp * (cp[39] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2225] += (spec_rates[51] * mw_avg * 5.7478098901987525e-02 * rho_inv);
  jac[2173] -= (h[51] * (working_temp * jac[2225] - (j_temp * (cp[40] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2278] += (spec_rates[51] * mw_avg * -1.1297706490542218e-03 * rho_inv);
  jac[2226] -= (h[51] * (working_temp * jac[2278] - (j_temp * (cp[41] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2331] += (spec_rates[51] * mw_avg * -4.9895168971429232e-01 * rho_inv);
  jac[2279] -= (h[51] * (working_temp * jac[2331] - (j_temp * (cp[42] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2384] += (spec_rates[51] * mw_avg * -5.4867516232864877e-01 * rho_inv);
  jac[2332] -= (h[51] * (working_temp * jac[2384] - (j_temp * (cp[43] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2437] += (spec_rates[51] * mw_avg * -5.4867516232864877e-01 * rho_inv);
  jac[2385] -= (h[51] * (working_temp * jac[2437] - (j_temp * (cp[44] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2490] += (spec_rates[51] * mw_avg * -5.4867516232864877e-01 * rho_inv);
  jac[2438] -= (h[51] * (working_temp * jac[2490] - (j_temp * (cp[45] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2543] += (spec_rates[51] * mw_avg * -5.2411317105845090e-01 * rho_inv);
  jac[2491] -= (h[51] * (working_temp * jac[2543] - (j_temp * (cp[46] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2596] += (spec_rates[51] * mw_avg * -4.6980747132960704e-01 * rho_inv);
  jac[2544] -= (h[51] * (working_temp * jac[2596] - (j_temp * (cp[47] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2649] += (spec_rates[51] * mw_avg * -5.5018408478962277e-01 * rho_inv);
  jac[2597] -= (h[51] * (working_temp * jac[2649] - (j_temp * (cp[48] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2702] += (spec_rates[51] * mw_avg * -5.7355336024658310e-01 * rho_inv);
  jac[2650] -= (h[51] * (working_temp * jac[2702] - (j_temp * (cp[49] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2755] += (spec_rates[51] * mw_avg * -5.4915422233330058e-01 * rho_inv);
  jac[2703] -= (h[51] * (working_temp * jac[2755] - (j_temp * (cp[50] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  jac[2808] += (spec_rates[51] * mw_avg * -5.7257006269838651e-01 * rho_inv);
  jac[2756] -= (h[51] * (working_temp * jac[2808] - (j_temp * (cp[51] - cp[52]) * spec_rates[51] * 4.40531600e+01)));
  J_nplusjplus[0] += (spec_rates[52] * mw_avg * 1.2896402563644662e+01 * rho_inv);
  jac[53] -= (h[52] * (working_temp * J_nplusjplus[0] - (j_temp * (cp[0] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[1] += (spec_rates[52] * mw_avg * 2.6792805127289324e+01 * rho_inv);
  jac[106] -= (h[52] * (working_temp * J_nplusjplus[1] - (j_temp * (cp[1] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[2] += (spec_rates[52] * mw_avg * 7.5090815905596475e-01 * rho_inv);
  jac[159] -= (h[52] * (working_temp * J_nplusjplus[2] - (j_temp * (cp[2] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[3] += (spec_rates[52] * mw_avg * -1.2454592047201758e-01 * rho_inv);
  jac[212] -= (h[52] * (working_temp * J_nplusjplus[3] - (j_temp * (cp[3] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[4] += (spec_rates[52] * mw_avg * 6.4714058753455883e-01 * rho_inv);
  jac[265] -= (h[52] * (working_temp * J_nplusjplus[4] - (j_temp * (cp[4] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[5] += (spec_rates[52] * mw_avg * 5.5498443543480880e-01 * rho_inv);
  jac[318] -= (h[52] * (working_temp * J_nplusjplus[5] - (j_temp * (cp[5] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[6] += (spec_rates[52] * mw_avg * -1.5128001129466290e-01 * rho_inv);
  jac[371] -= (h[52] * (working_temp * J_nplusjplus[6] - (j_temp * (cp[6] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[7] += (spec_rates[52] * mw_avg * -1.7642970623272056e-01 * rho_inv);
  jac[424] -= (h[52] * (working_temp * J_nplusjplus[7] - (j_temp * (cp[7] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[8] += (spec_rates[52] * mw_avg * 1.3323187078511367e+00 * rho_inv);
  jac[477] -= (h[52] * (working_temp * J_nplusjplus[8] - (j_temp * (cp[8] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[9] += (spec_rates[52] * mw_avg * 1.1517481453943259e+00 * rho_inv);
  jac[530] -= (h[52] * (working_temp * J_nplusjplus[9] - (j_temp * (cp[9] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[10] += (spec_rates[52] * mw_avg * 9.9712837067116877e-01 * rho_inv);
  jac[583] -= (h[52] * (working_temp * J_nplusjplus[10] - (j_temp * (cp[10] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[11] += (spec_rates[52] * mw_avg * 9.9712837067116877e-01 * rho_inv);
  jac[636] -= (h[52] * (working_temp * J_nplusjplus[11] - (j_temp * (cp[11] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[12] += (spec_rates[52] * mw_avg * 8.6324013190713300e-01 * rho_inv);
  jac[689] -= (h[52] * (working_temp * J_nplusjplus[12] - (j_temp * (cp[12] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[13] += (spec_rates[52] * mw_avg * 7.4617584505409285e-01 * rho_inv);
  jac[742] -= (h[52] * (working_temp * J_nplusjplus[13] - (j_temp * (cp[13] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[14] += (spec_rates[52] * mw_avg * 1.0995915802717271e-04 * rho_inv);
  jac[795] -= (h[52] * (working_temp * J_nplusjplus[14] - (j_temp * (cp[14] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[15] += (spec_rates[52] * mw_avg * -3.6347177219619253e-01 * rho_inv);
  jac[848] -= (h[52] * (working_temp * J_nplusjplus[15] - (j_temp * (cp[15] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[16] += (spec_rates[52] * mw_avg * -3.4628445321131220e-02 * rho_inv);
  jac[901] -= (h[52] * (working_temp * J_nplusjplus[16] - (j_temp * (cp[16] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[17] += (spec_rates[52] * mw_avg * -6.7034611014085005e-02 * rho_inv);
  jac[954] -= (h[52] * (working_temp * J_nplusjplus[17] - (j_temp * (cp[17] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[18] += (spec_rates[52] * mw_avg * -9.7335779665156510e-02 * rho_inv);
  jac[1007] -= (h[52] * (working_temp * J_nplusjplus[18] - (j_temp * (cp[18] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[19] += (spec_rates[52] * mw_avg * -9.7335779665156510e-02 * rho_inv);
  jac[1060] -= (h[52] * (working_temp * J_nplusjplus[19] - (j_temp * (cp[19] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[20] += (spec_rates[52] * mw_avg * -1.2573059993458613e-01 * rho_inv);
  jac[1113] -= (h[52] * (working_temp * J_nplusjplus[20] - (j_temp * (cp[20] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[21] += (spec_rates[52] * mw_avg * 1.1919884746028167e-01 * rho_inv);
  jac[1166] -= (h[52] * (working_temp * J_nplusjplus[21] - (j_temp * (cp[21] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[22] += (spec_rates[52] * mw_avg * 7.5874072697162884e-02 * rho_inv);
  jac[1219] -= (h[52] * (working_temp * J_nplusjplus[22] - (j_temp * (cp[22] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[23] += (spec_rates[52] * mw_avg * 3.5778541748780437e-02 * rho_inv);
  jac[1272] -= (h[52] * (working_temp * J_nplusjplus[23] - (j_temp * (cp[23] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[24] += (spec_rates[52] * mw_avg * -1.4358146644156960e-03 * rho_inv);
  jac[1325] -= (h[52] * (working_temp * J_nplusjplus[24] - (j_temp * (cp[24] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[25] += (spec_rates[52] * mw_avg * -3.6068777807216984e-02 * rho_inv);
  jac[1378] -= (h[52] * (working_temp * J_nplusjplus[25] - (j_temp * (cp[25] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[26] += (spec_rates[52] * mw_avg * -6.8379934046433444e-02 * rho_inv);
  jac[1431] -= (h[52] * (working_temp * J_nplusjplus[26] - (j_temp * (cp[26] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[27] += (spec_rates[52] * mw_avg * -3.1723298498099162e-01 * rho_inv);
  jac[1484] -= (h[52] * (working_temp * J_nplusjplus[27] - (j_temp * (cp[27] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[28] += (spec_rates[52] * mw_avg * -3.3360388683568476e-01 * rho_inv);
  jac[1537] -= (h[52] * (working_temp * J_nplusjplus[28] - (j_temp * (cp[28] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[29] += (spec_rates[52] * mw_avg * -3.3360388683568487e-01 * rho_inv);
  jac[1590] -= (h[52] * (working_temp * J_nplusjplus[29] - (j_temp * (cp[29] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[30] += (spec_rates[52] * mw_avg * 1.0000000000000000e+00 * rho_inv);
  jac[1643] -= (h[52] * (working_temp * J_nplusjplus[30] - (j_temp * (cp[30] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[31] += (spec_rates[52] * mw_avg * 8.6573939637741204e-01 * rho_inv);
  jac[1696] -= (h[52] * (working_temp * J_nplusjplus[31] - (j_temp * (cp[31] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[32] += (spec_rates[52] * mw_avg * 7.4837074086510214e-01 * rho_inv);
  jac[1749] -= (h[52] * (working_temp * J_nplusjplus[32] - (j_temp * (cp[32] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[33] += (spec_rates[52] * mw_avg * 6.4489482436279255e-01 * rho_inv);
  jac[1802] -= (h[52] * (working_temp * J_nplusjplus[33] - (j_temp * (cp[33] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[34] += (spec_rates[52] * mw_avg * -3.4730898763740685e-02 * rho_inv);
  jac[1855] -= (h[52] * (working_temp * J_nplusjplus[34] - (j_temp * (cp[34] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[35] += (spec_rates[52] * mw_avg * -6.6408408412411524e-02 * rho_inv);
  jac[1908] -= (h[52] * (working_temp * J_nplusjplus[35] - (j_temp * (cp[35] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[36] += (spec_rates[52] * mw_avg * -3.9108463893696277e-01 * rho_inv);
  jac[1961] -= (h[52] * (working_temp * J_nplusjplus[36] - (j_temp * (cp[36] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[37] += (spec_rates[52] * mw_avg * -3.6351631613291380e-01 * rho_inv);
  jac[2014] -= (h[52] * (working_temp * J_nplusjplus[37] - (j_temp * (cp[37] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[38] += (spec_rates[52] * mw_avg * -9.6749605340542014e-02 * rho_inv);
  jac[2067] -= (h[52] * (working_temp * J_nplusjplus[38] - (j_temp * (cp[38] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[39] += (spec_rates[52] * mw_avg * 7.6706893066038881e-02 * rho_inv);
  jac[2120] -= (h[52] * (working_temp * J_nplusjplus[39] - (j_temp * (cp[39] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[40] += (spec_rates[52] * mw_avg * 3.6550421673016177e-02 * rho_inv);
  jac[2173] -= (h[52] * (working_temp * J_nplusjplus[40] - (j_temp * (cp[40] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[41] += (spec_rates[52] * mw_avg * -7.1842309341412652e-04 * rho_inv);
  jac[2226] -= (h[52] * (working_temp * J_nplusjplus[41] - (j_temp * (cp[41] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[42] += (spec_rates[52] * mw_avg * -3.1728423524617833e-01 * rho_inv);
  jac[2279] -= (h[52] * (working_temp * J_nplusjplus[42] - (j_temp * (cp[42] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[43] += (spec_rates[52] * mw_avg * -3.4890347676285555e-01 * rho_inv);
  jac[2332] -= (h[52] * (working_temp * J_nplusjplus[43] - (j_temp * (cp[43] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[44] += (spec_rates[52] * mw_avg * -3.4890347676285555e-01 * rho_inv);
  jac[2385] -= (h[52] * (working_temp * J_nplusjplus[44] - (j_temp * (cp[44] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[45] += (spec_rates[52] * mw_avg * -3.4890347676285555e-01 * rho_inv);
  jac[2438] -= (h[52] * (working_temp * J_nplusjplus[45] - (j_temp * (cp[45] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[46] += (spec_rates[52] * mw_avg * -3.3328446438762843e-01 * rho_inv);
  jac[2491] -= (h[52] * (working_temp * J_nplusjplus[46] - (j_temp * (cp[46] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[47] += (spec_rates[52] * mw_avg * -2.9875137678982672e-01 * rho_inv);
  jac[2544] -= (h[52] * (working_temp * J_nplusjplus[47] - (j_temp * (cp[47] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[48] += (spec_rates[52] * mw_avg * -3.4986300314375646e-01 * rho_inv);
  jac[2597] -= (h[52] * (working_temp * J_nplusjplus[48] - (j_temp * (cp[48] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[49] += (spec_rates[52] * mw_avg * -3.6472356548770746e-01 * rho_inv);
  jac[2650] -= (h[52] * (working_temp * J_nplusjplus[49] - (j_temp * (cp[49] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[50] += (spec_rates[52] * mw_avg * -3.4920811184145412e-01 * rho_inv);
  jac[2703] -= (h[52] * (working_temp * J_nplusjplus[50] - (j_temp * (cp[50] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
  J_nplusjplus[51] += (spec_rates[52] * mw_avg * -3.6409828489034612e-01 * rho_inv);
  jac[2756] -= (h[52] * (working_temp * J_nplusjplus[51] - (j_temp * (cp[51] - cp[52]) * spec_rates[52] * 2.80134800e+01)));
}



==> Codes/tutorial/mechanism/out/jacobs/jacob_10.h <==
#ifndef JACOB_HEAD_10
#define JACOB_HEAD_10

#include "header.h"

void eval_jacob_10 (const double, const double, const double, const double*, const double*, const double*, double*, double*);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_2.c <==
#include <math.h>
#include "header.h"

void eval_jacob_2 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 80 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[80] - rev_rates[80]) * ((1.7250366683372099e+03 / T)) + fwd_rates[80] * -1.0 - rev_rates[80] * (-1.0 + -T * (dBdT[12] + dBdT[14] - dBdT[1] - dBdT[28])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[29] += -j_temp * 4.2037279999999996e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 80 wrt species
  if (T <= 1000.0) {
    Kc = (-9.2732791070000005e+00 + 2.6172875700000002e+00 * logT + T * (-8.3591370153526662e-03 + T * (4.0236300486659861e-06 + T * (-1.2756786706917347e-09 + 1.8270044959638663e-13 * T))) - -1.6329829059999996e+04 / T);
  } else {
    Kc = (1.8123589218999999e+01 + -2.0103939999999998e+00 * logT + T * (1.4941518654214866e-04 + T * (3.0571180473967510e-08 + T * (-8.1340187720706394e-12 + 6.2018043009013177e-16 * T))) - -1.5298894890000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[80] - 2.0 * rev_rates[80]);
  kf = exp(2.3148068562664704e+01 - (1.7250366683372099e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[28]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[1]);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 81 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[81] * -1.0 - rev_rates[81] * (-1.0 + -T * (dBdT[28] - dBdT[29])))) * rho_inv;
  jac[29] += j_temp * 4.2037279999999996e+01;
  jac[30] = -j_temp * 4.2037280000000003e+01;

  //partial of rxn 81 wrt species
  if (T <= 1000.0) {
    Kc = (-2.5521339999999988e+00 + 8.9346299999999990e-01 * logT + T * (-6.4766644500000008e-03 + T * (5.5786861000000013e-06 + T * (-2.8160962766666671e-09 + 6.0000089250000002e-13 * T))) - -1.5074532340000000e+04 / T);
  } else {
    Kc = (9.6465531850000001e+00 + -1.4125317800000001e+00 * logT + T * (1.1056187249999998e-03 + T * (-2.6725665833333327e-07 + T * (3.9455622666666665e-11 + -2.4771859549999999e-15 * T))) - -1.4815679110000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[81] - 2.0 * rev_rates[81]);
  kf = 10000000000.0;
  kr = kf / Kc;
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[83] =  -2.0853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[29] - kr * conc[28]);
  jac[136] =  -4.1706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[29] - kr * conc[28]);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[189] =  -2.6274285285698218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[242] =  -1.3137142642849109e+00 * (j_temp * -1.4226436701188128e-01);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[295] =  -2.4717139776120196e+00 * (j_temp * 3.9288728140880758e-01);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[348] =  -2.3334236270543673e+00 * (j_temp * 3.5690674632355568e-01);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[401] =  -1.2735968471893924e+00 * (j_temp * -1.7824490209713328e-01);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[454] =  -1.2358569888060098e+00 * (j_temp * -2.1422543718238485e-01);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[507] =  -3.4998984264424284e+00 * (j_temp * 5.7124213057428075e-01);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[560] =  -3.2289326166339198e+00 * (j_temp * 5.3526159548902896e-01);
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[613] =  -2.9969087922617152e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[666] =  -2.9969087922617152e+00 * (j_temp * 4.9928106040377707e-01);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[719] =  -2.7959948971786828e+00 * (j_temp * 4.6330052531852528e-01);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[772] =  -2.6203271756231472e+00 * (j_temp * 4.2731999023327338e-01);
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[825] =  -1.5007739982292294e+00 * (j_temp * 1.0994706834011048e-04);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[878] =  -9.5517998264023019e-01 * (j_temp * -5.7102223643760053e-01);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[931] =  -1.4486452360817332e+00 * (j_temp * -3.5870588016911675e-02);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[984] =  -1.4000162524295385e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1037] =  -1.3545460462676364e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1090] =  -1.3545460462676364e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1143] =  -1.3119365236301173e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1196] =  -1.6794798549257410e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1249] =  -1.6144663083169599e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1302] =  -1.5542985940156373e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1355] =  -1.4984543961308576e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1408] =  -1.4464838602008832e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1461] =  -1.3979974485893414e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1514] =  -1.0245663225389443e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1567] =  -1.0000000000000002e+00 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01 + kf * conc[1]);
  jac[1620] =  -(j_temp * -5.0060899252788293e-01 + kf * conc[1]);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1673] =  -3.0012179850557659e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1726] =  -2.7997453159174888e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1779] =  -2.6236208560148091e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1832] =  -2.4683439652013792e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1885] =  -1.4484914935244382e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1938] =  -1.4009559376847538e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1991] =  -9.1374386649955652e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2044] =  -9.5511313960822375e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2097] =  -1.3554256647303420e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2150] =  -1.6157160460516555e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2203] =  -1.5554568839710972e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2256] =  -1.4995309203734659e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2309] =  -1.0244894159301354e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2362] =  -9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2415] =  -9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2468] =  -9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2521] =  -1.0004793281979689e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2574] =  -1.0522999899869832e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2627] =  -9.7560142385755122e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2680] =  -9.5330153037019716e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2733] =  -9.7658415963491418e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2786] =  -9.5423983205745067e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 82 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(3.9308672375802352e+01 - 4.92 * logT - (2.3902929330810221e+03 / T)));
  Fcent = 6.7999999999999949e-02 * exp(T / -1.9700000000000000e+02) + 9.3200000000000005e-01 * exp(T / -1.5400000000000000e+03) + exp(-1.0300000000000000e+04 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[18] * (((-4.9200e+00 + (2.3902929330810221e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-3.4517766497461905e-04 * exp(T / -1.9700000000000000e+02) - 6.0519480519480523e-04 * exp(T / -1.5400000000000000e+03) + (1.0300000000000000e+04 / (T * T)) * exp(-1.0300000000000000e+04 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-4.9199999999999999e+00 + (2.3902929330810221e+03 / T) - 1.0) / T) * (fwd_rates[82] - rev_rates[82]) + (pres_mod[18] / T) * ((fwd_rates[82] - rev_rates[82]) * (1.5000000000000000e+00 + (4.0056277362789355e+04 / T)) + fwd_rates[82] * -1.0 - rev_rates[82] * (-T * (dBdT[17] - dBdT[0] - dBdT[14])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;

  //partial of rxn 82 wrt species
  if (T <= 1000.0) {
    Kc = (-2.4584651780000000e+00 + -1.3014144000000005e-01 * logT + T * (-8.6392503799999978e-03 + T * (9.2972229116666652e-06 + T * (-4.9160617820000005e-09 + 1.0728903654500000e-12 * T))) - 9.5306447299999854e+02 / T);
  } else {
    Kc = (1.3334433319999999e+01 + -3.2917747299999993e+00 * logT + T * (3.5934379315500000e-03 + T * (-6.5386985616666657e-07 + T * (7.9660458833333329e-11 + -4.4023165000000007e-15 * T))) - 1.1061990220000007e+03 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[82] - rev_rates[82]);
  j_temp = -mw_avg * rho_inv * pres_mod[18] * (2.0 * fwd_rates[82] - rev_rates[82] + pres_mod_temp);
  pres_mod_temp *= exp(3.9308672375802352e+01 - 4.92 * logT - (2.3902929330810221e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(1.0668955394675699e+01 + 1.5 * logT - (4.0056277362789355e+04 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[18] * (kf * conc[14]));
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[18] * (kf * conc[14]));
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[18] * (kf * conc[14]));
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[18] * (kf * conc[0]));
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[18] * (kf * conc[0]));
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[18] * (kf * conc[0]));
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[18] * (-kr));
  jac[972] +=  (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[18] * (-kr));
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[18] * (-kr));
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 83 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[83] - rev_rates[83]) * (1.5100000000000000e+00 + (1.7260431074669282e+03 / T)) + fwd_rates[83] * -1.0 - rev_rates[83] * (-1.0 + -T * (dBdT[1] + dBdT[5] - dBdT[4] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 83 wrt species
  if (T <= 1000.0) {
    Kc = (-2.2370938509999996e+00 + 3.6229401000000028e-01 * logT + T * (-3.8078186646473330e-03 + T * (3.5634357830006797e-06 + T * (-1.8136705573082654e-09 + 3.8919905395361339e-13 * T))) - -7.5172121869999974e+03 / T);
  } else {
    Kc = (4.1445887660000000e+00 + -8.9617436999999978e-01 * logT + T * (8.3894538700785145e-04 + T * (-1.3167241797396752e-07 + T * (1.4205879822070641e-11 + -7.4733377509013206e-16 * T))) - -7.4391352780000016e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[83] - 2.0 * rev_rates[83]);
  kf = exp(1.2283033686666302e+01 + 1.51 * logT - (1.7260431074669282e+03 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[4]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[4]);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[4]);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[4]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[5]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[5]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[5]);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[5]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[0]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[0]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[0]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[0]);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[1]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - kr * conc[1]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[1]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[1]);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 84 wrt T
  Pr = conc_temp * (exp(3.4365993087130713e+00 - 0.53 * logT - (-8.5547326026057669e+02 / T)));
  Fcent = 2.6539999999999997e-01 * exp(T / -9.4000000000000000e+01) + 7.3460000000000003e-01 * exp(T / -1.7560000000000000e+03) + exp(-5.1820000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[19] * (((-5.3000e-01 + (-8.5547326026057669e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.8234042553191485e-03 * exp(T / -9.4000000000000000e+01) - 4.1833712984054670e-04 * exp(T / -1.7560000000000000e+03) + (5.1820000000000000e+03 / (T * T)) * exp(-5.1820000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.3000000000000003e-01 + (-8.5547326026057669e+02 / T) - 1.0) / T) * (fwd_rates[84] - rev_rates[84]) + (pres_mod[19] / T) * ((fwd_rates[84] - rev_rates[84]) * (-3.7000000000000000e-01) + fwd_rates[84] * -1.0 - rev_rates[84] * (-T * (dBdT[7] - 2.0 * dBdT[4])))) * rho_inv;
  jac[5] += j_temp * -2.0 * 1.7007339999999999e+01;
  jac[8] += j_temp * 3.4014679999999998e+01;

  //partial of rxn 84 wrt species
  if (T <= 1000.0) {
    Kc = (7.3508198260000004e+00 + -2.7079181700000001e+00 * logT + T * (2.1299063115000003e-03 + T * (1.2496155466666669e-06 + T * (-1.1512345533333333e-09 + 2.9481571150000003e-13 * T))) - -2.4932743220000000e+04 / T);
  } else {
    Kc = (-4.0164630899999985e+00 + -1.0207724900000006e+00 * logT + T * (1.9057287540000000e-03 + T * (-3.5906711766666662e-07 + T * (4.5589858100000000e-11 + -2.6136652849999998e-15 * T))) - -2.5579101699999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[84] - rev_rates[84]);
  j_temp = -mw_avg * rho_inv * pres_mod[19] * (2.0 * fwd_rates[84] - rev_rates[84] + pres_mod_temp);
  pres_mod_temp *= exp(3.4365993087130713e+00 - 0.53 * logT - (-8.5547326026057669e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.5027330930150580e+01 - 0.37 * logT);
  kr = kf / Kc;
  jac[58] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[61] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[111] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[114] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[164] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[167] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[217] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[220] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[270] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[19] * (kf * 2.0 * conc[4]));
  jac[273] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[19] * (kf * 2.0 * conc[4]));
  jac[323] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[326] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[376] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[379] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[429] +=  -(j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[19] * (-kr));
  jac[432] +=  (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[19] * (-kr));
  jac[482] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[485] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[535] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[538] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[588] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[591] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[641] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[644] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[694] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[697] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[747] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[750] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[800] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[803] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[853] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[856] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[906] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[909] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[959] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[962] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1012] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1015] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1065] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1068] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1118] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1121] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1171] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1174] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1224] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1227] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1277] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1280] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1330] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1333] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1383] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1386] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1436] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1439] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1489] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1492] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1542] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1545] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1595] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1598] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1648] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1651] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1701] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1704] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1754] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1757] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1807] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1810] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1860] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1863] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1913] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1916] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1966] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1969] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2019] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2022] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2072] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2075] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2125] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2128] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2178] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2181] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2231] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2234] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2284] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2287] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2337] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2340] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2390] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2393] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2443] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2446] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2496] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2499] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2549] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2552] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2602] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2605] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2655] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2658] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2708] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2711] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2761] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2764] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 85 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[85] - rev_rates[85]) * (2.3999999999999999e+00 + (-1.0617932818528334e+03 / T)) + fwd_rates[85] * -1.0 - rev_rates[85] * (-1.0 + -T * (dBdT[2] + dBdT[5] - 2.0 * dBdT[4])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * -2.0 * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 85 wrt species
  if (T <= 1000.0) {
    Kc = (2.0278753680000001e+00 + -6.1712319999999954e-01 * logT + T * (-2.5655894999999994e-04 + T * (6.5459820833333341e-07 + T * (-3.2114751666666664e-10 + 5.7820423999999999e-14 * T))) - -8.4016286199999995e+03 / T);
  } else {
    Kc = (1.3800786099999995e+00 + -5.8236206999999984e-01 * logT + T * (4.9704224715000007e-04 + T * (-6.2522419183333327e-08 + T * (5.7360453583333335e-12 + -2.7170195449999994e-16 * T))) - -8.5040320000000029e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[85] - 2.0 * rev_rates[85]);
  kf = exp(3.5751506887855933e+00 + 2.4 * logT - (-1.0617932818528334e+03 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[164] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[5]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 + kf * 2.0 * conc[4]);
  jac[270] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 + kf * 2.0 * conc[4]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * 2.0 * conc[4]);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[323] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[2]);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -(j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 86 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[86] - rev_rates[86]) * ((-2.5160978242958137e+02 / T)) + fwd_rates[86] * -1.0 - rev_rates[86] * (-1.0 + -T * (dBdT[3] + dBdT[5] - dBdT[4] - dBdT[6])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 86 wrt species
  if (T <= 1000.0) {
    Kc = (-4.9137694999999981e-01 + -3.1271651999999950e-01 * logT + T * (1.0586348849999999e-03 + T * (-1.5680872316666664e-06 + T * (1.0823547516666667e-09 + -2.8203297000000007e-13 * T))) - -3.5267558860000005e+04 / T);
  } else {
    Kc = (2.9517713799999998e+00 + -7.9356824000000037e-01 * logT + T * (4.3587786700000010e-04 + T * (-6.9147710833333326e-08 + T * (7.1773627999999992e-12 + -2.9010321499999993e-16 * T))) - -3.5063268533000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[86] - 2.0 * rev_rates[86]);
  kf = exp(2.3397414486372941e+01 - (-2.5160978242958137e+02 / T));
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 87 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[87] - rev_rates[87]) * ((2.1487475419486250e+02 / T)) + fwd_rates[87] * -1.0 - rev_rates[87] * (-1.0 + -T * (dBdT[6] + dBdT[5] - dBdT[4] - dBdT[7])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 87 wrt species
  if (T <= 1000.0) {
    Kc = (-6.9580548999999969e-01 + 2.3231045000000039e-01 * logT + T * (-1.9207073365000000e-03 + T * (1.0545304499999991e-06 + T * (-3.5884544916666708e-10 + 5.3778554000000095e-14 * T))) - -1.5911417119999998e+04 / T);
  } else {
    Kc = (1.5657066599999991e+00 + -2.0668712999999928e-01 * logT + T * (-5.2000424300000002e-04 + T * (1.6285939233333333e-07 + T * (-2.2169620616666662e-11 + 1.1539419300000000e-15 * T))) - -1.5889309687000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[87] - 2.0 * rev_rates[87]);
  kf = exp(2.1416413017506358e+01 - (2.1487475419486250e+02 / T));
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 88 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[88] - rev_rates[88]) * ((1.4799687402507976e+04 / T)) + fwd_rates[88] * -1.0 - rev_rates[88] * (-1.0 + -T * (dBdT[6] + dBdT[5] - dBdT[4] - dBdT[7])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 88 wrt species
  if (T <= 1000.0) {
    Kc = (-6.9580548999999969e-01 + 2.3231045000000039e-01 * logT + T * (-1.9207073365000000e-03 + T * (1.0545304499999991e-06 + T * (-3.5884544916666708e-10 + 5.3778554000000095e-14 * T))) - -1.5911417119999998e+04 / T);
  } else {
    Kc = (1.5657066599999991e+00 + -2.0668712999999928e-01 * logT + T * (-5.2000424300000002e-04 + T * (1.6285939233333333e-07 + T * (-2.2169620616666662e-11 + 1.1539419300000000e-15 * T))) - -1.5889309687000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[88] - 2.0 * rev_rates[88]);
  kf = exp(3.5069404645972853e+01 - (1.4799687402507976e+04 / T));
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[7]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[6]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[5]);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[4]);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 89 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[89] * -1.0 - rev_rates[89] * (-1.0 + -T * (dBdT[1] + dBdT[14] - dBdT[4] - dBdT[8])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 89 wrt species
  if (T <= 1000.0) {
    Kc = (-8.9893508499999975e-01 + -4.6672151000000017e-01 * logT + T * (1.0562507823526665e-03 + T * (-7.2248605449931987e-07 + T * (4.6003117544173469e-10 + -1.2675303229638663e-13 * T))) - -7.7929389859999996e+04 / T);
  } else {
    Kc = (-1.5358240939999996e+00 + -3.7037093000000043e-01 * logT + T * (7.3305438125785148e-04 + T * (-1.7548291347396754e-07 + T * (2.3380837997070637e-11 + -1.3616614885901323e-15 * T))) - -7.7988164799999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[89] - 2.0 * rev_rates[89]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14]);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[8]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[8]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[8]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[8]);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[4]);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + kf * conc[4]);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[4]);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[4]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[1]);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 90 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[90] * -1.0 - rev_rates[90] * (-1.0 + -T * (dBdT[1] + dBdT[16] - dBdT[4] - dBdT[9])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 90 wrt species
  if (T <= 1000.0) {
    Kc = (1.7282501949999998e+00 + -7.6064623999999936e-01 * logT + T * (-5.8322167014733365e-04 + T * (1.8084994730006798e-06 + T * (-1.0496207698082652e-09 + 2.1898323095361339e-13 * T))) - -4.5099149099999995e+04 / T);
  } else {
    Kc = (8.9163925999999893e-02 + -6.9917801000000024e-01 * logT + T * (1.7188059199578511e-03 + T * (-4.5923449947396753e-07 + T * (6.7316314822070638e-11 + -4.1350023250901320e-15 * T))) - -4.5385515350000016e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[90] - 2.0 * rev_rates[90]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[16]);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[9]);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[9]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[9]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[9]);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[4]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[4]);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[4]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[4]);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[1]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 91 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[91] * -1.0 - rev_rates[91] * (-1.0 + -T * (dBdT[1] + dBdT[17] - dBdT[4] - dBdT[10])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 91 wrt species
  if (T <= 1000.0) {
    Kc = (-8.4150539499999955e-01 + -4.6097095000000010e-01 * logT + T * (-4.2379441561473333e-03 + T * (4.9848606630006798e-06 + T * (-2.5163734364749319e-09 + 5.0628666545361342e-13 * T))) - -3.8454417459999997e+04 / T);
  } else {
    Kc = (4.2680494560000000e+00 + -1.7062987100000002e+00 * logT + T * (2.4975890804578515e-03 + T * (-5.2335789530730078e-07 + T * (6.9514893488737301e-11 + -4.0677022200901327e-15 * T))) - -3.8644433400000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[91] - 2.0 * rev_rates[91]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 92 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[92] - rev_rates[92]) * (2.0000000000000000e+00 + (1.5096586945774882e+03 / T)) + fwd_rates[92] * -1.0 - rev_rates[92] * (-1.0 + -T * (dBdT[9] + dBdT[5] - dBdT[4] - dBdT[10])))) * rho_inv;
  jac[10] += j_temp * 1.3018939999999999e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 92 wrt species
  if (T <= 1000.0) {
    Kc = (-1.5739063000000009e-01 + -6.6236889999999882e-02 * logT + T * (-1.4007659100000007e-04 + T * (-4.3023756000000001e-07 + T * (4.5052062583333339e-10 + -1.3428221950000000e-13 * T))) - -9.1155539600000011e+03 / T);
  } else {
    Kc = (-1.4160766999999996e-01 + -5.4531579999999913e-02 * logT + T * (-5.2849545749999983e-04 + T * (2.1046897983333336e-07 + T * (-3.3330269116666668e-11 + 2.0729778299999996e-15 * T))) - -9.1141216999999924e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[92] - 2.0 * rev_rates[92]);
  kf = exp(9.3325580047004326e+00 + 2.0 * logT - (1.5096586945774882e+03 / T));
  kr = kf / Kc;
  jac[63] +=  6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[169] +=  8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[10]);
  jac[328] +=  7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[9]);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[9]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[9]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[9]);
  jac[381] +=  3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  (j_temp * 5.3526159548902896e-01 - kr * conc[5]);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[5]);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[5]);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01 - kr * conc[5]);
  jac[593] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[646] +=  9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[858] +=  2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1282] +=  4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 93 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[93] * -1.0 - rev_rates[93] * (-1.0 + -T * (dBdT[1] + dBdT[17] - dBdT[4] - dBdT[11])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 93 wrt species
  if (T <= 1000.0) {
    Kc = (1.9260708619999996e+00 + -8.9689639000000021e-01 * logT + T * (-2.5702009896473336e-03 + T * (4.0785166980006795e-06 + T * (-2.2799360798082651e-09 + 4.9350015645361341e-13 * T))) - -4.2947193659999997e+04 / T);
  } else {
    Kc = (1.2306782960000007e+00 + -1.1242360000000000e+00 * logT + T * (1.9978423554578512e-03 + T * (-4.2286231197396749e-07 + T * (5.6371022572070625e-11 + -3.3077582300901327e-15 * T))) - -4.3306829100000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[93] - 2.0 * rev_rates[93]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[11]);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[11]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[11]);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[11]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[4]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 94 wrt T
  conc_temp += (0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(3.4899029160197301e+01 - 4.49 * logT - (9.1082741239508448e+02 / T)));
  Fcent = 5.8800000000000008e-01 * exp(T / -1.9500000000000000e+02) + 4.1199999999999998e-01 * exp(T / -5.9000000000000000e+03) + exp(-6.3940000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[20] * (((-4.4900e+00 + (9.1082741239508448e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-3.0153846153846160e-03 * exp(T / -1.9500000000000000e+02) - 6.9830508474576274e-05 * exp(T / -5.9000000000000000e+03) + (6.3940000000000000e+03 / (T * T)) * exp(-6.3940000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-4.4900000000000002e+00 + (9.1082741239508448e+02 / T) - 1.0) / T) * (fwd_rates[94] - rev_rates[94]) + (pres_mod[20] / T) * ((fwd_rates[94] - rev_rates[94]) * (-1.4299999999999999e+00 + (6.6928202126268650e+02 / T)) + fwd_rates[94] * -1.0 - rev_rates[94] * (-T * (dBdT[20] - dBdT[4] - dBdT[12])))) * rho_inv;
  jac[21] += j_temp * 3.2042160000000003e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 94 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0545270920000003e+00 + -9.5021000999999972e-01 * logT + T * (-7.4202735650000006e-03 + T * (9.1493264216666673e-06 + T * (-5.0273651100000005e-09 + 1.1113648879999998e-12 * T))) - -4.5702844960000002e+04 / T);
  } else {
    Kc = (5.1344918899999987e+00 + -2.5888974800000000e+00 * logT + T * (3.1527495569999998e-03 + T * (-5.8406168299999986e-07 + T * (7.2831030133333355e-11 + -4.1043009099999999e-15 * T))) - -4.6009115999999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[94] - rev_rates[94]);
  j_temp = -mw_avg * rho_inv * pres_mod[20] * (2.0 * fwd_rates[94] - rev_rates[94] + pres_mod_temp);
  pres_mod_temp *= exp(3.4899029160197301e+01 - 4.49 * logT - (9.1082741239508448e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.5564817990743961e+01 - 1.43 * logT - (6.6928202126268650e+02 / T));
  kr = kf / Kc;
  jac[74] +=  1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[127] +=  3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[180] +=  2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[233] +=  1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[286] +=  1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[12]));
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[12]));
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[12]));
  jac[339] +=  1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[392] +=  9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[445] +=  9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[498] +=  2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[551] +=  2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[604] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[657] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[710] +=  2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[4]));
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[4]));
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[20] * (kf * conc[4]));
  jac[763] +=  1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[816] +=  1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[869] +=  7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[922] +=  1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[975] +=  1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1028] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1081] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1134] +=  (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[20] * (-kr));
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[20] * (-kr));
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[20] * (-kr));
  jac[1187] +=  1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1240] +=  1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1293] +=  1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1346] +=  1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1399] +=  1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1452] +=  1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1505] +=  7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1558] +=  7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1611] +=  7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1664] +=  2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1717] +=  2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1770] +=  1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1823] +=  1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1876] +=  1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1929] +=  1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1982] +=  6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2035] +=  7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2088] +=  1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2141] +=  1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2194] +=  1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2247] +=  1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2300] +=  7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2353] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2406] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2459] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2512] +=  7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2565] +=  8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2618] +=  7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2671] +=  7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2724] +=  7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2777] +=  7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 95 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[95] - rev_rates[95]) * (1.6000000000000001e+00 + (2.7274500415366620e+03 / T)) + fwd_rates[95] * -1.0 - rev_rates[95] * (-1.0 + -T * (dBdT[10] + dBdT[5] - dBdT[4] - dBdT[12])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 95 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0828526300000001e+00 + 2.9571340000000079e-01 * logT + T * (-3.3859809350000002e-04 + T * (-1.7214274166666665e-07 + T * (1.1778545249999987e-10 + -2.2428833999999994e-14 * T))) - -4.3497659600000025e+03 / T);
  } else {
    Kc = (-2.3482927800000000e+00 + 5.2948823000000012e-01 * logT + T * (-9.7750956300000002e-04 + T * (2.1460329399999996e-07 + T * (-2.8716743866666666e-11 + 1.6510772150000001e-15 * T))) - -4.3749343999999983e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[95] - 2.0 * rev_rates[95]);
  kf = exp(1.0933106969717286e+01 + 1.6 * logT - (2.7274500415366620e+03 / T));
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[10]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[10]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[10]);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[10]);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[647] +=  (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 96 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[96] - rev_rates[96]) * (-1.3400000000000001e+00 + (7.1306212340543357e+02 / T)) + fwd_rates[96] * -1.0 - rev_rates[96] * (-1.0 + -T * (dBdT[11] + dBdT[5] - dBdT[4] - dBdT[12])))) * rho_inv;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[12] += j_temp * 1.4026879999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 96 wrt species
  if (T <= 1000.0) {
    Kc = (-3.8504288870000001e+00 + 7.3163884000000001e-01 * logT + T * (-2.0063412599999999e-03 + T * (7.3420122333333307e-07 + T * (-1.1865190416666682e-10 + -9.6423250000000015e-15 * T))) - 1.4301023999999961e+02 / T);
  } else {
    Kc = (6.8907837999999888e-01 + -5.2574480000000090e-02 * logT + T * (-4.7776283799999975e-04 + T * (1.1410771066666666e-07 + T * (-1.5572872949999997e-11 + 8.9113322500000016e-16 * T))) - 2.8746130000000267e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[96] - 2.0 * rev_rates[96]);
  kf = exp(3.4098719842032899e+01 - 1.34 * logT - (7.1306212340543357e+02 / T));
  kr = kf / Kc;
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[277] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[330] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[11]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[648] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[701] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 97 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[97] - rev_rates[97]) * (1.6000000000000001e+00 + (1.5700450423605878e+03 / T)) + fwd_rates[97] * -1.0 - rev_rates[97] * (-1.0 + -T * (dBdT[12] + dBdT[5] - dBdT[4] - dBdT[13])))) * rho_inv;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[14] += -j_temp * 1.6042760000000001e+01;

  //partial of rxn 97 wrt species
  if (T <= 1000.0) {
    Kc = (6.7704219399999994e+00 + -1.2696605999999995e+00 * logT + T * (8.0234069850000003e-03 + T * (-6.9245629400000004e-06 + T * (3.3330242550000006e-09 + -6.8588373949999998e-13 * T))) - -7.2171608599999963e+03 / T);
  } else {
    Kc = (-1.1619143255000001e+01 + 2.1519710450000002e+00 * logT + T * (-2.2612790030000001e-03 + T * (4.0918947733333328e-07 + T * (-5.3028044783333331e-11 + 3.0089326100000001e-15 * T))) - -7.6190252099999998e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[97] - 2.0 * rev_rates[97]);
  kf = exp(1.1512925464970229e+01 + 1.6 * logT - (1.5700450423605878e+03 / T));
  kr = kf / Kc;
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[13]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[13]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[13]);
  jac[279] +=  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[13]);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[12]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[12]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[12]);
  jac[332] +=  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[12]);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[5]);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[5]);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[5]);
  jac[703] +=  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[5]);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[4]);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[4]);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[4]);
  jac[756] +=  -(j_temp * 4.2731999023327338e-01 + kf * conc[4]);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 98 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[98] - rev_rates[98]) * (1.2280000000000000e+00 + (3.5225369540141394e+01 / T)) + fwd_rates[98] * -1.0 - rev_rates[98] * (-1.0 + -T * (dBdT[1] + dBdT[15] - dBdT[4] - dBdT[14])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 98 wrt species
  if (T <= 1000.0) {
    Kc = (8.7646609250000012e+00 + -2.7147753799999998e+00 * logT + T * (5.9981339853526668e-03 + T * (-2.1263859053326532e-06 + T * (4.5277647235840132e-10 + -3.0169487496386613e-14 * T))) - -1.2169304360000002e+04 / T);
  } else {
    Kc = (-1.1019815694000000e+01 + 5.4938702000000017e-01 * logT + T * (9.0170654545785114e-04 + T * (-2.2374891347396753e-07 + T * (3.1781944238737311e-11 + -1.9292440950901323e-15 * T))) - -1.2992290699999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[98] - 2.0 * rev_rates[98]);
  kf = exp(1.0770588040219511e+01 + 1.228 * logT - (3.5225369540141394e+01 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[15]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[14]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[14]);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[14]);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[14]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + kf * conc[4]);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 + kf * conc[4]);
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + kf * conc[4]);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 + kf * conc[4]);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[1]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 99 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[99] * -1.0 - rev_rates[99] * (-1.0 + -T * (dBdT[5] + dBdT[14] - dBdT[4] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 99 wrt species
  if (T <= 1000.0) {
    Kc = (-1.9604265999999893e-01 + -4.3502724000000059e-01 * logT + T * (1.4992275299999999e-03 + T * (-1.8101110949999999e-06 + T * (1.0512148244999999e-09 + -2.4171248394999997e-13 * T))) - -5.2092458220000000e+04 / T);
  } else {
    Kc = (-1.3736992499999996e+00 + -1.1588395000000018e-01 * logT + T * (-6.3296975299999975e-04 + T * (1.9917543550000000e-07 + T * (-3.0683716783333336e-11 + 1.9032480549999999e-15 * T))) - -5.2026744650000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[99] - 2.0 * rev_rates[99]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[16]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[16]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[16]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[16]);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[4]);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[4]);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[4]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[4]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 100 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[100] - rev_rates[100]) * (1.1799999999999999e+00 + (-2.2493914549204575e+02 / T)) + fwd_rates[100] * -1.0 - rev_rates[100] * (-1.0 + -T * (dBdT[16] + dBdT[5] - dBdT[4] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 100 wrt species
  if (T <= 1000.0) {
    Kc = (2.4123649599999997e+00 + -3.6591217999999914e-01 * logT + T * (3.5146458949999997e-03 + T * (-3.6065987499999994e-06 + T * (1.9172732924999999e-09 + -4.2158565400000006e-13 * T))) - -1.5760285599999997e+04 / T);
  } else {
    Kc = (-4.3204932000000005e+00 + 9.5258912000000007e-01 * logT + T * (-1.3072786180000002e-03 + T * (2.7459237566666661e-07 + T * (-3.5528847783333325e-11 + 2.0056777250000003e-15 * T))) - -1.5855203649999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[100] - 2.0 * rev_rates[100]);
  kf = exp(1.5048070819142122e+01 + 1.18 * logT - (-2.2493914549204575e+02 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[17]);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[17]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[17]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[17]);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[16]);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[16]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[16]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[16]);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[5]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[5]);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[5]);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[5]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[4]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[4]);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[4]);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[4]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 101 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[101] * -1.0 - rev_rates[101] * (-1.0 + -T * (dBdT[5] + dBdT[17] - dBdT[4] - dBdT[18])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 101 wrt species
  if (T <= 1000.0) {
    Kc = (-6.7517753799999998e+00 + 1.1364591000000002e+00 * logT + T * (-7.5700866550000006e-03 + T * (5.5486244316666665e-06 + T * (-2.4235135158333333e-09 + 4.6077279450000004e-13 * T))) - -4.5023850290000002e+04 / T);
  } else {
    Kc = (1.0326835640000002e+01 + -1.9908707899999998e+00 * logT + T * (1.0913605869999998e-03 + T * (-1.6035911266666659e-07 + T * (1.7506804383333322e-11 + -9.2256411500000039e-16 * T))) - -4.4616280129999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[101] - 2.0 * rev_rates[101]);
  kf = 5000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[18]);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[18]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[18]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[18]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 102 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[102] * -1.0 - rev_rates[102] * (-1.0 + -T * (dBdT[5] + dBdT[17] - dBdT[4] - dBdT[19])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 102 wrt species
  if (T <= 1000.0) {
    Kc = (-1.6188615130000002e+01 + 2.8941442800000003e+00 * logT + T * (-8.3800226349999996e-03 + T * (5.6476654166666667e-06 + T * (-2.6798106158333328e-09 + 5.7547593350000009e-13 * T))) - -4.9196365059999996e+04 / T);
  } else {
    Kc = (1.3285826100000001e+01 + -2.0690040999999999e+00 * logT + T * (1.4784960720000003e-03 + T * (-3.4279697933333327e-07 + T * (5.0239432383333326e-11 + -3.1090271200000005e-15 * T))) - -4.7986618920000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[102] - 2.0 * rev_rates[102]);
  kf = 5000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[19]);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[19]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[19]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[19]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[17]);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[5]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[4]);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 103 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[103] - rev_rates[103]) * (2.0000000000000000e+00 + (-4.2270443448169669e+02 / T)) + fwd_rates[103] * -1.0 - rev_rates[103] * (-1.0 + -T * (dBdT[18] + dBdT[5] - dBdT[4] - dBdT[20])))) * rho_inv;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 103 wrt species
  if (T <= 1000.0) {
    Kc = (7.8768954200000012e+00 + -1.6448815099999998e+00 * logT + T * (1.0596259680000001e-02 + T * (-9.5681556483333339e-06 + T * (4.9183875341666663e-09 + -1.0678866774999998e-12 * T))) - -1.1459955330000004e+04 / T);
  } else {
    Kc = (-1.0045918750000000e+01 + 1.8440626000000002e+00 * logT + T * (-1.9097864529999996e-03 + T * (3.8723656733333325e-07 + T * (-5.0297670450000001e-11 + 2.8641830749999994e-15 * T))) - -1.1730585670000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[103] - 2.0 * rev_rates[103]);
  kf = exp(7.2723983925700466e+00 + 2.0 * logT - (-4.2270443448169669e+02 / T));
  kr = kf / Kc;
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[18]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[18]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[18]);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[18]);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 104 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[104] - rev_rates[104]) * (2.0000000000000000e+00 + (7.5482934728874409e+02 / T)) + fwd_rates[104] * -1.0 - rev_rates[104] * (-1.0 + -T * (dBdT[19] + dBdT[5] - dBdT[4] - dBdT[20])))) * rho_inv;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 104 wrt species
  if (T <= 1000.0) {
    Kc = (1.7313735170000001e+01 + -3.4025666900000000e+00 * logT + T * (1.1406195660000000e-02 + T * (-9.6671966333333349e-06 + T * (5.1746846341666666e-09 + -1.1825898164999999e-12 * T))) - -7.2874405600000027e+03 / T);
  } else {
    Kc = (-1.3004909209999999e+01 + 1.9221959099999995e+00 * logT + T * (-2.2969219380000001e-03 + T * (5.6967443399999993e-07 + T * (-8.3030298450000006e-11 + 5.0506460800000001e-15 * T))) - -8.3602468799999988e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[104] - 2.0 * rev_rates[104]);
  kf = exp(8.7483049123796235e+00 + 2.0 * logT - (7.5482934728874409e+02 / T));
  kr = kf / Kc;
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[20]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[19]);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[19]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[19]);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[19]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[5]);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[4]);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 105 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[105] * -1.0 - rev_rates[105] * (-1.0 + -T * (dBdT[1] + dBdT[27] - dBdT[4] - dBdT[21])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[28] += j_temp * 4.1029339999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[22] += -j_temp * 2.5029940000000000e+01;

  //partial of rxn 105 wrt species
  if (T <= 1000.0) {
    Kc = (8.0546465849999986e+00 + -2.1299513599999997e+00 * logT + T * (3.3231887103526668e-03 + T * (2.1651781334013507e-08 + T * (-6.9351768064159861e-10 + 2.2512776495361328e-13 * T))) - -2.4921364860000009e+04 / T);
  } else {
    Kc = (-1.7357044884000000e+01 + 1.8675116199999993e+00 * logT + T * (-6.0765432954214878e-04 + T * (1.9651809692699142e-08 + T * (5.8347015720706415e-12 + -6.7128960509013197e-16 * T))) - -2.6178847100000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[105] - 2.0 * rev_rates[105]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[75] +=  -1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[134] +=  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[128] +=  -2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[27]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[181] +=  -1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[234] +=  -7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[21]);
  jac[293] +=  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[21]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[21]);
  jac[287] +=  -1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[21]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[340] +=  -1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  -7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  -7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[499] +=  -2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  -1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[605] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[658] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  -1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  -1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[823] +=  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[817] +=  -8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  -5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[923] +=  -8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  -8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  -7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + kf * conc[4]);
  jac[1194] +=  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[4]);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 + kf * conc[4]);
  jac[1188] +=  -(j_temp * 1.0650372606330960e-01 + kf * conc[4]);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1241] +=  -9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  -9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  -8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  -8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  -8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1512] +=  (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1506] +=  -6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[1]);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  -5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  -5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  -1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  -1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  -1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  -1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  -8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  -8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  -5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  -5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  -8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  -9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  -9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  -8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  -6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  -5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  -6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  -5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  -5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  -5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  -5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 106 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[106] - rev_rates[106]) * (4.5000000000000000e+00 + (-5.0321956485916274e+02 / T)) + fwd_rates[106] * -1.0 - rev_rates[106] * (-1.0 + -T * (dBdT[1] + dBdT[28] - dBdT[4] - dBdT[22])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[29] += j_temp * 4.2037279999999996e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;

  //partial of rxn 106 wrt species
  if (T <= 1000.0) {
    Kc = (-1.9019542709999975e+00 + -1.6486022400000011e-01 * logT + T * (-1.4206866396473342e-03 + T * (2.2507492813340137e-06 + T * (-1.2325112239749320e-09 + 2.5610194445361339e-13 * T))) - -1.1613319400000000e+04 / T);
  } else {
    Kc = (-2.8316906189999989e+00 + -2.2915998000000082e-01 * logT + T * (1.2467505354578513e-03 + T * (-3.2049217364063418e-07 + T * (4.5323321822070636e-11 + -2.7550767950901321e-15 * T))) - -1.1872049410000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[106] - 2.0 * rev_rates[106]);
  kf = exp(-1.5338770774157322e+01 + 4.5 * logT - (-5.0321956485916274e+02 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 107 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[107] - rev_rates[107]) * (2.2999999999999998e+00 + (6.7934641255986971e+03 / T)) + fwd_rates[107] * -1.0 - rev_rates[107] * (-1.0 + -T * (dBdT[1] + dBdT[29] - dBdT[4] - dBdT[22])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[30] += j_temp * 4.2037280000000003e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;

  //partial of rxn 107 wrt species
  if (T <= 1000.0) {
    Kc = (6.5017972900000132e-01 + -1.0583232240000000e+00 * logT + T * (5.0559778103526666e-03 + T * (-3.3279368186659867e-06 + T * (1.5835850526917346e-09 + -3.4389894804638668e-13 * T))) - 3.4612129400000013e+03 / T);
  } else {
    Kc = (-1.2478243803999998e+01 + 1.1833717999999998e+00 * logT + T * (1.4113181045785107e-04 + T * (-5.3235515307300855e-08 + T * (5.8676991554039706e-12 + -2.7789084009013220e-16 * T))) - 2.9436297000000013e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[107] - 2.0 * rev_rates[107]);
  kf = exp(6.2225762680713688e+00 + 2.3 * logT - (6.7934641255986971e+03 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[83] +=  2.0853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[29]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[29]);
  jac[136] +=  4.1706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[29]);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[29]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[189] +=  2.6274285285698218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[242] +=  1.3137142642849109e+00 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[295] +=  2.4717139776120196e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[348] +=  2.3334236270543673e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[401] +=  1.2735968471893924e+00 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[454] +=  1.2358569888060098e+00 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[507] +=  3.4998984264424284e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[560] +=  3.2289326166339198e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[613] +=  2.9969087922617152e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[666] +=  2.9969087922617152e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[719] +=  2.7959948971786828e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[772] +=  2.6203271756231472e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[825] +=  1.5007739982292294e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[878] +=  9.5517998264023019e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[931] +=  1.4486452360817332e+00 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[984] +=  1.4000162524295385e+00 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1037] +=  1.3545460462676364e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1090] +=  1.3545460462676364e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1143] +=  1.3119365236301173e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1196] +=  1.6794798549257410e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1249] +=  1.6144663083169599e+00 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1302] +=  1.5542985940156373e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1355] +=  1.4984543961308576e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1408] +=  1.4464838602008832e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1461] +=  1.3979974485893414e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1514] +=  1.0245663225389443e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1567] +=  1.0000000000000002e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - kr * conc[1]);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - kr * conc[1]);
  jac[1620] +=  (j_temp * -5.0060899252788293e-01 - kr * conc[1]);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01 - kr * conc[1]);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1673] +=  3.0012179850557659e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1726] +=  2.7997453159174888e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1779] +=  2.6236208560148091e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1832] +=  2.4683439652013792e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1885] +=  1.4484914935244382e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1938] +=  1.4009559376847538e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1991] +=  9.1374386649955652e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2044] +=  9.5511313960822375e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2097] +=  1.3554256647303420e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2150] +=  1.6157160460516555e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2203] +=  1.5554568839710972e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2256] +=  1.4995309203734659e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2309] +=  1.0244894159301354e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2362] +=  9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2415] +=  9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2468] +=  9.7704129777329873e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2521] +=  1.0004793281979689e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2574] +=  1.0522999899869832e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2627] +=  9.7560142385755122e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2680] +=  9.5330153037019716e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2733] +=  9.7658415963491418e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2786] +=  9.5423983205745067e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 108 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[108] - rev_rates[108]) * (2.0000000000000000e+00 + (7.0450739080282783e+03 / T)) + fwd_rates[108] * -1.0 - rev_rates[108] * (-1.0 + -T * (dBdT[21] + dBdT[5] - dBdT[4] - dBdT[22])))) * rho_inv;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[22] += j_temp * 2.5029940000000000e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;

  //partial of rxn 108 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0749448835999999e+01 + 2.2876013660000005e+00 * logT + T * (-4.7933591900000006e-03 + T * (1.4904491833333333e-06 + T * (-1.1914707499999943e-11 + -1.0122789449999994e-13 * T))) - 6.5016052400000044e+03 / T);
  } else {
    Kc = (9.3949082600000011e+00 + -1.0386583000000003e+00 * logT + T * (2.0952035200000026e-04 + T * (4.0750000666666695e-08 + T * (-1.4359812533333338e-11 + 1.1739552949999999e-15 * T))) - 7.3221117000000013e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[108] - 2.0 * rev_rates[108]);
  kf = exp(1.0425253116340453e+01 + 2.0 * logT - (7.0450739080282783e+03 / T));
  kr = kf / Kc;
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[75] +=  1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[128] +=  2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[181] +=  1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[234] +=  7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[287] +=  1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[21]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[21]);
  jac[340] +=  1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[21]);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[21]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[499] +=  2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[605] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[658] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[817] +=  8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[923] +=  8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[5]);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[5]);
  jac[1188] +=  (j_temp * 1.0650372606330960e-01 - kr * conc[5]);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 - kr * conc[5]);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1241] +=  9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1506] +=  6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 109 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[109] - rev_rates[109]) * (4.0000000000000000e+00 + (-1.0064391297183255e+03 / T)) + fwd_rates[109] * -1.0 - rev_rates[109] * (-1.0 + -T * (dBdT[12] + dBdT[14] - dBdT[4] - dBdT[22])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[23] += -j_temp * 2.6037879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 109 wrt species
  if (T <= 1000.0) {
    Kc = (-1.1175233377999998e+01 + 2.4524273460000003e+00 * logT + T * (-9.7798236550000021e-03 + T * (6.2743793299999998e-06 + T * (-2.5081898946666667e-09 + 4.3880239404999997e-13 * T))) - -2.7943148459999997e+04 / T);
  } else {
    Kc = (1.5291898600000003e+01 + -2.2395539800000006e+00 * logT + T * (1.3961657219999999e-03 + T * (-2.8992099316666664e-07 + T * (3.7189303050000000e-11 + -2.1348963650000003e-15 * T))) - -2.7170944299999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[109] - 2.0 * rev_rates[109]);
  kf = exp(-1.4543249183293838e+01 + 4.0 * logT - (-1.0064391297183255e+03 / T));
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  -1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  -2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  -1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  -8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[288] +=  -1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[22]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  -1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  -7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  -7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  -2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  -2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  -1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[712] +=  -1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[14]);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  -1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[818] +=  -9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[12]);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  -5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  -8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  -8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  -8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  -8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  -1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1242] +=  -(j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + kf * conc[4]);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  -9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  -9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  -8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  -8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  -6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  -6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  -6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  -1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  -1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  -1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  -1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  -8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  -8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  -5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  -5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  -8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  -1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  -9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  -9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  -6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  -6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  -6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  -6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  -6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  -5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  -6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  -5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 110 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[110] * -1.0 - rev_rates[110] * (-1.0 + -T * (dBdT[5] + dBdT[22] - dBdT[4] - dBdT[23])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 110 wrt species
  if (T <= 1000.0) {
    Kc = (6.8812183259999999e+00 + -2.1971602259999994e+00 * logT + T * (1.1105827350000000e-02 + T * (-9.9226098333333329e-06 + T * (5.1811825925000002e-09 + -1.1403976785000000e-12 * T))) - -4.2339673360000001e+04 / T);
  } else {
    Kc = (-9.5994814500000025e+00 + 1.0719504600000005e+00 * logT + T * (-1.3700371180000001e-03 + T * (3.3621620399999992e-07 + T * (-4.6609711699999999e-11 + 2.7608022199999998e-15 * T))) - -4.2539828800000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[110] - 2.0 * rev_rates[110]);
  kf = 5000000000.0;
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[23]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[23]);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[23]);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[23]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[22]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[22]);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[22]);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[22]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[5]);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[5]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[5]);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[5]);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[4]);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[4]);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[4]);
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + kf * conc[4]);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 111 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[111] - rev_rates[111]) * (2.0000000000000000e+00 + (1.2580489121479068e+03 / T)) + fwd_rates[111] * -1.0 - rev_rates[111] * (-1.0 + -T * (dBdT[23] + dBdT[5] - dBdT[4] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 111 wrt species
  if (T <= 1000.0) {
    Kc = (4.2082124400000005e+00 + -5.4010989999999914e-01 * logT + T * (4.7250987550000005e-03 + T * (-4.8792707166666667e-06 + T * (2.6488544424999991e-09 + -5.9327432650000018e-13 * T))) - -4.1387363899999982e+03 / T);
  } else {
    Kc = (-2.9496891800000018e+00 + 9.2171766000000011e-01 * logT + T * (-1.3433487879999997e-03 + T * (2.8989631900000027e-07 + T * (-3.8641015116666684e-11 + 2.2262109250000002e-15 * T))) - -4.1899663399999990e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[111] - 2.0 * rev_rates[111]);
  kf = exp(8.1886891244442008e+00 + 2.0 * logT - (1.2580489121479068e+03 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[24]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[24]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[24]);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[24]);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[23]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[23]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[23]);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[23]);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 - kr * conc[5]);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[5]);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[5]);
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 - kr * conc[5]);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + kf * conc[4]);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[4]);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[4]);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[4]);
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 112 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[112] - rev_rates[112]) * (2.1200000000000001e+00 + (4.3780102142747160e+02 / T)) + fwd_rates[112] * -1.0 - rev_rates[112] * (-1.0 + -T * (dBdT[25] + dBdT[5] - dBdT[4] - dBdT[26])))) * rho_inv;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[27] += -j_temp * 3.0069640000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 112 wrt species
  if (T <= 1000.0) {
    Kc = (1.0736134400000008e+00 + 2.2166589000000014e-01 * logT + T * (8.3991859999999960e-04 + T * (-1.3878474000000007e-06 + T * (7.7726088416666741e-10 + -1.7049066149999997e-13 * T))) - -9.5449752599999956e+03 / T);
  } else {
    Kc = (-1.9869821400000007e+00 + 8.2387974000000019e-01 * logT + T * (-1.3297535879999995e-03 + T * (2.9216037899999999e-07 + T * (-3.9253245950000001e-11 + 2.2720087799999998e-15 * T))) - -9.5790408999999963e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[112] - 2.0 * rev_rates[112]);
  kf = exp(8.1718820061278201e+00 + 2.12 * logT - (4.3780102142747160e+02 / T));
  kr = kf / Kc;
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[80] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[133] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[186] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[239] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[26]);
  jac[292] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[26]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[26]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[26]);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[25]);
  jac[345] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[25]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[25]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[25]);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[398] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[451] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[504] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[557] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[610] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[663] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[716] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[769] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[822] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[875] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[928] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[981] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1034] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1087] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1140] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1193] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1246] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1299] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1352] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[5]);
  jac[1405] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[5]);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[5]);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[5]);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[4]);
  jac[1458] +=  -(j_temp * -7.3398949362949439e-02 + kf * conc[4]);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[4]);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[4]);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1511] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1564] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1617] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1670] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1723] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1776] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1829] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1882] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1935] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1988] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2041] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2094] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2147] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2200] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2253] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2306] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2359] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2412] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2465] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2518] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2571] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2624] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2677] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2730] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2783] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 113 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[113] - rev_rates[113]) * ((1.0064391297183255e+03 / T)) + fwd_rates[113] * -1.0 - rev_rates[113] * (-1.0 + -T * (dBdT[27] + dBdT[5] - dBdT[4] - dBdT[28])))) * rho_inv;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[28] += j_temp * 4.1029339999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[29] += -j_temp * 4.2037279999999996e+01;

  //partial of rxn 113 wrt species
  if (T <= 1000.0) {
    Kc = (-7.9284798000000123e-01 + 3.2251023000000067e-01 * logT + T * (-4.9483839999999585e-05 + T * (-7.3864831666666654e-07 + T * (5.2707883583333358e-10 + -1.3220207400000005e-13 * T))) - -6.8064402199999995e+03 / T);
  } else {
    Kc = (-5.1304460049999996e+00 + 1.0580132999999998e+00 * logT + T * (-1.6448845129999994e-03 + T * (3.8089398399999996e-07 + T * (-5.3848432783333332e-11 + 3.2577424849999999e-15 * T))) - -6.9846859899999990e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[113] - 2.0 * rev_rates[113]);
  kf = exp(2.2738168857488677e+01 - (1.0064391297183255e+03 / T));
  kr = kf / Kc;
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[28]);
  jac[293] +=  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[28]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[28]);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[28]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[27]);
  jac[346] +=  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[27]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[27]);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[27]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[823] +=  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[5]);
  jac[1512] +=  (j_temp * -4.6462845744263115e-01 - kr * conc[5]);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - kr * conc[5]);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01 - kr * conc[5]);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[4]);
  jac[1565] +=  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[4]);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 + kf * conc[4]);
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + kf * conc[4]);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 114 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[114] - rev_rates[114]) * ((-8.2024789072043529e+02 / T)) + fwd_rates[114] * -1.0 - rev_rates[114] * (-1.0 + -T * (dBdT[3] + dBdT[7] - 2.0 * dBdT[6])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * -2.0 * 3.3006740000000001e+01;
  jac[8] += j_temp * 3.4014679999999998e+01;

  //partial of rxn 114 wrt species
  if (T <= 1000.0) {
    Kc = (2.0442853999999988e-01 + -5.4502696999999989e-01 * logT + T * (2.9793422214999996e-03 + T * (-2.6226176816666659e-06 + T * (1.4412002008333338e-09 + -3.3581152400000011e-13 * T))) - -1.9356141739999999e+04 / T);
  } else {
    Kc = (1.3860647200000007e+00 + -5.8688111000000109e-01 * logT + T * (9.5588210999999991e-04 + T * (-2.3200710316666665e-07 + T * (2.9346983416666660e-11 + -1.4440451450000000e-15 * T))) - -1.9173958846000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[114] - 2.0 * rev_rates[114]);
  kf = exp(1.8683045008419857e+01 - (-8.2024789072043529e+02 / T));
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -3.2746730956207706e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -6.5493461912415412e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -4.1259972248959338e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[219] +=  -2.0629986124479669e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[220] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -3.8814700005997413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -3.6643049677829040e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[378] +=  -2.0000000000000000e+00 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[379] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[431] +=  -1.9407350002998707e+00 * (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[432] +=  (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -5.4960852551827495e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -5.0705725658156506e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -4.7062126431537168e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -4.7062126431537168e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -4.3907063736047389e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -4.1148455752002766e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -2.3567489218290354e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -1.4999722789015175e+00 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -2.2748882258599217e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -2.1985234268114464e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -2.1271190318300253e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -2.1271190318300253e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -2.0602069273731858e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -2.6373806729061275e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -2.5352862829078253e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -2.4408015730342063e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -2.3531063215768584e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -2.2714940970418112e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -2.1953531868023695e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -1.6089335095324468e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -1.5703556462263972e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -1.5703556462263970e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -4.7129796083885331e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -4.3965958648469368e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -4.1200178248001889e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -3.8761778825828390e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -2.2746467953670080e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -2.1999990668576497e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -1.4349028399623178e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -1.4998673115687953e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -2.1285003456494600e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -2.5372488156158068e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -2.4426205002057304e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -2.3547968474995380e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -1.6088127388050719e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -1.5711083619684729e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -1.6524852308000402e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -1.5320412044212179e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -1.4970224407731041e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -1.5335844490979487e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -1.4984959081255467e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 115 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[115] - rev_rates[115]) * ((6.0386347783099527e+03 / T)) + fwd_rates[115] * -1.0 - rev_rates[115] * (-1.0 + -T * (dBdT[3] + dBdT[7] - 2.0 * dBdT[6])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * -2.0 * 3.3006740000000001e+01;
  jac[8] += j_temp * 3.4014679999999998e+01;

  //partial of rxn 115 wrt species
  if (T <= 1000.0) {
    Kc = (2.0442853999999988e-01 + -5.4502696999999989e-01 * logT + T * (2.9793422214999996e-03 + T * (-2.6226176816666659e-06 + T * (1.4412002008333338e-09 + -3.3581152400000011e-13 * T))) - -1.9356141739999999e+04 / T);
  } else {
    Kc = (1.3860647200000007e+00 + -5.8688111000000109e-01 * logT + T * (9.5588210999999991e-04 + T * (-2.3200710316666665e-07 + T * (2.9346983416666660e-11 + -1.4440451450000000e-15 * T))) - -1.9173958846000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[115] - 2.0 * rev_rates[115]);
  kf = exp(2.6763520548223823e+01 - (6.0386347783099527e+03 / T));
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -3.2746730956207706e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -6.5493461912415412e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -4.1259972248959338e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[219] +=  -2.0629986124479669e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[220] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[7]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -3.8814700005997413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -3.6643049677829040e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[378] +=  -2.0000000000000000e+00 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[379] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + kf * 2.0 * conc[6]);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[431] +=  -1.9407350002998707e+00 * (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[432] +=  (j_temp * -2.1422543718238485e-01 - kr * conc[3]);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -5.4960852551827495e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -5.0705725658156506e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -4.7062126431537168e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -4.7062126431537168e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -4.3907063736047389e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -4.1148455752002766e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -2.3567489218290354e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -1.4999722789015175e+00 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -2.2748882258599217e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -2.1985234268114464e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -2.1271190318300253e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -2.1271190318300253e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -2.0602069273731858e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -2.6373806729061275e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -2.5352862829078253e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -2.4408015730342063e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -2.3531063215768584e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -2.2714940970418112e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -2.1953531868023695e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -1.6089335095324468e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -1.5703556462263972e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -1.5703556462263970e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -4.7129796083885331e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -4.3965958648469368e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -4.1200178248001889e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -3.8761778825828390e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -2.2746467953670080e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -2.1999990668576497e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -1.4349028399623178e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -1.4998673115687953e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -2.1285003456494600e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -2.5372488156158068e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -2.4426205002057304e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -2.3547968474995380e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -1.6088127388050719e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -1.5343023185546663e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -1.5711083619684729e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -1.6524852308000402e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -1.5320412044212179e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -1.4970224407731041e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -1.5335844490979487e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -1.4984959081255467e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 116 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[116] * -1.0 - rev_rates[116] * (-1.0 + -T * (dBdT[4] + dBdT[17] - dBdT[6] - dBdT[10])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 116 wrt species
  if (T <= 1000.0) {
    Kc = (-5.5015687580000012e+00 + 7.2126190000000001e-01 * logT + T * (-4.2647014214999999e-03 + T * (2.9977919499999997e-06 + T * (-1.1401965416666665e-09 + 1.7808557350000002e-13 * T))) - -5.6992724280000002e+04 / T);
  } else {
    Kc = (1.0214457990000001e+01 + -2.0377342800000005e+00 * logT + T * (1.9261087430000004e-03 + T * (-3.7557979699999998e-07 + T * (4.5336670449999998e-11 + -2.3540358100000002e-15 * T))) - -5.6512636013000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[116] - 2.0 * rev_rates[116]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[10]);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[10]);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[10]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[10]);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[6]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[6]);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[6]);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[6]);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 117 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[117] * -1.0 - rev_rates[117] * (-1.0 + -T * (dBdT[3] + dBdT[13] - dBdT[6] - dBdT[12])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 117 wrt species
  if (T <= 1000.0) {
    Kc = (-7.2617988899999997e+00 + 9.5694408000000042e-01 * logT + T * (-6.9647721000000006e-03 + T * (5.3564757083333336e-06 + T * (-2.2506695033333334e-09 + 4.0385076949999996e-13 * T))) - -2.8050398000000001e+04 / T);
  } else {
    Kc = (1.4570914634999999e+01 + -2.9455392850000006e+00 * logT + T * (2.6971568700000000e-03 + T * (-4.7833718816666659e-07 + T * (6.0205407583333335e-11 + -3.2990358250000004e-15 * T))) - -2.7444243322999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[117] - 2.0 * rev_rates[117]);
  kf = 1000000000.0;
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[13]);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[13]);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[13]);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[13]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[3]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[3]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[3]);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[3]);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 118 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[118] * -1.0 - rev_rates[118] * (-1.0 + -T * (dBdT[4] + dBdT[19] - dBdT[6] - dBdT[12])))) * rho_inv;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 118 wrt species
  if (T <= 1000.0) {
    Kc = (9.6041937419999979e+00 + -1.8771689800000000e+00 * logT + T * (3.7767231199999996e-03 + T * (-2.8220162083333331e-06 + T * (1.6573995266666667e-09 + -4.1981919400000005e-13 * T))) - -1.2146125180000001e+04 / T);
  } else {
    Kc = (-5.4196608899999994e+00 + 5.6075804999999956e-01 * logT + T * (-5.2989689199999998e-04 + T * (1.8182047633333330e-07 + T * (-3.3619505800000002e-11 + 2.4060685249999999e-15 * T))) - -1.2900951492999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[118] - 2.0 * rev_rates[118]);
  kf = 37800000000.0;
  kr = kf / Kc;
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[19]);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[12]);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[6]);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[4]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 119 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[119] - rev_rates[119]) * ((1.1875981730676242e+04 / T)) + fwd_rates[119] * -1.0 - rev_rates[119] * (-1.0 + -T * (dBdT[4] + dBdT[15] - dBdT[6] - dBdT[14])))) * rho_inv;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;

  //partial of rxn 119 wrt species
  if (T <= 1000.0) {
    Kc = (4.1045975619999995e+00 + -1.5325425300000002e+00 * logT + T * (5.9713767200000002e-03 + T * (-4.1134546183333329e-06 + T * (1.8289533671666668e-09 + -3.5837057945000006e-13 * T))) - -3.0707611180000004e+04 / T);
  } else {
    Kc = (-5.0734071600000004e+00 + 2.1795145000000016e-01 * logT + T * (3.3022620799999991e-04 + T * (-7.5970815166666679e-08 + T * (7.6037212000000042e-12 + -2.1557768500000007e-16 * T))) - -3.0860493312999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[119] - 2.0 * rev_rates[119]);
  kf = exp(2.5733901131042668e+01 - (1.1875981730676242e+04 / T));
  kr = kf / Kc;
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[15]);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[15]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[15]);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[15]);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[14]);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[14]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[14]);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[14]);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 + kf * conc[6]);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 + kf * conc[6]);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 + kf * conc[6]);
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + kf * conc[6]);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[4]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[4]);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[4]);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[4]);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_2.h <==
#ifndef JACOB_HEAD_2
#define JACOB_HEAD_2

#include "header.h"

void eval_jacob_2 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_3.c <==
#include <math.h>
#include "header.h"

void eval_jacob_3 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 120 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[120] - rev_rates[120]) * (2.0000000000000000e+00 + (6.0386347783099527e+03 / T)) + fwd_rates[120] * -1.0 - rev_rates[120] * (-1.0 + -T * (dBdT[16] + dBdT[7] - dBdT[6] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;
  jac[8] += j_temp * 3.4014679999999998e+01;

  //partial of rxn 120 wrt species
  if (T <= 1000.0) {
    Kc = (3.1081704499999998e+00 + -5.9822262999999953e-01 * logT + T * (5.4353532314999993e-03 + T * (-4.6611291999999993e-06 + T * (2.2761187416666672e-09 + -4.7536420800000006e-13 * T))) - 1.5113152000000264e+02 / T);
  } else {
    Kc = (-5.8861998599999996e+00 + 1.1592762499999996e+00 * logT + T * (-7.8727437500000037e-04 + T * (1.1173298333333328e-07 + T * (-1.3359227166666663e-11 + 8.5173579500000047e-16 * T))) - 3.4106036999997741e+01 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[120] - 2.0 * rev_rates[120]);
  kf = exp(8.6305218767232414e+00 + 2.0 * logT - (6.0386347783099527e+03 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[17]);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[17]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[17]);
  jac[379] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[17]);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01 - kr * conc[16]);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 - kr * conc[16]);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 - kr * conc[16]);
  jac[432] +=  (j_temp * -2.1422543718238485e-01 - kr * conc[16]);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[7]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[7]);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[7]);
  jac[909] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[7]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[6]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[6]);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 + kf * conc[6]);
  jac[962] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02 + kf * conc[6]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 121 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[121] - rev_rates[121]) * ((2.8985446935887774e+02 / T)) + fwd_rates[121] * -1.0 - rev_rates[121] * (-1.0 + -T * (dBdT[2] + dBdT[14] - dBdT[8] - dBdT[3])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 121 wrt species
  if (T <= 1000.0) {
    Kc = (-3.0397461299999997e+00 + 4.1110465999999990e-01 * logT + T * (-2.8570031800000009e-04 + T * (-4.8686932750000001e-07 + T * (4.3270580191666671e-10 + -1.1510073024999998e-13 * T))) - -6.9601766439999992e+04 / T);
  } else {
    Kc = (2.8388916699999993e+00 + -4.9060032999999992e-01 * logT + T * (2.2273842395000021e-04 + T * (-2.1079523516666690e-08 + T * (-2.2387024833333325e-12 + 3.7040618199999978e-16 * T))) - -6.9297130879999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[121] - 2.0 * rev_rates[121]);
  kf = exp(2.4783708847492832e+01 - (2.8985446935887774e+02 / T));
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[14]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[14]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[14]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[14]);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[8]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[8]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[8]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[8]);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[3]);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[3]);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[3]);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[3]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[2]);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[2]);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[2]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[2]);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 122 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[122] * -1.0 - rev_rates[122] * (-1.0 + -T * (dBdT[1] + dBdT[21] - dBdT[8] - dBdT[10])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[22] += j_temp * 2.5029940000000000e+01;

  //partial of rxn 122 wrt species
  if (T <= 1000.0) {
    Kc = (6.0970208699999962e-01 + -9.2726089000000034e-01 * logT + T * (6.3813133408526660e-03 + T * (-5.3342734594993203e-06 + T * (2.8385209101084016e-09 + -6.4435448684638660e-13 * T))) - -3.9134870199999990e+04 / T);
  } else {
    Kc = (-5.0845216540000004e+00 + 3.0103651999999981e-01 * logT + T * (5.2391857425785151e-04 + T * (-5.9415213640634190e-08 + T * (5.4846628040396918e-13 + 2.9611295640986774e-16 * T))) - -3.9120174399999989e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[122] - 2.0 * rev_rates[122]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[75] +=  1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[21]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[21]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[21]);
  jac[128] +=  2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[21]);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[181] +=  1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[234] +=  7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[287] +=  1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[340] +=  1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[10]);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + kf * conc[10]);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[10]);
  jac[499] +=  2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[10]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[8]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[8]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[8]);
  jac[605] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[8]);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[658] +=  1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[817] +=  8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[923] +=  8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[1]);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - kr * conc[1]);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - kr * conc[1]);
  jac[1188] +=  (j_temp * 1.0650372606330960e-01 - kr * conc[1]);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1241] +=  9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1506] +=  6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 123 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[123] * -1.0 - rev_rates[123] * (-1.0 + -T * (dBdT[1] + dBdT[22] - dBdT[8] - dBdT[12])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 123 wrt species
  if (T <= 1000.0) {
    Kc = (1.0276298292999998e+01 + -2.9191488560000005e+00 * logT + T * (1.0836074437352667e-02 + T * (-6.9968653844993205e-06 + T * (2.9682210701084015e-09 + -5.6555542634638654e-13 * T))) - -4.9986241399999999e+04 / T);
  } else {
    Kc = (-1.6827722694000002e+01 + 1.8691830500000002e+00 * logT + T * (-6.6311134074214855e-04 + T * (1.1443807969269913e-07 + T * (-1.3808465052929363e-11 + 7.7323487640986804e-16 * T))) - -5.0817220500000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[123] - 2.0 * rev_rates[123]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[12]);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + kf * conc[12]);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[12]);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[12]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[8]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[8]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[8]);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[8]);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 124 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[124] * -1.0 - rev_rates[124] * (-1.0 + -T * (dBdT[2] + dBdT[16] - dBdT[9] - dBdT[3])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;

  //partial of rxn 124 wrt species
  if (T <= 1000.0) {
    Kc = (-4.1256085000000020e-01 + 1.1717993000000071e-01 * logT + T * (-1.9251727705000001e-03 + T * (2.0441161999999999e-06 + T * (-1.0769461433333334e-09 + 2.3063553300000001e-13 * T))) - -3.6771525679999992e+04 / T);
  } else {
    Kc = (4.4638796899999988e+00 + -8.1940740999999973e-01 * logT + T * (1.2084899626500002e-03 + T * (-3.0483110951666671e-07 + T * (4.1696774341666675e-11 + -2.4029346545000000e-15 * T))) - -3.6694481430000007e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[124] - 2.0 * rev_rates[124]);
  kf = 67100000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[16]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[16]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16]);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[9]);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[9]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[9]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[9]);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[3]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[3]);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[3]);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[3]);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[2]);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[2]);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[2]);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[2]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 125 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[125] - rev_rates[125]) * ((1.5650128467119962e+03 / T)) + fwd_rates[125] * -1.0 - rev_rates[125] * (-1.0 + -T * (dBdT[1] + dBdT[10] - dBdT[9] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 125 wrt species
  if (T <= 1000.0) {
    Kc = (-2.0797032209999999e+00 + 4.2853090000000016e-01 * logT + T * (-3.6677420736473333e-03 + T * (3.9936733430006793e-06 + T * (-2.2641911831415986e-09 + 5.2348127345361335e-13 * T))) - 1.5983417730000074e+03 / T);
  } else {
    Kc = (4.2861964360000000e+00 + -8.4164279000000031e-01 * logT + T * (1.3674408445078512e-03 + T * (-3.4214139780730081e-07 + T * (4.7536148938737302e-11 + -2.8203116050901321e-15 * T))) - 1.6749864219999945e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[125] - 2.0 * rev_rates[125]);
  kf = exp(2.5405397064070630e+01 - (1.5650128467119962e+03 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[9]);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[9]);
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[9]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[9]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[10]);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[10]);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[10]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[10]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + kf * conc[0]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[0]);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[0]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[0]);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 - kr * conc[1]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 - kr * conc[1]);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[1]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - kr * conc[1]);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 126 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[126] - rev_rates[126]) * ((-3.7993077146866790e+02 / T)) + fwd_rates[126] * -1.0 - rev_rates[126] * (-1.0 + -T * (dBdT[1] + dBdT[17] - dBdT[9] - dBdT[5])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[6] += -j_temp * 1.8015280000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 126 wrt species
  if (T <= 1000.0) {
    Kc = (-6.8411476499999990e-01 + -3.9473406000000022e-01 * logT + T * (-4.0978675651473333e-03 + T * (5.4150982230006794e-06 + T * (-2.9668940623082650e-09 + 6.4056888495361337e-13 * T))) - -2.9338863499999999e+04 / T);
  } else {
    Kc = (4.4096571260000008e+00 + -1.6517671300000003e+00 * logT + T * (3.0260845379578511e-03 + T * (-7.3382687514063420e-07 + T * (1.0284516260540396e-10 + -6.1406800500901323e-15 * T))) - -2.9530311700000013e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[126] - 2.0 * rev_rates[126]);
  kf = exp(2.2465484860614328e+01 - (-3.7993077146866790e+02 / T));
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  -8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[112] +=  -1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[17]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  -1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  -5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  -1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[9]);
  jac[324] +=  -(j_temp * 3.5690674632355568e-01 + kf * conc[9]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + kf * conc[9]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[9]);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  -5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  -5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  -1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[5]);
  jac[536] +=  -1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[5]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[5]);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[5]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  -1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  -1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  -6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  -4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  -6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[960] +=  -5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[1]);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  -5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  -7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  -6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  -6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  -6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  -6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  -5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  -4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  -4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  -4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  -1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  -1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  -1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  -1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  -6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  -6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  -3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  -4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  -5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  -6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  -6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  -6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  -4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  -4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  -4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  -4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  -4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  -4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  -4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 127 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[127] * -1.0 - rev_rates[127] * (-1.0 + -T * (dBdT[1] + dBdT[22] - dBdT[9] - dBdT[10])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 127 wrt species
  if (T <= 1000.0) {
    Kc = (1.3790293542999999e+01 + -3.9438142259999998e+00 * logT + T * (1.1034427608352666e-02 + T * (-6.1038482103326536e-06 + T * (2.3919984968584015e-09 + -4.3910281304638660e-13 * T))) - -6.4898692899999995e+04 / T);
  } else {
    Kc = (-1.4228141144000002e+01 + 8.9500379000000008e-01 * logT + T * (6.6718000795785125e-04 + T * (-1.8474136480730088e-07 + T * (2.8160038855403975e-11 + -1.7479351200901321e-15 * T))) - -6.5866381300000008e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[127] - 2.0 * rev_rates[127]);
  kf = 40000000000.0;
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[10]);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[10]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[10]);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[10]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[9]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[9]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[9]);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[9]);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 128 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[128] * -1.0 - rev_rates[128] * (-1.0 + -T * (dBdT[1] + dBdT[23] - dBdT[9] - dBdT[12])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 128 wrt species
  if (T <= 1000.0) {
    Kc = (5.8262225870000002e+00 + -1.4509406000000000e+00 * logT + T * (-4.0999783514733361e-04 + T * (3.6466188813340132e-06 + T * (-2.6713986431415987e-09 + 6.7886603145361340e-13 * T))) - -2.6908785499999998e+04 / T);
  } else {
    Kc = (-6.9769524740000017e+00 + 3.5254155999999970e-01 * logT + T * (1.0597075629578522e-03 + T * (-3.0635427480730078e-07 + T * (4.6053006688737302e-11 + -2.8576601250901316e-15 * T))) - -2.7701486900000011e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[128] - 2.0 * rev_rates[128]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[23]);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[23]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[23]);
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[23]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[12]);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[12]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[12]);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[12]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[9]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[9]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[9]);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[9]);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[1]);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[1]);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - kr * conc[1]);
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 - kr * conc[1]);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 129 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[129] * -1.0 - rev_rates[129] * (-1.0 + -T * (dBdT[1] + dBdT[24] - dBdT[9] - dBdT[13])))) * rho_inv;
  jac[25] += j_temp * 2.8053759999999997e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[14] += -j_temp * 1.6042760000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 129 wrt species
  if (T <= 1000.0) {
    Kc = (8.3884320869999982e+00 + -2.1804912999999999e+00 * logT + T * (2.8883103948526665e-03 + T * (1.6013266580006797e-06 + T * (-1.9872288306415980e-09 + 5.8625661845361341e-13 * T))) - -2.9987209969999996e+04 / T);
  } else {
    Kc = (-1.5646406548999998e+01 + 1.5827949449999998e+00 * logT + T * (1.4177734795785149e-04 + T * (-1.8706111647396770e-07 + T * (3.1665977022070655e-11 + -2.0749384400901313e-15 * T))) - -3.1130545770000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[129] - 2.0 * rev_rates[129]);
  kf = 60000000000.0;
  kr = kf / Kc;
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[120] +=  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[13]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[13]);
  jac[544] +=  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[13]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[13]);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[703] +=  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[9]);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[9]);
  jac[756] +=  -(j_temp * 4.2731999023327338e-01 + kf * conc[9]);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + kf * conc[9]);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1339] +=  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 130 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(2.7011124397108194e+01 - 3.74 * logT - (9.7423307756733914e+02 / T)));
  Fcent = 4.2430000000000001e-01 * exp(T / -2.3700000000000000e+02) + 5.7569999999999999e-01 * exp(T / -1.6520000000000000e+03) + exp(-5.0690000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[21] * (((-3.7400e+00 + (9.7423307756733914e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.7902953586497890e-03 * exp(T / -2.3700000000000000e+02) - 3.4848668280871670e-04 * exp(T / -1.6520000000000000e+03) + (5.0690000000000000e+03 / (T * T)) * exp(-5.0690000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-3.7400000000000002e+00 + (9.7423307756733914e+02 / T) - 1.0) / T) * (fwd_rates[130] - rev_rates[130]) + (pres_mod[21] / T) * (fwd_rates[130] * -1.0 - rev_rates[130] * (-T * (dBdT[27] - dBdT[9] - dBdT[14])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[28] += j_temp * 4.1029339999999998e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;

  //partial of rxn 130 wrt species
  if (T <= 1000.0) {
    Kc = (1.1715625360000001e+01 + -3.8176287199999996e+00 * logT + T * (8.9707695694999992e-03 + T * (-3.8428207800000003e-06 + T * (1.1005483205000003e-09 + -1.3779829655000002e-13 * T))) - -3.6393758399999992e+04 / T);
  } else {
    Kc = (-1.7268482670000001e+01 + 1.0345554600000000e+00 * logT + T * (5.2594949450000014e-04 + T * (-1.2317909733333330e-07 + T * (1.5574613416666670e-11 + -8.3254993499999971e-16 * T))) - -3.7533349000000009e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[130] - rev_rates[130]);
  j_temp = -mw_avg * rho_inv * pres_mod[21] * (2.0 * fwd_rates[130] - rev_rates[130] + pres_mod_temp);
  pres_mod_temp *= exp(2.7011124397108194e+01 - 3.74 * logT - (9.7423307756733914e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[81] +=  2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[134] +=  4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[187] +=  2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[240] +=  1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[293] +=  2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[346] +=  2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[399] +=  1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[452] +=  1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[505] +=  3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[14]));
  jac[558] +=  3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[14]));
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[14]));
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[611] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[664] +=  2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[717] +=  2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[770] +=  2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[9]));
  jac[823] +=  1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[9]));
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[21] * (kf * conc[9]));
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[876] +=  9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[929] +=  1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[982] +=  1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1035] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1088] +=  1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1141] +=  1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1194] +=  1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1247] +=  1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1300] +=  1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1353] +=  1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1406] +=  1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1459] +=  1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[21] * (-kr));
  jac[1512] +=  (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[21] * (-kr));
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[21] * (-kr));
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1565] +=  9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1618] +=  9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1671] +=  2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1724] +=  2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1777] +=  2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1830] +=  2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1883] +=  1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1936] +=  1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1989] +=  8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2042] +=  9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2095] +=  1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2148] +=  1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2201] +=  1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2254] +=  1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2307] +=  9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2360] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2413] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2466] +=  9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2519] +=  9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2572] +=  1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2625] +=  9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2678] +=  9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2731] +=  9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2784] +=  9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 131 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[131] - rev_rates[131]) * ((7.9468433682558980e+03 / T)) + fwd_rates[131] * -1.0 - rev_rates[131] * (-1.0 + -T * (dBdT[16] + dBdT[14] - dBdT[9] - dBdT[15])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[16] += -j_temp * 4.4009799999999998e+01;

  //partial of rxn 131 wrt species
  if (T <= 1000.0) {
    Kc = (-7.0364107300000001e+00 + 1.9541291400000005e+00 * logT + T * (-6.5813556555000003e-03 + T * (3.9348853783333332e-06 + T * (-1.5023972421666667e-09 + 2.4915271845000002e-13 * T))) - -3.2929844739999986e+04 / T);
  } else {
    Kc = (1.1108979619999999e+01 + -1.2485650300000004e+00 * logT + T * (8.1709937450000041e-04 + T * (-2.3548558599999998e-07 + T * (3.5534370583333333e-11 + -2.2057582299999997e-15 * T))) - -3.2393224650000018e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[131] - 2.0 * rev_rates[131]);
  kf = exp(2.5970289909106896e+01 - (7.9468433682558980e+03 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  -2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  -4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  -2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  -1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  -2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  -2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  -1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  -1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  -3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[15]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[15]);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[15]);
  jac[546] +=  -3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[15]);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  -2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  -2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[811] +=  -1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[9]);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[9]);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[9]);
  jac[864] +=  -(j_temp * -5.7102223643760053e-01 + kf * conc[9]);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[917] +=  -1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  -1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  -1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  -1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  -1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  -1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  -1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  -1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  -1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  -1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  -1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  -1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  -3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  -2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  -2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  -2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  -1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  -1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  -9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  -9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  -1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  -1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  -1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  -1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  -1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  -1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  -1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  -1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  -9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  -1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  -9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 132 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[132] - rev_rates[132]) * ((-2.5915807590246879e+02 / T)) + fwd_rates[132] * -1.0 - rev_rates[132] * (-1.0 + -T * (dBdT[1] + dBdT[28] - dBdT[9] - dBdT[17])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[29] += j_temp * 4.2037279999999996e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 132 wrt species
  if (T <= 1000.0) {
    Kc = (1.2729844667000000e+01 + -3.6477035000000004e+00 * logT + T * (1.3851685124852665e-02 + T * (-8.8379595919993197e-06 + T * (3.6758607093584009e-09 + -6.8928753404638662e-13 * T))) - -3.8057594839999998e+04 / T);
  } else {
    Kc = (-2.1327881219000002e+01 + 2.3721425199999997e+00 * logT + T * (-5.8365853704214884e-04 + T * (1.8124356859365808e-08 + T * (3.9684671887373099e-12 + -4.3530969509013098e-16 * T))) - -3.9093997309999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[132] - 2.0 * rev_rates[132]);
  kf = exp(2.5272923313004245e+01 - (-2.5915807590246879e+02 / T));
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[28]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[17]);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[17]);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[17]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[17]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[9]);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02 + kf * conc[9]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[9]);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + kf * conc[9]);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - kr * conc[1]);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 133 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[133] * -1.0 - rev_rates[133] * (-1.0 + -T * (dBdT[14] + dBdT[22] - dBdT[9] - dBdT[27])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 133 wrt species
  if (T <= 1000.0) {
    Kc = (4.2270097859999982e+00 + -1.3533234860000001e+00 * logT + T * (2.3861763395000013e-03 + T * (-1.5137125866666667e-06 + T * (7.0702644283333312e-10 + -1.4662912344999990e-13 * T))) - -7.8771847699999984e+04 / T);
  } else {
    Kc = (6.6776013000000001e+00 + -1.6439152799999999e+00 * logT + T * (1.4839701445000001e-03 + T * (-3.2046087433333340e-07 + T * (4.5157708999999998e-11 + -2.7344199600000000e-15 * T))) - -7.8555524600000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[133] - 2.0 * rev_rates[133]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[27]);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[27]);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[27]);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[27]);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[22]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[22]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[22]);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[22]);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[14]);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[14]);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[14]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[14]);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[9]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[9]);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[9]);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[9]);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 134 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[134] * ((7.5482934728874409e+02 / T) + -1.0))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 134 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[134]);
  kf = exp(2.2332703749380510e+01 - (7.5482934728874409e+02 / T));
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 135 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[135] - rev_rates[134]) * (2.0000000000000000e+00 + (3.6382774539317465e+03 / T)) + fwd_rates[135] * -1.0 - rev_rates[134] * (-1.0 + -T * (dBdT[1] + dBdT[12] - dBdT[10] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 135 wrt species
  if (T <= 1000.0) {
    Kc = (-1.1542412209999999e+00 + 6.6580609999999929e-02 * logT + T * (-3.4692205711473328e-03 + T * (3.7355785246673466e-06 + T * (-1.9314560098082654e-09 + 4.1162788795361337e-13 * T))) - -3.1674462269999967e+03 / T);
  } else {
    Kc = (6.4928815459999996e+00 + -1.4256625999999999e+00 * logT + T * (1.8164549500078514e-03 + T * (-3.4627571197396751e-07 + T * (4.2922623688737307e-11 + -2.3984109900901322e-15 * T))) - -3.0642008780000033e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[135] - 2.0 * rev_rates[134]);
  kf = exp(6.2146080984221914e+00 + 2.0 * logT - (3.6382774539317465e+03 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[10]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[10]);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[10]);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[10]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 136 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[136] - rev_rates[135]) * ((6.0104544826778401e+03 / T)) + fwd_rates[136] * -1.0 - rev_rates[135] * (-1.0 + -T * (dBdT[0] + dBdT[22] - 2.0 * dBdT[10])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[11] += j_temp * -2.0 * 1.4026879999999998e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 136 wrt species
  if (T <= 1000.0) {
    Kc = (1.5869996764000000e+01 + -4.3723451259999999e+00 * logT + T * (1.4702169681999999e-02 + T * (-1.0097521553333333e-05 + T * (4.6561896800000000e-09 + -9.6258408650000009e-13 * T))) - -6.6497034673000002e+04 / T);
  } else {
    Kc = (-1.8514337579999999e+01 + 1.7366465799999999e+00 * logT + T * (-7.0026083654999970e-04 + T * (1.5740003300000003e-07 + T * (-1.9376110083333327e-11 + 1.0723764849999997e-15 * T))) - -6.7541367721999995e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[136] - 2.0 * rev_rates[135]);
  kf = exp(2.8101024745174282e+01 - (6.0104544826778401e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[64] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[22]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[594] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1230] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[0]);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -(j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 137 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[137] * -1.0 - rev_rates[136] * (-1.0 + -T * (dBdT[1] + dBdT[24] - dBdT[10] - dBdT[12])))) * rho_inv;
  jac[25] += j_temp * 2.8053759999999997e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 137 wrt species
  if (T <= 1000.0) {
    Kc = (1.4606195170000000e+00 + -9.7706759000000032e-01 * logT + T * (-5.2751731811473343e-03 + T * (8.0956520380006795e-06 + T * (-4.8697324598082650e-09 + 1.1378581384536135e-12 * T))) - -3.1885603070000001e+04 / T);
  } else {
    Kc = (-4.1688709639999981e+00 + -6.2370768000000032e-01 * logT + T * (1.8745608934578519e-03 + T * (-3.8578161397396770e-07 + T * (5.1363752688737337e-11 + -3.0108932200901318e-15 * T))) - -3.2625642260000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[137] - 2.0 * rev_rates[136]);
  kf = 40000000000.0;
  kr = kf / Kc;
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[10]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[10]);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[10]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[10]);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 138 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[138] - rev_rates[137]) * (2.0000000000000000e+00 + (4.1616258013852757e+03 / T)) + fwd_rates[138] * -1.0 - rev_rates[137] * (-1.0 + -T * (2.0 * dBdT[12] - dBdT[10] - dBdT[13])))) * rho_inv;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 2.0 * 1.5034820000000000e+01;
  jac[14] += -j_temp * 1.6042760000000001e+01;

  //partial of rxn 138 wrt species
  if (T <= 1000.0) {
    Kc = (7.8532745699999982e+00 + -1.5653739999999998e+00 * logT + T * (8.3620050785000004e-03 + T * (-6.7524201983333334e-06 + T * (3.2152388025000006e-09 + -6.6345490549999999e-13 * T))) - -2.8673948999999957e+03 / T);
  } else {
    Kc = (-9.2708504749999996e+00 + 1.6224828150000001e+00 * logT + T * (-1.2837694399999997e-03 + T * (1.9458618333333327e-07 + T * (-2.4311300916666658e-11 + 1.3578553950000004e-15 * T))) - -3.2440908100000015e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[138] - 2.0 * rev_rates[137]);
  kf = exp(7.8079166289264084e+00 + 2.0 * logT - (4.1616258013852757e+03 / T));
  kr = kf / Kc;
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[596] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[597] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[649] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[702] +=  2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[703] +=  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[10]);
  jac[755] +=  1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[10]);
  jac[756] +=  -(j_temp * 4.2731999023327338e-01 + kf * conc[10]);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 139 wrt T
  Pr = conc_temp * (exp(4.2646793898822224e+01 - 5.61 * logT - (1.3008225751609357e+03 / T)));
  Fcent = 4.0930000000000000e-01 * exp(T / -2.7500000000000000e+02) + 5.9070000000000000e-01 * exp(T / -1.2260000000000000e+03) + exp(-5.1850000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[22] * (((-5.6100e+00 + (1.3008225751609357e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.4883636363636364e-03 * exp(T / -2.7500000000000000e+02) - 4.8181076672104407e-04 * exp(T / -1.2260000000000000e+03) + (5.1850000000000000e+03 / (T * T)) * exp(-5.1850000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.6100000000000003e+00 + (1.3008225751609357e+03 / T) - 1.0) / T) * (fwd_rates[139] - rev_rates[138]) + (pres_mod[22] / T) * ((fwd_rates[139] - rev_rates[138]) * (5.0000000000000000e-01 + (2.2695202375148242e+03 / T)) + fwd_rates[139] * -1.0 - rev_rates[138] * (-T * (dBdT[28] - dBdT[10] - dBdT[14])))) * rho_inv;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[29] += j_temp * 4.2037279999999996e+01;
  jac[15] += -j_temp * 2.8010399999999997e+01;

  //partial of rxn 139 wrt species
  if (T <= 1000.0) {
    Kc = (1.2351082710000000e+01 + -4.2063758399999998e+00 * logT + T * (8.8801768185000005e-03 + T * (-3.5344100233333329e-06 + T * (1.0239901105000000e-09 + -1.3987844205000002e-13 * T))) - -3.8702872139999992e+04 / T);
  } else {
    Kc = (-1.2279644335000000e+01 + -7.7989420000000198e-02 * logT + T * (1.6423385499999999e-03 + T * (-2.9360410149999993e-07 + T * (3.6092777083333337e-11 + -2.0173145899999996e-15 * T))) - -3.9662784710000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[139] - rev_rates[138]);
  j_temp = -mw_avg * rho_inv * pres_mod[22] * (2.0 * fwd_rates[139] - rev_rates[138] + pres_mod_temp);
  pres_mod_temp *= exp(4.2646793898822224e+01 - 5.61 * logT - (1.3008225751609357e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0512544805630757e+01 + 0.5 * logT - (2.2695202375148242e+03 / T));
  kr = kf / Kc;
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[68] +=  -1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[121] +=  -2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[174] +=  -1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[227] +=  -8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  -1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[333] +=  -1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  -8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  -8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  -2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[545] +=  -2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[14]));
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[14]));
  jac[598] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[14]));
  jac[647] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  -1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  -1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  -1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[10]));
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[10]));
  jac[810] +=  -(j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[22] * (kf * conc[10]));
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[863] +=  -6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[916] +=  -9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[969] +=  -9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  -9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  -8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  -1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  -1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  -1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  -9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  -9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  -9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1499] +=  -6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[22] * (-kr));
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[22] * (-kr));
  jac[1552] +=  -6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[22] * (-kr));
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  -6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  -1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1711] +=  -1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  -1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  -1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  -9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  -9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  -6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  -6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  -9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  -1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  -1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  -9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  -6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  -6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  -6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2559] +=  -7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  -6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  -6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  -6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  -6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 140 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[140] * -1.0 - rev_rates[139] * (-1.0 + -T * (dBdT[23] + dBdT[14] - dBdT[10] - dBdT[27])))) * rho_inv;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 140 wrt species
  if (T <= 1000.0) {
    Kc = (-2.8115991699999983e+00 + 7.7759984999999920e-01 * logT + T * (-8.8597276014999986e-03 + T * (7.9786596866666658e-06 + T * (-4.0236355238333331e-09 + 8.5948633554999997e-13 * T))) - -4.5547728300000002e+04 / T);
  } else {
    Kc = (1.6135475080000003e+01 + -2.7703973199999998e+00 * logT + T * (2.3255118050000004e-03 + T * (-4.4620809849999995e-07 + T * (5.8437151583333336e-11 + -3.4222443499999998e-15 * T))) - -4.5129817500000012e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[140] - 2.0 * rev_rates[139]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[27]);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[27]);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[27]);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[27]);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[23]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[23]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[23]);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[23]);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[14]);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02 - kr * conc[14]);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 - kr * conc[14]);
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 - kr * conc[14]);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[10]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[10]);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[10]);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[10]);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 141 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[141] - rev_rates[140]) * ((3.0193173891549765e+02 / T)) + fwd_rates[141] * -1.0 - rev_rates[140] * (-1.0 + -T * (dBdT[10] - dBdT[11])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 141 wrt species
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[141] - 2.0 * rev_rates[140]);
  kf = exp(2.3431316038048621e+01 - (3.0193173891549765e+02 / T));
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11] - kr * conc[10]));
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11] - kr * conc[10]));
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11] - kr * conc[10]));
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11] - kr * conc[10]));
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11] - kr * conc[10]));
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11] - kr * conc[10]));
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11] - kr * conc[10]));
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11] - kr * conc[10]));
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11] - kr * conc[10]));
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11] - kr * conc[10]));
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11] - kr * conc[10]));
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11] - kr * conc[10]));
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11] - kr * conc[10]));
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11] - kr * conc[10]));
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11] - kr * conc[10]));
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11] - kr * conc[10]));
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11] - kr * conc[10]));
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11] - kr * conc[10]));
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11] - kr * conc[10]));
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11] - kr * conc[10]));
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (kf * conc[11] - kr * conc[10]));
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (kf * conc[11] - kr * conc[10]));
  jac[647] +=  (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11] - kr * conc[10]));
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11] - kr * conc[10]));
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11] - kr * conc[10]));
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11] - kr * conc[10]));
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11] - kr * conc[10]));
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11] - kr * conc[10]));
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11] - kr * conc[10]));
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11] - kr * conc[10]));
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11] - kr * conc[10]));
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11] - kr * conc[10]));
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11] - kr * conc[10]));
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11] - kr * conc[10]));
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11] - kr * conc[10]));
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11] - kr * conc[10]));
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11] - kr * conc[10]));
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11] - kr * conc[10]));
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11] - kr * conc[10]));
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[11] - kr * conc[10]));
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[11] - kr * conc[10]));
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11] - kr * conc[10]));
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11] - kr * conc[10]));

  //partial of rxn 142 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[142] - rev_rates[141]) * ((3.0193173891549765e+02 / T)) + fwd_rates[142] * -1.0 - rev_rates[141] * (-1.0 + -T * (dBdT[10] - dBdT[11])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 142 wrt species
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[142] - 2.0 * rev_rates[141]);
  kf = exp(2.2920490414282632e+01 - (3.0193173891549765e+02 / T));
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[47]);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - kr * conc[47]);
  jac[647] +=  (j_temp * 4.9928106040377707e-01 + kf * conc[47]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[47]);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 + kf * conc[11] - kr * conc[10]);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 + kf * conc[11] - kr * conc[10]);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 143 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[143] * -1.0 - rev_rates[142] * (-2.0 + -T * (dBdT[1] + dBdT[4] + dBdT[14] - dBdT[11] - dBdT[3])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 143 wrt species
  if (T <= 1000.0) {
    Kc = (-2.0212442240000001e+00 + 1.0904884300000002e+00 * logT + T * (1.1758385753526663e-03 + T * (-2.0742519119993201e-06 + T * (1.1162772880250682e-09 + -2.3635927699638663e-13 * T))) - -3.4688218280000001e+04 / T);
  } else {
    Kc = (-4.9645291039999995e+00 + 1.7334970300000001e+00 * logT + T * (-1.7640083935421484e-03 + T * (3.1626093535936570e-07 + T * (-4.0439142277929365e-11 + 2.3509941199098679e-15 * T))) - -3.4657097480000004e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[143] - 3.0 * rev_rates[142]);
  kf = 28000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[4] * conc[14]);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4] * conc[14]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4] * conc[14]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4] * conc[14]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[4] * conc[14]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[1] * conc[14]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[1] * conc[14]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[1] * conc[14]);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[1] * conc[14]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[1] * conc[14]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[4]);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[4]);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[4]);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[4]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[4]);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 144 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[144] * -1.0 - rev_rates[143] * (-1.0 + -T * (dBdT[14] + dBdT[5] - dBdT[11] - dBdT[3])))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 144 wrt species
  if (T <= 1000.0) {
    Kc = (-2.6293251000000240e-02 + -2.0288643999999900e-01 * logT + T * (1.3582802849999998e-03 + T * (-1.7571746283333335e-06 + T * (9.8237418033333331e-10 + -2.1596610345000000e-13 * T))) - -9.4070685439999987e+04 / T);
  } else {
    Kc = (-1.4688769999999991e+00 + 1.7460184000000023e-01 * logT + T * (-9.4976421999999985e-04 + T * (2.6783130833333326e-07 + T * (-4.1197127833333337e-11 + 2.6049371749999998e-15 * T))) - -9.3993711479999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[144] - 2.0 * rev_rates[143]);
  kf = 12000000000.0;
  kr = kf / Kc;
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[11]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[14]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[5]);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 145 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[145] * -1.0 - rev_rates[144] * (-1.0 + -T * (dBdT[12] + dBdT[1] - dBdT[11] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 145 wrt species
  if (T <= 1000.0) {
    Kc = (1.6133350359999996e+00 + -3.6934482999999974e-01 * logT + T * (-1.8014774046473331e-03 + T * (2.8292345596673468e-06 + T * (-1.6950186531415987e-09 + 3.9884137895361337e-13 * T))) - -7.6602224269999970e+03 / T);
  } else {
    Kc = (3.4555103860000003e+00 + -8.4359988999999969e-01 * logT + T * (1.3167082250078515e-03 + T * (-2.4578012864063416e-07 + T * (2.9778752772070638e-11 + -1.6384670000901322e-15 * T))) - -7.7265965780000042e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[145] - 2.0 * rev_rates[144]);
  kf = 70000000000.0;
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[11]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[11]);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[11]);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + kf * conc[11]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[12]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[0]);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[1]);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 146 wrt T
  conc_temp += (0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(4.0505029522672174e+01 - 5.2 * logT - (1.9600402051264391e+03 / T)));
  Fcent = 3.9729999999999999e-01 * exp(T / -2.0800000000000000e+02) + 6.0270000000000001e-01 * exp(T / -3.9220000000000000e+03) + exp(-1.0180000000000000e+04 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[23] * (((-5.2000e+00 + (1.9600402051264391e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.9100961538461537e-03 * exp(T / -2.0800000000000000e+02) - 1.5367159612442632e-04 * exp(T / -3.9220000000000000e+03) + (1.0180000000000000e+04 / (T * T)) * exp(-1.0180000000000000e+04 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.2000000000000002e+00 + (1.9600402051264391e+03 / T) - 1.0) / T) * (fwd_rates[146] - rev_rates[145]) + (pres_mod[23] / T) * ((fwd_rates[146] - rev_rates[145]) * (-1.1599999999999999e+00 + (5.7618640176374140e+02 / T)) + fwd_rates[146] * -1.0 - rev_rates[145] * (-T * (dBdT[20] - dBdT[11] - dBdT[5])))) * rho_inv;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[21] += j_temp * 3.2042160000000003e+01;
  jac[6] += -j_temp * 1.8015280000000001e+01;

  //partial of rxn 146 wrt species
  if (T <= 1000.0) {
    Kc = (2.7959017949999989e+00 + -1.6818488499999997e+00 * logT + T * (-5.4139323050000007e-03 + T * (8.4151251983333340e-06 + T * (-4.9087132058333330e-09 + 1.1210072129999999e-12 * T))) - -4.5845855199999991e+04 / T);
  } else {
    Kc = (4.4454135099999998e+00 + -2.5363230000000003e+00 * logT + T * (3.6305123950000004e-03 + T * (-6.9816939366666658e-07 + T * (8.8403903083333326e-11 + -4.9954341350000000e-15 * T))) - -4.6296577300000004e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[146] - rev_rates[145]);
  j_temp = -mw_avg * rho_inv * pres_mod[23] * (2.0 * fwd_rates[146] - rev_rates[145] + pres_mod_temp);
  pres_mod_temp *= exp(4.0505029522672174e+01 - 5.2 * logT - (1.9600402051264391e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.3808965229979151e+01 - 1.16 * logT - (5.7618640176374140e+02 / T));
  kr = kf / Kc;
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[74] +=  1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[59] +=  -8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[127] +=  3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[112] +=  -1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[180] +=  2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[165] +=  -1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[233] +=  1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[218] +=  -5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[286] +=  1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[271] +=  -1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[23] * (kf * conc[11]));
  jac[339] +=  1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[23] * (kf * conc[11]));
  jac[324] +=  -(j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[23] * (kf * conc[11]));
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[392] +=  9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[377] +=  -5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[445] +=  9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[430] +=  -5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[498] +=  2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[483] +=  -1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[551] +=  2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[536] +=  -1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[604] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[589] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[23] * (kf * conc[5]));
  jac[657] +=  2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[23] * (kf * conc[5]));
  jac[642] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[23] * (kf * conc[5]));
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[710] +=  2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[695] +=  -1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[763] +=  1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[748] +=  -1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[816] +=  1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[801] +=  -6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[869] +=  7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[854] +=  -4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[922] +=  1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[907] +=  -6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[975] +=  1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[960] +=  -5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1028] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1013] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1081] +=  1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1066] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[23] * (-kr));
  jac[1134] +=  (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[23] * (-kr));
  jac[1119] +=  -5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[23] * (-kr));
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1187] +=  1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1172] +=  -7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1240] +=  1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1225] +=  -6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1293] +=  1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1278] +=  -6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1346] +=  1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1331] +=  -6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1399] +=  1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1384] +=  -6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1452] +=  1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1437] +=  -5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1505] +=  7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1490] +=  -4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1558] +=  7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1543] +=  -4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1611] +=  7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1596] +=  -4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1664] +=  2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1649] +=  -1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1717] +=  2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1702] +=  -1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1770] +=  1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1755] +=  -1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1823] +=  1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1808] +=  -1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1876] +=  1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1861] +=  -6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1929] +=  1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1914] +=  -6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1982] +=  6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1967] +=  -3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2035] +=  7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2020] +=  -4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2088] +=  1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2073] +=  -5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2141] +=  1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2126] +=  -6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2194] +=  1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2179] +=  -6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2247] +=  1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2232] +=  -6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2300] +=  7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2285] +=  -4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2353] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2338] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2406] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2391] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2459] +=  7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2444] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2512] +=  7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2497] +=  -4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2565] +=  8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2550] +=  -4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2618] +=  7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2603] +=  -4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2671] +=  7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2656] +=  -4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2724] +=  7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2709] +=  -4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2777] +=  7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2762] +=  -4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 147 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[147] * -1.0 - rev_rates[146] * (-1.0 + -T * (dBdT[10] - dBdT[11])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 147 wrt species
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[147] - 2.0 * rev_rates[146]);
  kf = 30000000000.0;
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[11] - kr * conc[10]);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[11] - kr * conc[10]);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - kr * conc[5]);
  jac[647] +=  (j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 148 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[148] - rev_rates[147]) * ((-2.8683515196972274e+02 / T)) + fwd_rates[148] * -1.0 - rev_rates[147] * (-1.0 + -T * (dBdT[1] + dBdT[24] - dBdT[11] - dBdT[12])))) * rho_inv;
  jac[25] += j_temp * 2.8053759999999997e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 148 wrt species
  if (T <= 1000.0) {
    Kc = (4.2281957739999996e+00 + -1.4129930300000000e+00 * logT + T * (-3.6074300146473337e-03 + T * (7.1893080730006792e-06 + T * (-4.6332951031415987e-09 + 1.1250716294536134e-12 * T))) - -3.6378379270000005e+04 / T);
  } else {
    Kc = (-7.2062421239999983e+00 + -4.1644970000000114e-02 * logT + T * (1.3748141684578521e-03 + T * (-2.8528603064063429e-07 + T * (3.8219881772070655e-11 + -2.2509492300901323e-15 * T))) - -3.7288037960000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[148] - 2.0 * rev_rates[147]);
  kf = exp(2.3208172486734412e+01 - (-2.8683515196972274e+02 / T));
  kr = kf / Kc;
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[24]);
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[12]);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[11]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[11]);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[11]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[11]);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 - kr * conc[1]);
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 149 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[149] - rev_rates[148]) * ((-2.8683515196972274e+02 / T)) + fwd_rates[149] * -1.0 - rev_rates[148] * (-1.0 + -T * (2.0 * dBdT[12] - dBdT[11] - dBdT[13])))) * rho_inv;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 2.0 * 1.5034820000000000e+01;
  jac[14] += -j_temp * 1.6042760000000001e+01;

  //partial of rxn 149 wrt species
  if (T <= 1000.0) {
    Kc = (1.0620850826999998e+01 + -2.0012994399999995e+00 * logT + T * (1.0029748245000001e-02 + T * (-7.6587641633333328e-06 + T * (3.4516761591666673e-09 + -6.7624141450000000e-13 * T))) - -7.3601710999999959e+03 / T);
  } else {
    Kc = (-1.2308221634999999e+01 + 2.2045455250000003e+00 * logT + T * (-1.7835161650000004e-03 + T * (2.9508176666666667e-07 + T * (-3.7455171833333327e-11 + 2.1177993849999999e-15 * T))) - -7.9064865100000025e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[149] - 2.0 * rev_rates[148]);
  kf = exp(2.3495854559186192e+01 - (-2.8683515196972274e+02 / T));
  kr = kf / Kc;
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  -7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  -1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  -1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  -5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  -9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  -8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  -4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  -4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  -1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  -1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[596] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[649] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[650] +=  -1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[13]);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[702] +=  2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[703] +=  -1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 - kr * 2.0 * conc[12]);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 + kf * conc[11]);
  jac[755] +=  1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 + kf * conc[11]);
  jac[756] +=  -(j_temp * 4.2731999023327338e-01 + kf * conc[11]);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  -5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  -3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  -5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  -5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  -5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  -5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  -6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  -6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  -5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  -5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  -5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  -5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  -3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  -3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  -3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  -1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  -1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  -1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  -9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  -5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  -5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  -3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  -3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  -5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  -6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  -5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  -5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  -3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  -3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  -3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  -4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  -3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  -3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  -3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  -3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 150 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[150] * -1.0 - rev_rates[149] * (-1.0 + -T * (dBdT[10] - dBdT[11])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 150 wrt species
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[150] - 2.0 * rev_rates[149]);
  kf = 9000000000.0;
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - kr * conc[14]);
  jac[647] +=  (j_temp * 4.9928106040377707e-01 + kf * conc[14]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[14]);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 + kf * conc[11] - kr * conc[10]);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 + kf * conc[11] - kr * conc[10]);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 151 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[151] * -1.0 - rev_rates[150] * (-1.0 + -T * (dBdT[10] - dBdT[11])))) * rho_inv;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;

  //partial of rxn 151 wrt species
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[151] - 2.0 * rev_rates[150]);
  kf = 7000000000.0;
  kr = kf / Kc;
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - kr * conc[15]);
  jac[647] +=  (j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[11] - kr * conc[10]);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[11] - kr * conc[10]);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 152 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[152] * -1.0 - rev_rates[151] * (-1.0 + -T * (dBdT[14] + dBdT[17] - dBdT[11] - dBdT[15])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[16] += -j_temp * 4.4009799999999998e+01;

  //partial of rxn 152 wrt species
  if (T <= 1000.0) {
    Kc = (-6.8385900630000007e+00 + 1.8178789900000001e+00 * logT + T * (-8.5683349750000012e-03 + T * (6.2049026033333328e-06 + T * (-2.7327125521666666e-09 + 5.2366964395000012e-13 * T))) - -3.0777889299999995e+04 / T);
  } else {
    Kc = (1.2250493990000001e+01 + -1.6736230200000002e+00 * logT + T * (1.0961358100000001e-03 + T * (-1.9911339849999993e-07 + T * (2.4589078333333314e-11 + -1.3785141350000008e-15 * T))) - -3.0314538400000005e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[152] - 2.0 * rev_rates[151]);
  kf = 14000000000.0;
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  -2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  -4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  -2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  -1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  -2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  -2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  -1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  -1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  -3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  -3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[652] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[15]);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  -2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  -2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[17]);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[17]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[17]);
  jac[811] +=  -1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[17]);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[11]);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[11]);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[11]);
  jac[864] +=  -(j_temp * -5.7102223643760053e-01 + kf * conc[11]);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  -1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[14]);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[14]);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[14]);
  jac[970] +=  -1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[14]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  -1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  -1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  -1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  -1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  -1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  -1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  -1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  -1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  -1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  -1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  -3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  -2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  -2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  -2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  -1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  -1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  -9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  -9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  -1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  -1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  -1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  -1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  -1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  -1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  -1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  -1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  -9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  -1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  -9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 153 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[153] - rev_rates[152]) * ((-2.7677076067253950e+02 / T)) + fwd_rates[153] * -1.0 - rev_rates[152] * (-1.0 + -T * (dBdT[12] + dBdT[25] - dBdT[11] - dBdT[26])))) * rho_inv;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[27] += -j_temp * 3.0069640000000000e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 153 wrt species
  if (T <= 1000.0) {
    Kc = (4.9240423270000004e+00 + -5.0997294999999987e-01 * logT + T * (2.8462598599999995e-03 + T * (-2.1220486233333338e-06 + T * (8.9591278833333403e-10 + -1.6084833649999997e-13 * T))) - -9.6879854999999952e+03 / T);
  } else {
    Kc = (-2.6760605199999992e+00 + 8.7645422000000028e-01 * logT + T * (-8.5199074999999999e-04 + T * (1.7805266833333338e-07 + T * (-2.3680373000000011e-11 + 1.3808755549999997e-15 * T))) - -9.8665021999999990e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[153] - 2.0 * rev_rates[152]);
  kf = exp(2.4412145291060348e+01 - (-2.7677076067253950e+02 / T));
  kr = kf / Kc;
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[80] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[133] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[186] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[239] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[292] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[345] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[398] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[451] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[504] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[557] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[610] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[26]);
  jac[663] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[26]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[26]);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[26]);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[716] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[769] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[822] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[875] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[928] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[981] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1034] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1087] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1140] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1193] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1246] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1299] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1352] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1405] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[11]);
  jac[1458] +=  -(j_temp * -7.3398949362949439e-02 + kf * conc[11]);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[11]);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[11]);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1511] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1564] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1617] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1670] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1723] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1776] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1829] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1882] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1935] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1988] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2041] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2094] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2147] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2200] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2253] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2306] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2359] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2412] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2465] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2518] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2571] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2624] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2677] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2730] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2783] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 154 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[154] - rev_rates[153]) * ((1.5338132336907280e+04 / T)) + fwd_rates[154] * -1.0 - rev_rates[153] * (-1.0 + -T * (dBdT[2] + dBdT[19] - dBdT[12] - dBdT[3])))) * rho_inv;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 154 wrt species
  if (T <= 1000.0) {
    Kc = (1.2123446059999999e+01 + -2.1815756600000000e+00 * logT + T * (2.4615292849999998e-03 + T * (-5.9933076833333345e-07 + T * (2.5389725833333334e-10 + -7.9965800000000011e-14 * T))) - 1.4719805059999999e+04 / T);
  } else {
    Kc = (-6.9913536600000006e+00 + 7.7196422000000009e-01 * logT + T * (-4.6873251184999980e-04 + T * (1.8844576798333333e-07 + T * (-3.5060823241666667e-11 + 2.4244697855000003e-15 * T))) - 1.3658285039999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[154] - 2.0 * rev_rates[153]);
  kf = exp(2.4295611474804396e+01 - (1.5338132336907280e+04 / T));
  kr = kf / Kc;
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[19]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[19]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[19]);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[19]);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[2]);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[2]);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[2]);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[2]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 155 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[155] - rev_rates[154]) * ((1.0222905460113891e+04 / T)) + fwd_rates[155] * -1.0 - rev_rates[154] * (-1.0 + -T * (dBdT[4] + dBdT[17] - dBdT[12] - dBdT[3])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 155 wrt species
  if (T <= 1000.0) {
    Kc = (-6.0930444379999997e+00 + 1.3296918199999999e+00 * logT + T * (-5.6619343999999997e-03 + T * (4.3937364400000000e-06 + T * (-2.1047658408333332e-09 + 4.3768970950000006e-13 * T))) - -2.6074931380000005e+04 / T);
  } else {
    Kc = (4.9143938299999999e+00 + -7.1467780999999997e-01 * logT + T * (5.1272131300000021e-04 + T * (-9.1828792166666618e-08 + T * (9.4425637833333320e-12 + -4.1285538000000041e-16 * T))) - -2.5824301879999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[155] - 2.0 * rev_rates[154]);
  kf = exp(2.1560513361480112e+01 - (1.0222905460113891e+04 / T));
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[12]);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[17]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[3]);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[4]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 156 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[156] - rev_rates[155]) * (2.4700000000000002e+00 + (2.6066773459704632e+03 / T)) + fwd_rates[156] * -1.0 - rev_rates[155] * (-1.0 + -T * (dBdT[6] + dBdT[13] - dBdT[12] - dBdT[7])))) * rho_inv;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 156 wrt species
  if (T <= 1000.0) {
    Kc = (-7.4662274299999982e+00 + 1.5019710499999999e+00 * logT + T * (-9.9441143215000007e-03 + T * (7.9790933900000003e-06 + T * (-3.6918697041666675e-09 + 7.3966229350000022e-13 * T))) - -8.6942562600000019e+03 / T);
  } else {
    Kc = (1.3184849915000001e+01 + -2.3586581749999995e+00 * logT + T * (1.7412747600000001e-03 + T * (-2.4633008500000000e-07 + T * (3.0858424166666669e-11 + -1.8549906800000005e-15 * T))) - -8.2702844769999974e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[156] - 2.0 * rev_rates[155]);
  kf = exp(3.1986731175506815e+00 + 2.47 * logT - (2.6066773459704632e+03 / T));
  kr = kf / Kc;
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[13]);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[13]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[13]);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[13]);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[12]);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[12]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[12]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[12]);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[7]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[7]);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[7]);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[7]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[6]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[6]);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[6]);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[6]);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 157 wrt T
  conc_temp += (-0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(4.9968146390566936e+01 - 5.8500000000000005 * logT - (1.0607868427231151e+03 / T)));
  Fcent = 3.8100000000000001e-01 * exp(T / -7.3200000000000003e+01) + 6.1899999999999999e-01 * exp(T / -1.1800000000000000e+03) + exp(-9.9990000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[24] * (((-5.8500e+00 + (1.0607868427231151e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-5.2049180327868854e-03 * exp(T / -7.3200000000000003e+01) - 5.2457627118644072e-04 * exp(T / -1.1800000000000000e+03) + (9.9990000000000000e+03 / (T * T)) * exp(-9.9990000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-5.8500000000000005e+00 + (1.0607868427231151e+03 / T) - 1.0) / T) * (fwd_rates[157] - rev_rates[156]) + (pres_mod[24] / T) * ((fwd_rates[157] - rev_rates[156]) * (-1.1799999999999999e+00 + (3.2910559541789246e+02 / T)) + fwd_rates[157] * -1.0 - rev_rates[156] * (-T * (dBdT[26] - 2.0 * dBdT[12])))) * rho_inv;
  jac[27] += j_temp * 3.0069640000000000e+01;
  jac[13] += j_temp * -2.0 * 1.5034820000000000e+01;

  //partial of rxn 157 wrt species
  if (T <= 1000.0) {
    Kc = (2.5134503800000001e+00 + -2.0557558800000004e+00 * logT + T * (-4.7617231000000003e-03 + T * (8.0805652800000013e-06 + T * (-4.7586900000000002e-09 + 1.0890431210000001e-12 * T))) - -4.4412203099999999e+04 / T);
  } else {
    Kc = (1.6550210599999993e+00 + -2.4995539400000002e+00 * logT + T * (3.6027334800000001e-03 + T * (-6.7521995666666668e-07 + T * (8.5229226833333329e-11 + -4.8286005599999995e-15 * T))) - -4.4977561799999996e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[157] - rev_rates[156]);
  j_temp = -mw_avg * rho_inv * pres_mod[24] * (2.0 * fwd_rates[157] - rev_rates[156] + pres_mod_temp);
  pres_mod_temp *= exp(4.9968146390566936e+01 - 5.8500000000000005 * logT - (1.0607868427231151e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(3.1846107295846778e+01 - 1.18 * logT - (3.2910559541789246e+02 / T));
  kr = kf / Kc;
  jac[80] +=  1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[133] +=  2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[119] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[186] +=  1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[239] +=  9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[292] +=  1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[345] +=  1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[398] +=  9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[451] +=  8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[504] +=  2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[557] +=  2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[610] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[663] +=  2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[716] +=  2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[24] * (kf * 2.0 * conc[12]));
  jac[702] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[24] * (kf * 2.0 * conc[12]));
  jac[769] +=  1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[822] +=  1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[875] +=  6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[928] +=  1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[981] +=  1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1034] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1087] +=  9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1140] +=  9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1193] +=  1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1246] +=  1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1299] +=  1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1352] +=  1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1405] +=  1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1458] +=  (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[24] * (-kr));
  jac[1444] +=  -(j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[24] * (-kr));
  jac[1511] +=  7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1564] +=  7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1617] +=  7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1670] +=  2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1723] +=  2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1776] +=  1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1829] +=  1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1882] +=  1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1935] +=  1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1988] +=  6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2041] +=  6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2094] +=  9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2147] +=  1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2200] +=  1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2253] +=  1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2306] +=  7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2359] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2412] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2465] +=  6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2518] +=  7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2571] +=  7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2624] +=  6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2677] +=  6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2730] +=  6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2783] +=  6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 158 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[158] - rev_rates[157]) * (1.0000000000000001e-01 + (5.3341273875071247e+03 / T)) + fwd_rates[158] * -1.0 - rev_rates[157] * (-1.0 + -T * (dBdT[1] + dBdT[25] - 2.0 * dBdT[12])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[13] += j_temp * -2.0 * 1.5034820000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;

  //partial of rxn 158 wrt species
  if (T <= 1000.0) {
    Kc = (1.5921128470000006e+00 + -5.4071512000000066e-01 * logT + T * (-4.1042462096473340e-03 + T * (6.3756405963340138e-06 + T * (-3.8475260081415982e-09 + 8.9815928595361339e-13 * T))) - 5.4252887999999966e+03 / T);
  } else {
    Kc = (-3.8276131840000005e+00 + -1.1677901000000013e-01 * logT + T * (1.4587357184578523e-03 + T * (-3.3462995064063426e-07 + T * (4.6733966438737300e-11 + -2.8105348350901316e-15 * T))) - 4.7800113000000019e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[158] - 2.0 * rev_rates[157]);
  kf = exp(2.2646053568580871e+01 + 0.1 * logT - (5.3341273875071247e+03 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[25]);
  jac[119] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[25]);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[25]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * 2.0 * conc[12]);
  jac[702] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 + kf * 2.0 * conc[12]);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + kf * 2.0 * conc[12]);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - kr * conc[1]);
  jac[1391] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[1]);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[1]);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -(j_temp * -7.3398949362949439e-02);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 159 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[159] * -1.0 - rev_rates[158] * (-1.0 + -T * (dBdT[13] + dBdT[14] - dBdT[12] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 159 wrt species
  if (T <= 1000.0) {
    Kc = (-6.9664645999999983e+00 + 8.3463335999999932e-01 * logT + T * (-6.5241794550000001e-03 + T * (5.1144518450000005e-06 + T * (-2.2818094305000006e-09 + 4.4417125555000006e-13 * T))) - -4.4875297359999997e+04 / T);
  } else {
    Kc = (1.0245444005000000e+01 + -2.2678549950000004e+00 * logT + T * (1.6283092500000002e-03 + T * (-2.1001404183333323e-07 + T * (2.2344327999999998e-11 + -1.1056845550000002e-15 * T))) - -4.4407719440000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[159] - 2.0 * rev_rates[158]);
  kf = 26480000000.0;
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[16]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[16]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[16]);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[16]);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[14]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[14]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[14]);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[14]);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[13]);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[13]);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[13]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[13]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[12]);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[12]);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[12]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[12]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_3.h <==
#ifndef JACOB_HEAD_3
#define JACOB_HEAD_3

#include "header.h"

void eval_jacob_3 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_4.c <==
#include <math.h>
#include "header.h"

void eval_jacob_4 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac, double * __restrict__ J_nplusone, double * __restrict__ J_nplusjplus) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 160 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[160] - rev_rates[159]) * (2.8100000000000001e+00 + (2.9488666500746936e+03 / T)) + fwd_rates[160] * -1.0 - rev_rates[159] * (-1.0 + -T * (dBdT[16] + dBdT[13] - dBdT[12] - dBdT[17])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += -j_temp * 3.0026280000000000e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;

  //partial of rxn 160 wrt species
  if (T <= 1000.0) {
    Kc = (-4.3580569799999989e+00 + 9.0374842000000033e-01 * logT + T * (-4.5087610900000005e-03 + T * (3.3179641900000010e-06 + T * (-1.4157509625000007e-09 + 2.6429808549999996e-13 * T))) - -8.5431247399999993e+03 / T);
  } else {
    Kc = (7.2986500549999995e+00 + -1.1993819250000000e+00 * logT + T * (9.5400038499999975e-04 + T * (-1.3459710166666672e-07 + T * (1.7499196999999999e-11 + -1.0032548849999998e-15 * T))) - -8.2361784399999997e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[160] - 2.0 * rev_rates[159]);
  kf = exp(1.1999647829283970e+00 + 2.81 * logT - (2.9488666500746936e+03 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  -1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  -2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  -1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  -9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  -1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  -1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  -9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  -8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  -2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  -2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  -2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[17]);
  jac[707] +=  -1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[17]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[17]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[17]);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[16]);
  jac[760] +=  -1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[16]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[16]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[16]);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  -1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  -6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[13]);
  jac[919] +=  -1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[13]);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[13]);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[13]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[12]);
  jac[972] +=  -(j_temp * -7.1851123102163683e-02 + kf * conc[12]);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[12]);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02 + kf * conc[12]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  -9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  -9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  -1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  -1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  -1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  -1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  -1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  -9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  -7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  -7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  -7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  -2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  -1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  -1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  -1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  -1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  -1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  -6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  -6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  -9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  -1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  -1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  -1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  -7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  -6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  -7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  -7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  -6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  -6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  -6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  -6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 161 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[161] - rev_rates[160]) * (1.5000000000000000e+00 + (5.0020024747000780e+03 / T)) + fwd_rates[161] * -1.0 - rev_rates[160] * (-1.0 + -T * (dBdT[18] + dBdT[13] - dBdT[12] - dBdT[20])))) * rho_inv;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 161 wrt species
  if (T <= 1000.0) {
    Kc = (1.1064734800000009e+00 + -3.7522091000000035e-01 * logT + T * (2.5728526950000007e-03 + T * (-2.6435927083333344e-06 + T * (1.5853632791666661e-09 + -3.8200293800000005e-13 * T))) - -4.2427944700000007e+03 / T);
  } else {
    Kc = (1.5732245050000007e+00 + -3.0790844500000003e-01 * logT + T * (3.5149254999999966e-04 + T * (-2.1952910000000029e-08 + T * (2.7303743333333360e-12 + -1.4474953500000150e-16 * T))) - -4.1115604600000006e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[161] - 2.0 * rev_rates[160]);
  kf = exp(1.0308952660644293e+01 + 1.5 * logT - (5.0020024747000780e+03 / T));
  kr = kf / Kc;
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[18]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[18]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[18]);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[18]);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 162 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[162] - rev_rates[161]) * (1.5000000000000000e+00 + (5.0020024747000780e+03 / T)) + fwd_rates[162] * -1.0 - rev_rates[161] * (-1.0 + -T * (dBdT[19] + dBdT[13] - dBdT[12] - dBdT[20])))) * rho_inv;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[20] += j_temp * 3.1034219999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[21] += -j_temp * 3.2042160000000003e+01;

  //partial of rxn 162 wrt species
  if (T <= 1000.0) {
    Kc = (1.0543313230000003e+01 + -2.1329060900000005e+00 * logT + T * (3.3827886749999998e-03 + T * (-2.7426336933333337e-06 + T * (1.8416603791666656e-09 + -4.9670607699999980e-13 * T))) - -7.0279700000002777e+01 / T);
  } else {
    Kc = (-1.3857659549999983e+00 + -2.2977513500000035e-01 * logT + T * (-3.5642934999999092e-05 + T * (1.6048495666666665e-07 + T * (-3.0002253666666656e-11 + 2.0417134700000000e-15 * T))) - -7.4122166999999899e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[162] - 2.0 * rev_rates[161]);
  kf = exp(9.2103403719761836e+00 + 1.5 * logT - (5.0020024747000780e+03 / T));
  kr = kf / Kc;
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[74] +=  -1.5894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[127] +=  -3.1789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[180] +=  -2.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[232] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[233] +=  -1.0013550508144056e+00 * (j_temp * -1.4226436701188128e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[286] +=  -1.8840194880563335e+00 * (j_temp * 3.9288728140880758e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[339] +=  -1.7786101575995490e+00 * (j_temp * 3.5690674632355568e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[391] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[392] +=  -9.7077627175540515e-01 * (j_temp * -1.7824490209713328e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[445] +=  -9.4200974402816673e-01 * (j_temp * -2.1422543718238485e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[498] +=  -2.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[551] +=  -2.4611957655538781e+00 * (j_temp * 5.3526159548902896e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[604] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[657] +=  -2.2843397819044582e+00 * (j_temp * 4.9928106040377707e-01);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[709] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[710] +=  -2.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[20]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[19]);
  jac[762] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[19]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[19]);
  jac[763] +=  -1.9972972231710753e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[19]);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[816] +=  -1.1439379658983808e+00 * (j_temp * 1.0994706834011048e-04);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[869] +=  -7.2806874832423696e-01 * (j_temp * -5.7102223643760053e-01);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[922] +=  -1.1042037552802815e+00 * (j_temp * -3.5870588016911675e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[974] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[975] +=  -1.0671371878234668e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1028] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1080] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1081] +=  -1.0324783416499594e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[13]);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1133] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1134] +=  -(j_temp * -1.4381219327266725e-01 + kf * conc[12]);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1187] +=  -1.2801532884217861e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1240] +=  -1.2305978827769390e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1293] +=  -1.1847361255824376e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1346] +=  -1.1421698909522291e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1399] +=  -1.1025562854203299e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1452] +=  -1.0655983909351758e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1505] +=  -7.8095723694312424e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1558] +=  -7.6223199978685596e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1611] +=  -7.6223199978685585e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1664] +=  -2.2876243865453345e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1717] +=  -2.1340554710456701e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1770] +=  -1.9998077717626708e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1823] +=  -1.8814507567572647e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1876] +=  -1.1040865677833820e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1929] +=  -1.0678534459947198e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1982] +=  -6.9648481465493084e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2035] +=  -7.2801779842627889e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2088] +=  -1.0331488149898369e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2141] +=  -1.2315504728696651e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2194] +=  -1.1856190112515208e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2247] +=  -1.1429904521784915e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2300] +=  -7.8089861626489510e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2353] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2406] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2459] +=  -7.4473214227608642e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2512] +=  -7.6259735907774795e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2565] +=  -8.0209672574346658e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2618] +=  -7.4363462430184524e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2671] +=  -7.2663693189394551e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2724] +=  -7.4438369695868678e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2777] +=  -7.2735213546542410e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 163 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[163] - rev_rates[162]) * (2.0000000000000000e+00 + (4.6296199967042976e+03 / T)) + fwd_rates[163] * -1.0 - rev_rates[162] * (-1.0 + -T * (dBdT[23] + dBdT[13] - dBdT[12] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[24] += j_temp * 2.7045819999999999e+01;

  //partial of rxn 163 wrt species
  if (T <= 1000.0) {
    Kc = (-2.5622094999999989e+00 + 7.2955069999999989e-01 * logT + T * (-3.2983082300000002e-03 + T * (2.0452922233333329e-06 + T * (-6.8416981250000110e-10 + 9.2609412999999793e-14 * T))) - 3.0784244699999981e+03 / T);
  } else {
    Kc = (8.6694540750000009e+00 + -1.2302533850000001e+00 * logT + T * (9.1793021500000040e-04 + T * (-1.1929315833333311e-07 + T * (1.4387029666666653e-11 + -7.8272168499999913e-16 * T))) - 3.4290588700000008e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[163] - 2.0 * rev_rates[162]);
  kf = exp(5.4249500174814029e+00 + 2.0 * logT - (4.6296199967042976e+03 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[236] +=  8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[24]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[24]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[24]);
  jac[713] +=  1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[24]);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[23]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[23]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[23]);
  jac[766] +=  1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[23]);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 - kr * conc[13]);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[13]);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02 - kr * conc[13]);
  jac[1296] +=  (j_temp * 3.4542655892805918e-02 - kr * conc[13]);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + kf * conc[12]);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[12]);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[12]);
  jac[1349] +=  9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[12]);
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 164 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[164] - rev_rates[163]) * (1.7400000000000000e+00 + (5.2586444527782505e+03 / T)) + fwd_rates[164] * -1.0 - rev_rates[163] * (-1.0 + -T * (dBdT[25] + dBdT[13] - dBdT[12] - dBdT[26])))) * rho_inv;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[27] += -j_temp * 3.0069640000000000e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;

  //partial of rxn 164 wrt species
  if (T <= 1000.0) {
    Kc = (-5.6968084999999977e+00 + 1.4913264899999996e+00 * logT + T * (-7.1834883850000007e-03 + T * (5.5367155399999999e-06 + T * (-2.5557633708333330e-09 + 5.1539307800000005e-13 * T))) - -2.3278143999999993e+03 / T);
  } else {
    Kc = (9.6321611149999988e+00 + -1.3280913050000001e+00 * logT + T * (9.3152541500000040e-04 + T * (-1.1702909833333329e-07 + T * (1.3774798833333336e-11 + -7.3692383000000025e-16 * T))) - -1.9600156899999965e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[164] - 2.0 * rev_rates[163]);
  kf = exp(8.7225800211411890e+00 + 1.74 * logT - (5.2586444527782505e+03 / T));
  kr = kf / Kc;
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[80] +=  -1.4916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[133] +=  -2.9832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[186] +=  -1.8794229783616885e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[239] +=  -9.3971148918084424e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[292] +=  -1.7680389761126667e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[345] +=  -1.6691186592714629e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[398] +=  -9.1101514417964324e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[451] +=  -8.8401948805633335e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[504] +=  -2.5035084505869620e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[557] +=  -2.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[610] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[663] +=  -2.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[26]);
  jac[716] +=  -2.0000000000000000e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[26]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[26]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[26]);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[25]);
  jac[769] +=  -1.8743433174840238e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[25]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[25]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[25]);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[822] +=  -1.0735169794076487e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[875] +=  -6.8324873096446703e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[928] +=  -1.0362288125371748e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[981] +=  -1.0014440683294767e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1034] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1087] +=  -9.6891882573494681e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1140] +=  -9.3843985549039133e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1193] +=  -1.2013468669920904e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1246] +=  -1.1548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1299] +=  -1.1118035984858290e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1352] +=  -1.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[13]);
  jac[1405] +=  -1.0346827611598772e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[13]);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[13]);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[13]);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[12]);
  jac[1458] +=  -(j_temp * -7.3398949362949439e-02 + kf * conc[12]);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[12]);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02 + kf * conc[12]);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1511] +=  -7.3288139658108076e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1564] +=  -7.1530888773012913e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1617] +=  -7.1530888773012902e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1670] +=  -2.1467978987258989e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1723] +=  -2.0026827078565774e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1776] +=  -1.8766993163415222e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1829] +=  -1.7656283762835747e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1882] +=  -1.0361188391195193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1935] +=  -1.0021162335442013e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1988] +=  -6.5360910881602530e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2041] +=  -6.8320091754959000e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2094] +=  -9.6954802463913159e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2147] +=  -1.1557360477889318e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2200] +=  -1.1126321335855378e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2253] +=  -1.0726277947692806e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2306] +=  -7.3282638460027472e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2359] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2412] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2465] +=  -6.9888632397662009e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2518] +=  -7.1565175545027582e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2571] +=  -7.5271953539601477e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2624] +=  -6.9785636936747508e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2677] +=  -6.8190505736053553e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2730] +=  -6.9855932900331319e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2783] +=  -6.8257623289680014e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 165 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[165] - rev_rates[164]) * (-1.0000000000000000e+00 + (8.5547326026057672e+03 / T)) + fwd_rates[165] * -1.0 - rev_rates[164] * (-2.0 + -T * (dBdT[1] + dBdT[14] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 165 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1909936329999997e+00 + 8.5834762999999947e-01 * logT + T * (1.3167858203526664e-03 + T * (-2.1271883786659866e-06 + T * (1.1851179321917346e-09 + -2.6210565749638660e-13 * T))) - 7.2900089399999997e+03 / T);
  } else {
    Kc = (-4.8693513540000000e+00 + 1.4430112399999997e+00 * logT + T * (-1.4472139265421485e-03 + T * (2.4760506252603246e-07 + T * (-2.9925731227929364e-11 + 1.6493049999098680e-15 * T))) - 7.3098693499999972e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[165] - 3.0 * rev_rates[164]);
  kf = exp(3.4944241503018851e+01 - 1.0 * logT - (8.5547326026057672e+03 / T));
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[5]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[5]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[5]);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[16] - kr * conc[1] * conc[14]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + kf * conc[16] - kr * conc[1] * conc[14]);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[16] - kr * conc[1] * conc[14]);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[5]);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[5]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[5]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[5]);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + kf * conc[5]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[5]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 166 wrt T
  j_temp = ((-pres_mod[25] * (fwd_rates[166] - rev_rates[165]) / T) + (pres_mod[25] / T) * ((fwd_rates[166] - rev_rates[165]) * (-1.0000000000000000e+00 + (8.5547326026057672e+03 / T)) - rev_rates[165] * (-1.0 + -T * (dBdT[1] + dBdT[14] - dBdT[16])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 166 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1909936329999997e+00 + 8.5834762999999947e-01 * logT + T * (1.3167858203526664e-03 + T * (-2.1271883786659866e-06 + T * (1.1851179321917346e-09 + -2.6210565749638660e-13 * T))) - 7.2900089399999997e+03 / T);
  } else {
    Kc = (-4.8693513540000000e+00 + 1.4430112399999997e+00 * logT + T * (-1.4472139265421485e-03 + T * (2.4760506252603246e-07 + T * (-2.9925731227929364e-11 + 1.6493049999098680e-15 * T))) - 7.3098693499999972e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = (fwd_rates[166] - rev_rates[165]);
  j_temp = -mw_avg * rho_inv * pres_mod[25] * (2.0 * fwd_rates[166] - 3.0 * rev_rates[165]);
  kf = exp(3.2862129732783131e+01 - 1.0 * logT - (8.5547326026057672e+03 / T));
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[14]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[14]));
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[14]));
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 + -6.4309325367644432e-01 * pres_mod_temp);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + -6.4309325367644432e-01 * pres_mod_temp);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + -6.4309325367644432e-01 * pres_mod_temp);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[1]));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[1]));
  jac[810] +=  (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[25] * (-kr * conc[1]));
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[25] * (kf));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[25] * (kf));
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[25] * (kf));
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 167 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[167] - rev_rates[166]) * ((2.0128782594366510e+02 / T)) + fwd_rates[167] * -1.0 - rev_rates[166] * (-1.0 + -T * (dBdT[6] + dBdT[14] - dBdT[16] - dBdT[3])))) * rho_inv;
  jac[17] += -j_temp * 2.9018339999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 167 wrt species
  if (T <= 1000.0) {
    Kc = (2.9533429000000044e-01 + -1.2231072000000021e-01 * logT + T * (4.4059264500000009e-04 + T * (-2.4202386333333343e-07 + T * (-3.1139927166666694e-11 + 4.0320486050000086e-14 * T))) - -1.6824899359999999e+04 / T);
  } else {
    Kc = (-4.3254706300000008e+00 + 6.7768429000000019e-01 * logT + T * (-1.0688476199999998e-03 + T * (2.6832314633333334e-07 + T * (-3.7861079583333334e-11 + 2.1933512700000002e-15 * T))) - -1.6963476116999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[167] - 2.0 * rev_rates[166]);
  kf = exp(2.3322244942994260e+01 - (2.0128782594366510e+02 / T));
  kr = kf / Kc;
  jac[70] +=  -1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  -2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  -1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  -9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[16]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[16]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[16]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[16]);
  jac[282] +=  -1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  -1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  -8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[14]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[14]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[14]);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[14]);
  jac[441] +=  -8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  -2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  -2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  -2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  -1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  -1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  -1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[6]);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[6]);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[6]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[6]);
  jac[865] +=  -6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  -(j_temp * -3.5870588016911675e-02 + kf * conc[3]);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 + kf * conc[3]);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 + kf * conc[3]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + kf * conc[3]);
  jac[971] +=  -9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  -9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  -9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  -1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  -1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  -1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  -1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  -9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  -9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  -7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  -6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  -6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  -2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  -1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  -1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  -1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  -9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  -9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  -6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  -6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  -9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  -1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  -1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  -1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  -7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  -6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  -6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  -7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  -6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  -6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  -6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  -6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 168 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[168] - rev_rates[167]) * ((4.5289760837324650e+02 / T)) + fwd_rates[168] * -1.0 - rev_rates[167] * (-1.0 + -T * (dBdT[6] + dBdT[17] - dBdT[18] - dBdT[3])))) * rho_inv;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[19] += -j_temp * 3.1034219999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 168 wrt species
  if (T <= 1000.0) {
    Kc = (-6.2603984300000004e+00 + 1.4491756199999997e+00 * logT + T * (-8.6287215400000002e-03 + T * (7.1167116633333333e-06 + T * (-3.5058682675000000e-09 + 7.4280576450000006e-13 * T))) - -9.7562914300000011e+03 / T);
  } else {
    Kc = (7.3750642600000020e+00 + -1.1973025499999999e+00 * logT + T * (6.5548271999999960e-04 + T * (-9.1211401833333269e-08 + T * (1.0329441583333326e-11 + -6.3246090000000046e-16 * T))) - -9.5530115970000006e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[168] - 2.0 * rev_rates[167]);
  kf = exp(2.3613637594842576e+01 - (4.5289760837324650e+02 / T));
  kr = kf / Kc;
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[18]);
  jac[231] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[18]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[18]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[18]);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[284] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[390] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[973] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1026] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 169 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[169] - rev_rates[168]) * (7.5999999999999996e+00 + (-1.7763650639528446e+03 / T)) + fwd_rates[169] * -1.0 - rev_rates[168] * (-1.0 + -T * (dBdT[6] + dBdT[17] - dBdT[19] - dBdT[3])))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[20] += -j_temp * 3.1034219999999998e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 169 wrt species
  if (T <= 1000.0) {
    Kc = (-1.5697238179999999e+01 + 3.2068607999999998e+00 * logT + T * (-9.4386575199999993e-03 + T * (7.2157526483333326e-06 + T * (-3.7621653674999999e-09 + 8.5750890350000011e-13 * T))) - -1.3928806200000001e+04 / T);
  } else {
    Kc = (1.0334054720000001e+01 + -1.2754358599999991e+00 * logT + T * (1.0426182050000002e-03 + T * (-2.7364926849999991e-07 + T * (4.3062069583333335e-11 + -2.8189239050000005e-15 * T))) - -1.2923350387000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[169] - 2.0 * rev_rates[168]);
  kf = exp(-3.5387408478311023e+01 + 7.6 * logT - (-1.7763650639528446e+03 / T));
  kr = kf / Kc;
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[73] +=  -1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[126] +=  -3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[179] +=  -1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[19]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[19]);
  jac[232] +=  -9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[19]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[19]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[285] +=  -1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[338] +=  -1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[391] +=  -9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[17]);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[444] +=  -9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[497] +=  -2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[550] +=  -2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[603] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[656] +=  -2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[709] +=  -2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[762] +=  -1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[815] +=  -1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[868] +=  -7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[921] +=  -1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[974] +=  -1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[6]);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1027] +=  -(j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1080] +=  -(j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 + kf * conc[3]);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1133] +=  -9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1186] +=  -1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1239] +=  -1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1292] +=  -1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1345] +=  -1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1398] +=  -1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1451] +=  -1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1504] +=  -7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1557] +=  -7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1610] +=  -7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1663] +=  -2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1716] +=  -2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1769] +=  -1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1822] +=  -1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1875] +=  -1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1928] +=  -1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1981] +=  -6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2034] +=  -7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2087] +=  -1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2140] +=  -1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2193] +=  -1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2246] +=  -1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2299] +=  -7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2352] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2405] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2458] +=  -7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2511] +=  -7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2564] +=  -7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2617] +=  -7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2670] +=  -7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2723] +=  -7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2776] +=  -7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 170 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[170] - rev_rates[169]) * ((-3.7993077146866790e+02 / T)) + fwd_rates[170] * -1.0 - rev_rates[169] * (-1.0 + -T * (dBdT[16] + dBdT[14] - dBdT[21] - dBdT[3])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[22] += -j_temp * 2.5029940000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 170 wrt species
  if (T <= 1000.0) {
    Kc = (-4.1064640199999998e+00 + 1.1286056200000005e+00 * logT + T * (-7.1337529699999997e-03 + T * (5.5710678366666671e-06 + T * (-2.6837677355000001e-09 + 5.5613434404999995e-13 * T))) - -7.6279970679999999e+04 / T);
  } else {
    Kc = (6.4908909699999997e+00 + -9.6298437000000003e-01 * logT + T * (3.9208806500000003e-04 + T * (-1.4790741033333341e-07 + T * (2.5462831583333343e-11 + -1.7160293150000001e-15 * T))) - -7.6172561530000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[170] - 2.0 * rev_rates[169]);
  kf = exp(2.3025850929940457e+01 - (-3.7993077146866790e+02 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[75] +=  -1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[128] +=  -2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[181] +=  -1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[21]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[21]);
  jac[234] +=  -7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[21]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[21]);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[287] +=  -1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[340] +=  -1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  -7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  -7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[499] +=  -2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  -1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[605] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[658] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  -1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  -1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[817] +=  -8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[16]);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  -5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[923] +=  -8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[14]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  -8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  -7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[3]);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[3]);
  jac[1188] +=  -(j_temp * 1.0650372606330960e-01 + kf * conc[3]);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[3]);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1241] +=  -9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  -9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  -8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  -8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  -8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1506] +=  -6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  -5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  -5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  -1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  -1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  -1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  -1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  -8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  -8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  -5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  -5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  -8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  -9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  -9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  -8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  -6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  -5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  -6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  -5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  -5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  -5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  -5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 171 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[171] - rev_rates[170]) * (9.0000000000000002e-01 + (1.0029165927643113e+03 / T)) + fwd_rates[171] * -1.0 - rev_rates[170] * (-1.0 + -T * (dBdT[1] + dBdT[22] - dBdT[21] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[22] += -j_temp * 2.5029940000000000e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 171 wrt species
  if (T <= 1000.0) {
    Kc = (8.5123549849999982e+00 + -1.9253073560000000e+00 * logT + T * (9.8554052535266765e-04 + T * (2.0729865996673473e-06 + T * (-1.8017558498082654e-09 + 4.9042694845361333e-13 * T))) - -1.4018817427000002e+04 / T);
  } else {
    Kc = (-5.2503194940000011e+00 + 1.4248393000000048e-01 * logT + T * (6.2942503500785152e-04 + T * (-1.7242241864063422e-07 + T * (2.8565692355403975e-11 + -1.9212890700901320e-15 * T))) - -1.4761246978000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[171] - 2.0 * rev_rates[170]);
  kf = exp(1.7855046883691379e+01 + 0.9 * logT - (1.0029165927643113e+03 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[21]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[21]);
  jac[75] +=  -1.2416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + kf * conc[21]);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + kf * conc[21]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[128] +=  -2.4832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[22]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[181] +=  -1.5644299161218547e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[234] +=  -7.8221495806092733e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[287] +=  -1.4717139776120194e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[340] +=  -1.3893727990905498e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[393] +=  -7.5832814752380873e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[446] +=  -7.3585698880600969e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[499] +=  -2.0839180750978272e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[552] +=  -1.9225789503600141e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[605] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[658] +=  -1.7844267577679429e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[711] +=  -1.6647981153083309e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[764] +=  -1.5602016111940837e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[817] +=  -8.9359452203467293e-01 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[870] +=  -5.6873559979822674e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[923] +=  -8.6255588707003916e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[976] +=  -8.3360109877081012e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1029] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1082] +=  -8.0652711748515027e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1135] +=  -7.8115645137531298e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + kf * conc[0]);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + kf * conc[0]);
  jac[1188] +=  -(j_temp * 1.0650372606330960e-01 + kf * conc[0]);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 + kf * conc[0]);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1241] +=  -9.6128947518000707e-01 * (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[1]);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1294] +=  -9.2546426767611412e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1347] +=  -8.9221337888397145e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1400] +=  -8.6126895536049164e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1453] +=  -8.3239905765416544e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1506] +=  -6.1004978388636033e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1559] +=  -5.9542244407820877e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1612] +=  -5.9542244407820866e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1665] +=  -1.7869925478733808e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1718] +=  -1.6670311988001076e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1771] +=  -1.5621627424228997e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1824] +=  -1.4697073965859020e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1877] +=  -8.6246434530081562e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1930] +=  -8.3416060846213469e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1983] +=  -5.4406360625263828e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2036] +=  -5.6869579995673991e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2089] +=  -8.0705086206007082e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2142] +=  -9.6203359707645630e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2195] +=  -9.2615393951234526e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2248] +=  -8.9285436557961484e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2301] +=  -6.1000399196537769e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2354] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2407] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2460] +=  -5.8175231748552236e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2513] +=  -5.9570784684535882e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2566] +=  -6.2656303194152396e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2619] +=  -5.8089498423944352e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2672] +=  -5.6761712715651935e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2725] +=  -5.8148012717788411e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2778] +=  -5.6817581304042664e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 172 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[172] - rev_rates[171]) * (-1.3899999999999999e+00 + (5.1076785833205020e+02 / T)) + fwd_rates[172] * -1.0 - rev_rates[171] * (-1.0 + -T * (dBdT[16] + dBdT[17] - dBdT[23] - dBdT[3])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 172 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0191016829999999e+01 + 2.0199861800000010e+00 * logT + T * (-5.8351582350000004e-03 + T * (2.5556170316666676e-06 + T * (-4.8298796750000010e-10 + -2.2193090999999984e-14 * T))) - -4.4265294979999999e+04 / T);
  } else {
    Kc = (1.1980510229999997e+01 + -1.7663973799999999e+00 * logT + T * (1.1718196699999992e-03 + T * (-2.4470901683333352e-07 + T * (3.0705871916666657e-11 + -1.6901975800000010e-15 * T))) - -4.3508330329999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[172] - 2.0 * rev_rates[171]);
  kf = exp(3.1455305207048688e+01 - 1.39 * logT - (5.1076785833205020e+02 / T));
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[17]);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[17]);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[17]);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[17]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[16]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[16]);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[16]);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[16]);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 173 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(8.1271046653144680e+01 - 9.74 * logT - (5.5505118003965690e+03 / T)));
  Fcent = 2.6549999999999996e-01 * exp(T / -1.8000000000000000e+02) + 7.3450000000000004e-01 * exp(T / -1.0350000000000000e+03) + exp(-5.4170000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[26] * (((-9.7400e+00 + (5.5505118003965690e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.4749999999999997e-03 * exp(T / -1.8000000000000000e+02) - 7.0966183574879232e-04 * exp(T / -1.0350000000000000e+03) + (5.4170000000000000e+03 / (T * T)) * exp(-5.4170000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-9.7400000000000002e+00 + (5.5505118003965690e+03 / T) - 1.0) / T) * (fwd_rates[173] - rev_rates[172]) + (pres_mod[26] / T) * ((fwd_rates[173] - rev_rates[172]) * (4.4000000000000000e-01 + (4.3664361642829550e+04 / T)) - rev_rates[172] * (-1.0 + -T * (dBdT[0] + dBdT[22] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 173 wrt species
  if (T <= 1000.0) {
    Kc = (1.1331573643999999e+01 + -1.8061892659999998e+00 * logT + T * (1.9456303059999999e-02 + T * (-1.8682393616666667e-05 + T * (9.7776106999999999e-09 + -2.1432642325000001e-12 * T))) - 2.0421269596999999e+04 / T);
  } else {
    Kc = (-2.0189411500000002e+01 + 4.4487376800000007e+00 * logT + T * (-4.3665754665500002e-03 + T * (8.0621456799999991e-07 + T * (-9.8698621083333359e-11 + 5.4804038649999998e-15 * T))) - 2.0045954138000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[173] - rev_rates[172]);
  j_temp = -mw_avg * rho_inv * pres_mod[26] * (fwd_rates[173] - 2.0 * rev_rates[172] + pres_mod_temp);
  pres_mod_temp *= exp(8.1271046653144680e+01 - 9.74 * logT - (5.5505118003965690e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.9710462657608385e+01 + 0.44 * logT - (4.3664361642829550e+04 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[26] * (-kr * conc[22]));
  jac[54] +=  (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[26] * (-kr * conc[22]));
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[26] * (-kr * conc[22]));
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[26] * (-kr * conc[0]));
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[26] * (-kr * conc[0]));
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[26] * (-kr * conc[0]));
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[26] * (kf));
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[26] * (kf));
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[26] * (kf));
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 174 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[174] - rev_rates[173]) * ((1.9499758138292557e+03 / T)) + fwd_rates[174] * -1.0 - rev_rates[173] * (-1.0 + -T * (dBdT[6] + dBdT[24] - dBdT[25] - dBdT[3])))) * rho_inv;
  jac[25] += j_temp * 2.8053759999999997e+01;
  jac[26] += -j_temp * 2.9061699999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 174 wrt species
  if (T <= 1000.0) {
    Kc = (-7.2296901000000036e-01 + 1.7207745000000019e-01 * logT + T * (-2.5681599500000001e-03 + T * (3.1159559316666656e-06 + T * (-1.9867757508333335e-09 + 4.9930298850000008e-13 * T))) - -6.3930989700000009e+03 / T);
  } else {
    Kc = (-5.6413219399999974e+00 + 8.1612780000000029e-01 * logT + T * (-9.9756225500000051e-04 + T * (2.3259934149999995e-07 + T * (-3.1264320416666639e-11 + 1.7408220449999998e-15 * T))) - -6.7173194270000004e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[174] - 2.0 * rev_rates[173]);
  kf = exp(2.0548912449801634e+01 - (1.9499758138292557e+03 / T));
  kr = kf / Kc;
  jac[78] +=  1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[132] +=  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[184] +=  1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[237] +=  8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[25]);
  jac[238] +=  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[25]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[25]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[25]);
  jac[290] +=  1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[24]);
  jac[397] +=  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[24]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[24]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[24]);
  jac[449] +=  8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[767] +=  1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1350] +=  (j_temp * -1.4378791924458678e-03 - kr * conc[6]);
  jac[1351] +=  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03 - kr * conc[6]);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 - kr * conc[6]);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03 - kr * conc[6]);
  jac[1403] +=  9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + kf * conc[3]);
  jac[1404] +=  -(j_temp * -3.7418414277697654e-02 + kf * conc[3]);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 + kf * conc[3]);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02 + kf * conc[3]);
  jac[1456] +=  9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2623] +=  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2781] +=  6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 175 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[175] - rev_rates[174]) * ((4.2974950838972501e+02 / T)) + fwd_rates[175] * -1.0 - rev_rates[174] * (-2.0 + -T * (dBdT[4] + 2.0 * dBdT[14] - dBdT[27] - dBdT[3])))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[15] += j_temp * 2.0 * 2.8010399999999997e+01;

  //partial of rxn 175 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4352104238000001e+01 + 4.1169046099999989e+00 * logT + T * (-9.1401558600000005e-03 + T * (3.4222276766666667e-06 + T * (-8.0513212266666674e-10 + 6.8900921600000050e-14 * T))) - -4.4068596879999997e+04 / T);
  } else {
    Kc = (1.8978584500000000e+01 + -1.3874847500000005e+00 * logT + T * (-4.4747153199999968e-04 + T * (8.0045842499999932e-08 + T * (-1.0297601216666666e-11 + 6.0456528999999955e-16 * T))) - -4.2683845079999999e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[175] - 3.0 * rev_rates[174]);
  kf = exp(2.1886416646752092e+01 - (4.2974950838972501e+02 / T));
  kr = kf / Kc;
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  2.7789749389844630e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  5.5579498779689260e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  3.5014313036738876e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[27]);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[27]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[27]);
  jac[227] +=  1.7507156518369438e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[27]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[14] * conc[14]);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[14] * conc[14]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[14] * conc[14]);
  jac[280] +=  3.2939189785116305e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[14] * conc[14]);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  3.1096269389096363e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  1.6972533488614747e+00 * (j_temp * -1.7824490209713328e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  1.6469594892558153e+00 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  4.6641245524935471e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  4.3030231339878666e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  3.7260705482340324e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  3.4919677162782459e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[4]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[4]);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[4]);
  jac[810] +=  2.0000000000000000e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[4]);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  1.2729164867824894e+00 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  1.9305308298131456e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  1.8657256243530664e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  1.7483465534158742e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  2.2381515896562276e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  2.1515115669939333e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  2.0713293218693312e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  1.9969087922617146e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  1.9276504815616429e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  1.8630352741170162e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[3]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[3]);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[3]);
  jac[1499] +=  1.3653838935746956e+00 * (j_temp * -4.6462845744263115e-01 + kf * conc[3]);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  1.3326456897306391e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  1.3326456897306389e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  3.9995602117266396e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  3.7310685276009874e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  3.4963570252555445e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  3.2894279459982521e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  1.9303259454568380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  1.8669778918581328e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  1.2176968252084424e+00 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  1.2728274087039972e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  1.8063021698531763e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  2.1531770245993691e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  2.0728729119859333e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  1.9983434176535173e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  1.3652814043139547e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  1.3332844643876285e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  1.4023430459597475e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  1.3001310323988395e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  1.2704131754614649e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  1.3014406709966866e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  1.2716635991606504e+00 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 176 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[176] * -1.0 - rev_rates[175] * (-2.0 + -T * (2.0 * dBdT[14] + dBdT[22] - 2.0 * dBdT[27])))) * rho_inv;
  jac[28] += j_temp * -2.0 * 4.1029339999999998e+01;
  jac[15] += j_temp * 2.0 * 2.8010399999999997e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 176 wrt species
  if (T <= 1000.0) {
    Kc = (-7.4886155739999989e+00 + 2.4643052339999993e+00 * logT + T * (-6.5845932300000014e-03 + T * (2.3291081933333327e-06 + T * (-3.9352187766666722e-10 + -8.8308268999998846e-15 * T))) - -4.2378089300000007e+04 / T);
  } else {
    Kc = (2.3946083969999997e+01 + -2.6784707399999999e+00 * logT + T * (9.5802064999999997e-04 + T * (-1.9728177700000007e-07 + T * (2.9583095583333331e-11 + -1.9018700250000003e-15 * T))) - -4.1022175600000010e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[176] - 3.0 * rev_rates[175]);
  kf = 10000000000.0;
  kr = kf / Kc;
  jac[81] +=  -4.0706133301585410e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  2.7789749389844630e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[134] +=  -8.1412266603170821e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  5.5579498779689260e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[187] +=  -5.1288598322437089e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  3.5014313036738876e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[240] +=  -2.5644299161218544e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  1.7507156518369438e+00 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[293] +=  -4.8248979558237792e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  3.2939189785116305e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[346] +=  -4.5549489100363685e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  3.1096269389096363e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[399] +=  -2.4861188957164506e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  1.6972533488614747e+00 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[452] +=  -2.4124489779118896e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  1.6469594892558153e+00 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[505] +=  -6.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  4.6641245524935471e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[558] +=  -6.3030231339878675e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  4.3030231339878666e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[611] +=  -5.8501020897020579e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  -5.8501020897020579e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  3.9938175845234292e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[717] +=  -5.4579090404806969e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  3.7260705482340324e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[770] +=  -5.1149976687303171e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  3.4919677162782459e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[823] +=  -2.9295790135092683e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[22]);
  jac[810] +=  2.0000000000000000e+00 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[22]);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04 - kr * 2.0 * conc[14] * conc[22]);
  jac[876] +=  -1.8645547128139641e+00 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  1.2729164867824894e+00 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[929] +=  -2.8278213019766119e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  1.9305308298131456e+00 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[982] +=  -2.7328953170356098e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  1.8657256243530664e+00 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1035] +=  -2.6441354092353540e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -2.6441354092353540e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  1.8051299501002440e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1141] +=  -2.5609596856142027e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  1.7483465534158742e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1194] +=  -3.2784209630546455e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  2.2381515896562276e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1247] +=  -3.1515115669939338e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[14] * conc[14]);
  jac[1234] +=  2.1515115669939333e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[14] * conc[14]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[14] * conc[14]);
  jac[1300] +=  -3.0340614557073882e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  2.0713293218693312e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1353] +=  -2.9250510448510290e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  1.9969087922617146e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1406] +=  -2.8236021980820118e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  1.9276504815616429e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1459] +=  -2.7289545202403485e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  1.8630352741170162e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1512] +=  -2.0000000000000000e+00 * (j_temp * -4.6462845744263115e-01 + kf * 2.0 * conc[27]);
  jac[1499] +=  1.3653838935746956e+00 * (j_temp * -4.6462845744263115e-01 + kf * 2.0 * conc[27]);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01 + kf * 2.0 * conc[27]);
  jac[1565] +=  -1.9520454225392319e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  1.3326456897306391e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1618] +=  -1.9520454225392316e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  1.3326456897306389e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1671] +=  -5.8585138297705246e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  3.9995602117266396e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1724] +=  -5.4652300282123889e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  3.7310685276009874e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1777] +=  -5.1214270824621693e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  3.4963570252555445e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1830] +=  -4.8183195385236885e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  3.2894279459982521e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1883] +=  -2.8275211895213945e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  1.9303259454568380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1936] +=  -2.7347296253366808e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  1.8669778918581328e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1989] +=  -1.7836695319737579e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  1.2176968252084424e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2042] +=  -1.8644242321793072e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  1.2728274087039972e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2095] +=  -2.6458524644290593e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  1.8063021698531763e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2148] +=  -3.1539511118183206e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  2.1531770245993691e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2201] +=  -3.0363224903129167e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  2.0728729119859333e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2254] +=  -2.9271524690710655e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  1.9983434176535173e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2307] +=  -1.9998498748063118e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  1.3652814043139547e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2360] +=  -1.9072289929501582e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -1.9072289929501582e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -1.9072289929501582e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  1.3020498741664162e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2519] +=  -1.9529810929539706e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  1.3332844643876285e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2572] +=  -2.0541373785921695e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  1.4023430459597475e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2625] +=  -1.9044182936638894e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  1.3001310323988395e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2678] +=  -1.8608878886587876e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  1.2704131754614649e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2731] +=  -1.9063366385396565e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  1.3014406709966866e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2784] +=  -1.8627194961723517e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  1.2716635991606504e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 177 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[177] - rev_rates[176]) * ((1.7864294552500277e+02 / T)) + fwd_rates[177] * -1.0 - rev_rates[176] * (-1.0 + -T * (dBdT[52] + dBdT[2] - dBdT[30] - dBdT[35])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[36] = -j_temp * 3.0006140000000002e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[31] = -j_temp * 1.4006740000000001e+01;

  //partial of rxn 177 wrt species
  if (T <= 1000.0) {
    Kc = (-2.2091744000000002e-01 + -2.5153219999999976e-01 * logT + T * (1.3839487800000002e-03 + T * (-1.3935300066666667e-06 + T * (7.3746534666666676e-10 + -1.5678856450000000e-13 * T))) - -3.7847900699999998e+04 / T);
  } else {
    Kc = (-7.3557940000001043e-02 + -1.8048771999999991e-01 * logT + T * (1.8003868149999978e-05 + T * (3.6111048166666623e-09 + T * (-7.2760949166666715e-13 + 2.7234700500000002e-17 * T))) - -3.7759966199999995e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[177] - 2.0 * rev_rates[176]);
  kf = exp(2.4019102702950740e+01 - (1.7864294552500277e+02 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2]));
  jac[89] =  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2]));
  J_nplusjplus[0] =  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2]));
  jac[84] =  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2]));
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2]));
  jac[142] =  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2]));
  J_nplusjplus[1] =  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2]));
  jac[137] =  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2]));
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2]));
  jac[195] =  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2]));
  J_nplusjplus[2] =  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2]));
  jac[190] =  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2]));
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[2]));
  jac[248] =  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[2]));
  J_nplusjplus[3] =  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[2]));
  jac[243] =  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[2]));
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2]));
  jac[301] =  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2]));
  J_nplusjplus[4] =  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2]));
  jac[296] =  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2]));
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2]));
  jac[354] =  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2]));
  J_nplusjplus[5] =  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2]));
  jac[349] =  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2]));
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2]));
  jac[407] =  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2]));
  J_nplusjplus[6] =  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2]));
  jac[402] =  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2]));
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2]));
  jac[460] =  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2]));
  J_nplusjplus[7] =  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2]));
  jac[455] =  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2]));
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2]));
  jac[513] =  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2]));
  J_nplusjplus[8] =  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2]));
  jac[508] =  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2]));
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2]));
  jac[566] =  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2]));
  J_nplusjplus[9] =  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2]));
  jac[561] =  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2]));
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[619] =  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  J_nplusjplus[10] =  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[614] =  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[672] =  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  J_nplusjplus[11] =  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[667] =  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2]));
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2]));
  jac[725] =  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2]));
  J_nplusjplus[12] =  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2]));
  jac[720] =  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2]));
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2]));
  jac[778] =  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2]));
  J_nplusjplus[13] =  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2]));
  jac[773] =  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2]));
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2]));
  jac[831] =  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2]));
  J_nplusjplus[14] =  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2]));
  jac[826] =  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2]));
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2]));
  jac[884] =  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2]));
  J_nplusjplus[15] =  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2]));
  jac[879] =  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2]));
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[2]));
  jac[937] =  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[2]));
  J_nplusjplus[16] =  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[2]));
  jac[932] =  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[2]));
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2]));
  jac[990] =  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2]));
  J_nplusjplus[17] =  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2]));
  jac[985] =  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2]));
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1043] =  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  J_nplusjplus[18] =  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1038] =  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1096] =  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  J_nplusjplus[19] =  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1091] =  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2]));
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2]));
  jac[1149] =  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2]));
  J_nplusjplus[20] =  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2]));
  jac[1144] =  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2]));
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2]));
  jac[1202] =  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2]));
  J_nplusjplus[21] =  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2]));
  jac[1197] =  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2]));
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2]));
  jac[1255] =  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2]));
  J_nplusjplus[22] =  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2]));
  jac[1250] =  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2]));
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2]));
  jac[1308] =  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2]));
  J_nplusjplus[23] =  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2]));
  jac[1303] =  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2]));
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2]));
  jac[1361] =  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2]));
  J_nplusjplus[24] =  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2]));
  jac[1356] =  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2]));
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2]));
  jac[1414] =  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2]));
  J_nplusjplus[25] =  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2]));
  jac[1409] =  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2]));
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2]));
  jac[1467] =  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2]));
  J_nplusjplus[26] =  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2]));
  jac[1462] =  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2]));
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2]));
  jac[1520] =  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2]));
  J_nplusjplus[27] =  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2]));
  jac[1515] =  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2]));
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2]));
  jac[1573] =  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2]));
  J_nplusjplus[28] =  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2]));
  jac[1568] =  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2]));
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2]));
  jac[1626] =  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2]));
  J_nplusjplus[29] =  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2]));
  jac[1621] =  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2]));
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[35] - 5.0000000000000000e-01 * (-kr * conc[2]));
  jac[1679] =  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[35] - 5.0000000000000000e-01 * (-kr * conc[2]));
  J_nplusjplus[30] =  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[35] - 5.0000000000000000e-01 * (-kr * conc[2]));
  jac[1674] =  -(j_temp * 5.0000000000000000e-01 + kf * conc[35] - 5.0000000000000000e-01 * (-kr * conc[2]));
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2]));
  jac[1732] =  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2]));
  J_nplusjplus[31] =  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2]));
  jac[1727] =  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2]));
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2]));
  jac[1785] =  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2]));
  J_nplusjplus[32] =  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2]));
  jac[1780] =  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2]));
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2]));
  jac[1838] =  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2]));
  J_nplusjplus[33] =  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2]));
  jac[1833] =  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2]));
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2]));
  jac[1891] =  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2]));
  J_nplusjplus[34] =  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2]));
  jac[1886] =  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2]));
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[30] - 1.0711321835059406e+00 * (-kr * conc[2]));
  jac[1944] =  -(j_temp * -7.1132183505940638e-02 + kf * conc[30] - 1.0711321835059406e+00 * (-kr * conc[2]));
  J_nplusjplus[35] =  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[30] - 1.0711321835059406e+00 * (-kr * conc[2]));
  jac[1939] =  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[30] - 1.0711321835059406e+00 * (-kr * conc[2]));
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2]));
  jac[1997] =  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2]));
  J_nplusjplus[36] =  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2]));
  jac[1992] =  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2]));
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2]));
  jac[2050] =  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2]));
  J_nplusjplus[37] =  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2]));
  jac[2045] =  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2]));
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2]));
  jac[2103] =  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2]));
  J_nplusjplus[38] =  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2]));
  jac[2098] =  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2]));
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2]));
  jac[2156] =  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2]));
  J_nplusjplus[39] =  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2]));
  jac[2151] =  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2]));
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2]));
  jac[2209] =  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2]));
  J_nplusjplus[40] =  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2]));
  jac[2204] =  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2]));
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2]));
  jac[2262] =  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2]));
  J_nplusjplus[41] =  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2]));
  jac[2257] =  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2]));
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[2]));
  jac[2315] =  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[2]));
  J_nplusjplus[42] =  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[2]));
  jac[2310] =  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[2]));
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2368] =  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  J_nplusjplus[43] =  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2363] =  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2421] =  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  J_nplusjplus[44] =  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2416] =  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2474] =  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  J_nplusjplus[45] =  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2469] =  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2]));
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2]));
  jac[2527] =  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2]));
  J_nplusjplus[46] =  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2]));
  jac[2522] =  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2]));
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2]));
  jac[2580] =  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2]));
  J_nplusjplus[47] =  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2]));
  jac[2575] =  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2]));
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2]));
  jac[2633] =  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2]));
  J_nplusjplus[48] =  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2]));
  jac[2628] =  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2]));
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2]));
  jac[2686] =  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2]));
  J_nplusjplus[49] =  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2]));
  jac[2681] =  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2]));
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2]));
  jac[2739] =  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2]));
  J_nplusjplus[50] =  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2]));
  jac[2734] =  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2]));
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2]));
  jac[2792] =  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2]));
  J_nplusjplus[51] =  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2]));
  jac[2787] =  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2]));

  //partial of rxn 178 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[178] - rev_rates[177]) * (1.0000000000000000e+00 + (3.2709271715845580e+03 / T)) + fwd_rates[178] * -1.0 - rev_rates[177] * (-1.0 + -T * (dBdT[35] + dBdT[2] - dBdT[30] - dBdT[3])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;

  //partial of rxn 178 wrt species
  if (T <= 1000.0) {
    Kc = (-4.6230916099999995e+00 + 1.1042870400000004e+00 * logT + T * (-2.4607803399999996e-03 + T * (1.3061306583333336e-06 + T * (-4.8190887916666673e-10 + 8.3625417000000004e-14 * T))) - -1.6073811240000003e+04 / T);
  } else {
    Kc = (9.1925481000000087e-01 + 1.3154564000000013e-01 * logT + T * (-2.7642400185000002e-04 + T * (8.1628056316666668e-08 + T * (-1.5021409241666664e-11 + 1.0451302304999998e-15 * T))) - -1.5906761580000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[178] - 2.0 * rev_rates[177]);
  kf = exp(1.6012735135300492e+01 + 1.0 * logT - (3.2709271715845580e+03 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[35]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[35]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[35]);
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[35]);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[30]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[30]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[30]);
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[30]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[3]);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[3]);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[3]);
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[3]);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[2]);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[2]);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[2]);
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[2]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 179 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[179] - rev_rates[178]) * ((1.9373953247077765e+02 / T)) + fwd_rates[179] * -1.0 - rev_rates[178] * (-1.0 + -T * (dBdT[35] + dBdT[1] - dBdT[30] - dBdT[4])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;

  //partial of rxn 179 wrt species
  if (T <= 1000.0) {
    Kc = (-2.4822805649999991e+00 + 2.2646086999999993e-01 * logT + T * (-1.1188292396473339e-03 + T * (1.0705139313340135e-06 + T * (-4.5458350564159866e-10 + 7.1973114953613397e-14 * T))) - -2.4401434660000003e+04 / T);
  } else {
    Kc = (-3.4554609539999990e+00 + 2.5177503999999962e-01 * logT + T * (2.3389195545785136e-04 + T * (-7.2775333640634211e-08 + T * (1.0598131238737304e-11 + -6.8693744009013213e-16 * T))) - -2.4597795500000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[179] - 2.0 * rev_rates[178]);
  kf = exp(2.4237791903915571e+01 - (1.9373953247077765e+02 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[30]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[30]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[30]);
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[30]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + kf * conc[4]);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[4]);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[4]);
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[4]);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 180 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[180] - rev_rates[179]) * ((5.4398034961275489e+03 / T)) + fwd_rates[180] * -1.0 - rev_rates[179] * (-1.0 + -T * (dBdT[52] + dBdT[3] - dBdT[37] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[4] += j_temp * 3.1998799999999999e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[38] = -j_temp * 4.4012880000000003e+01;

  //partial of rxn 180 wrt species
  if (T <= 1000.0) {
    Kc = (-6.8575937899999992e+00 + 1.6557160600000000e+00 * logT + T * (-4.8069514600000002e-03 + T * (2.1520558416666665e-06 + T * (-6.3280787083333342e-10 + 8.0846643000000009e-14 * T))) - -3.9948877059999999e+04 / T);
  } else {
    Kc = (1.0034457189999999e+01 + -1.1833158400000001e+00 * logT + T * (2.1500667685000010e-04 + T * (-6.8313731316666671e-08 + T * (1.3370966241666664e-11 + -9.9391185050000003e-16 * T))) - -3.9302239319999993e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[180] - 2.0 * rev_rates[179]);
  kf = exp(2.1059738073567623e+01 - (5.4398034961275489e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[3]));
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[3]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[3]));
  jac[91] =  -2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[3]));
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[3]));
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[3]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[3]));
  jac[144] =  -4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[3]));
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[37] - 5.7113218350594064e-01 * (-kr * conc[3]));
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[37] - 5.7113218350594064e-01 * (-kr * conc[3]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[37] - 5.7113218350594064e-01 * (-kr * conc[3]));
  jac[197] =  -2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[37] - 5.7113218350594064e-01 * (-kr * conc[3]));
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[52] - 1.1422643670118813e+00 * (-kr * conc[3]));
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[52] - 1.1422643670118813e+00 * (-kr * conc[3]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[52] - 1.1422643670118813e+00 * (-kr * conc[3]));
  jac[250] =  -1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[52] - 1.1422643670118813e+00 * (-kr * conc[3]));
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[3]));
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[3]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[3]));
  jac[303] =  -2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[3]));
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[3]));
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[3]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[3]));
  jac[356] =  -2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[3]));
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[3]));
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[3]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[3]));
  jac[409] =  -1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[3]));
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[3]));
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[3]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[3]));
  jac[462] =  -1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[3]));
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[3]));
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[3]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[3]));
  jac[515] =  -3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[3]));
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[3]));
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[3]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[3]));
  jac[568] =  -3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[3]));
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[621] =  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[674] =  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[3]));
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[3]));
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[3]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[3]));
  jac[727] =  -2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[3]));
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[3]));
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[3]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[3]));
  jac[780] =  -2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[3]));
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[3]));
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[3]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[3]));
  jac[833] =  -1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[3]));
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[3]));
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[3]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[3]));
  jac[886] =  -1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[3]));
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[3]));
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[3]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[3]));
  jac[939] =  -1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[3]));
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[3]));
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[3]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[3]));
  jac[992] =  -1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[3]));
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1045] =  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1098] =  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[3]));
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[3]));
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[3]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[3]));
  jac[1151] =  -1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[3]));
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[3]));
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[3]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[3]));
  jac[1204] =  -1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[3]));
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[3]));
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[3]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[3]));
  jac[1257] =  -1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[3]));
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[3]));
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[3]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[3]));
  jac[1310] =  -1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[3]));
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[3]));
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[3]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[3]));
  jac[1363] =  -1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[3]));
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[3]));
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[3]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[3]));
  jac[1416] =  -1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[3]));
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[3]));
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[3]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[3]));
  jac[1469] =  -1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[3]));
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[3]));
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[3]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[3]));
  jac[1522] =  -1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[3]));
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[3]));
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[3]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[3]));
  jac[1575] =  -1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[3]));
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[3]));
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[3]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[3]));
  jac[1628] =  -1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[3]));
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[3]));
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[3]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[3]));
  jac[1681] =  -3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[3]));
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[3]));
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[3]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[3]));
  jac[1734] =  -2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[3]));
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[3]));
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[3]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[3]));
  jac[1787] =  -2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[3]));
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[3]));
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[3]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[3]));
  jac[1840] =  -2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[3]));
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[3]));
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[3]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[3]));
  jac[1893] =  -1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[3]));
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[3]));
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[3]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[3]));
  jac[1946] =  -1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[3]));
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[3]));
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[3]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[3]));
  jac[1999] =  -9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[3]));
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[2] - 1.5711321835059406e+00 * (-kr * conc[3]));
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[2] - 1.5711321835059406e+00 * (-kr * conc[3]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[2] - 1.5711321835059406e+00 * (-kr * conc[3]));
  jac[2052] =  -(j_temp * -5.7113218350594064e-01 + kf * conc[2] - 1.5711321835059406e+00 * (-kr * conc[3]));
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[3]));
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[3]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[3]));
  jac[2105] =  -1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[3]));
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[3]));
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[3]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[3]));
  jac[2158] =  -1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[3]));
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[3]));
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[3]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[3]));
  jac[2211] =  -1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[3]));
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[3]));
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[3]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[3]));
  jac[2264] =  -1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[3]));
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[3]));
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[3]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[3]));
  jac[2317] =  -1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[3]));
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2370] =  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2423] =  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2476] =  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[3]));
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[3]));
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[3]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[3]));
  jac[2529] =  -1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[3]));
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[3]));
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[3]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[3]));
  jac[2582] =  -1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[3]));
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[3]));
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[3]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[3]));
  jac[2635] =  -1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[3]));
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[3]));
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[3]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[3]));
  jac[2688] =  -9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[3]));
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[3]));
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[3]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[3]));
  jac[2741] =  -1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[3]));
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[3]));
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[3]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[3]));
  jac[2794] =  -9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[3]));

  //partial of rxn 181 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[181] - rev_rates[180]) * ((1.1649532926489617e+04 / T)) + fwd_rates[181] * -1.0 - rev_rates[180] * (-1.0 + -T * (2.0 * dBdT[35] - dBdT[37] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += j_temp * 2.0 * 3.0006140000000002e+01;
  jac[38] += -j_temp * 4.4012880000000003e+01;

  //partial of rxn 181 wrt species
  if (T <= 1000.0) {
    Kc = (-1.1259767960000000e+01 + 3.0115353000000002e+00 * logT + T * (-8.6516805800000013e-03 + T * (4.8517165066666658e-06 + T * (-1.8521820966666668e-09 + 3.2126062450000001e-13 * T))) - -1.8174787600000003e+04 / T);
  } else {
    Kc = (1.1027269940000000e+01 + -8.7128248000000008e-01 * logT + T * (-7.9421193149999993e-05 + T * (9.7032201833333148e-09 + T * (-9.2283350833333174e-13 + 2.3983679500000015e-17 * T))) - -1.7449034700000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[181] - 2.0 * rev_rates[180]);
  kf = exp(2.4090561666932885e+01 - (1.1649532926489617e+04 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  2.9769768041748517e+01 * (j_temp * 9.2803892982949643e-01);
  jac[91] +=  -2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  5.9539536083497033e+01 * (j_temp * 9.6401946491474821e-01);
  jac[144] +=  -4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[37]);
  jac[195] +=  3.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[37]);
  jac[197] +=  -2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[37]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  1.8754540795279824e+00 * (j_temp * -1.4226436701188128e-01);
  jac[250] +=  -1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  3.5286105881343000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[303] +=  -2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  3.3311877472900782e+00 * (j_temp * 3.5690674632355568e-01);
  jac[356] +=  -2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  1.8181825893741703e+00 * (j_temp * -1.7824490209713328e-01);
  jac[409] +=  -1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  1.7643052940671500e+00 * (j_temp * -2.1422543718238485e-01);
  jac[462] +=  -1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  4.9964432603446847e+00 * (j_temp * 5.7124213057428075e-01);
  jac[515] +=  -3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  4.6096133786621651e+00 * (j_temp * 5.3526159548902896e-01);
  jac[568] +=  -3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  4.2783769448373414e+00 * (j_temp * 4.9928106040377707e-01);
  jac[621] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  4.2783769448373414e+00 * (j_temp * 4.9928106040377707e-01);
  jac[674] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  3.9915529417711690e+00 * (j_temp * 4.6330052531852528e-01);
  jac[727] +=  -2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  3.7407702913962435e+00 * (j_temp * 4.2731999023327338e-01);
  jac[780] +=  -2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  2.1424999285979496e+00 * (j_temp * 1.0994706834011048e-04);
  jac[833] +=  -1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  1.3636117410213182e+00 * (j_temp * -5.7102223643760053e-01);
  jac[886] +=  -1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  2.0680810825154028e+00 * (j_temp * -3.5870588016911675e-02);
  jac[939] +=  -1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  1.9986585084799051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[992] +=  -1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  1.9337453945998968e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1045] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  1.9337453945998968e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1098] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  1.8729161829289911e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1151] +=  -1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  2.3976198105149273e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1204] +=  -1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  2.3048066893310826e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1257] +=  -1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  2.2189114621039407e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1310] +=  -1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  2.1391884724186707e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1363] +=  -1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  2.0649955095538117e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1416] +=  -1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  1.9957764708855845e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1469] +=  -1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  1.4626674472462879e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1522] +=  -1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  1.4275966475471298e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1575] +=  -1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  1.4275966475471296e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1628] +=  -1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  4.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1681] +=  -3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  3.9969070269895863e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1734] +=  -2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  3.7454723384814721e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1787] +=  -2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  3.5237995697146776e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1840] +=  -2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  2.0678616001560228e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1893] +=  -1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * 2.0 * conc[35]);
  jac[1944] +=  2.0000000000000000e+00 * (j_temp * -7.1132183505940638e-02 - kr * 2.0 * conc[35]);
  jac[1946] +=  -1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 - kr * 2.0 * conc[35]);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  1.3044576805315189e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1999] +=  -9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[2]);
  jac[2050] +=  1.3635163161329138e+00 * (j_temp * -5.7113218350594064e-01 + kf * conc[2]);
  jac[2052] +=  -(j_temp * -5.7113218350594064e-01 + kf * conc[2]);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  1.9350011349683758e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2105] +=  -1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  2.3065908107314472e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2158] +=  -1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  2.2205650329612427e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2211] +=  -1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  2.1407253148184218e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2264] +=  -1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  1.4625576556293782e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2317] +=  -1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  1.3948208812162581e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2370] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  1.3948208812162581e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2423] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  1.3948208812162581e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2476] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  1.4282809348756247e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2529] +=  -1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  1.5022599379192951e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2582] +=  -1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  1.3927653220412464e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2635] +=  -1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  1.3609300688580415e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2688] +=  -9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  1.3941682723424345e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2741] +=  -1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  1.3622695852011526e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2794] +=  -9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 182 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[182] - rev_rates[181]) * ((9.5007853845409918e+03 / T)) + fwd_rates[182] * -1.0 - rev_rates[181] * (-1.0 + -T * (dBdT[52] + dBdT[4] - dBdT[37] - dBdT[1])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[5] += j_temp * 1.7007339999999999e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[38] += -j_temp * 4.4012880000000003e+01;

  //partial of rxn 182 wrt species
  if (T <= 1000.0) {
    Kc = (-8.9984048350000005e+00 + 2.5335422300000001e+00 * logT + T * (-6.1489025603526665e-03 + T * (2.3876725686659865e-06 + T * (-6.6013324435840145e-10 + 9.2498945046386616e-14 * T))) - -3.1621253640000003e+04 / T);
  } else {
    Kc = (1.4409172953999999e+01 + -1.3035452399999996e+00 * logT + T * (-2.9530928045785128e-04 + T * (8.6089658640634181e-08 + T * (-1.2248574238737303e-11 + 7.3815582009013220e-16 * T))) - -3.0611205399999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[182] - 2.0 * rev_rates[181]);
  kf = exp(2.6681690529976194e+01 - (9.5007853845409918e+03 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[91] +=  -2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[37] - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[37] - 3.5980535085251814e-02 * (-kr * conc[4]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[37] - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[144] +=  -4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[37] - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[197] +=  -2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[250] +=  -1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[303] +=  -2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[356] +=  -2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[409] +=  -1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[462] +=  -1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[515] +=  -3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[568] +=  -3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[621] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[674] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[727] +=  -2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[780] +=  -2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[833] +=  -1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[886] +=  -1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[939] +=  -1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[992] +=  -1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1045] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1098] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1151] +=  -1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1204] +=  -1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1257] +=  -1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1310] +=  -1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1363] +=  -1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1416] +=  -1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1469] +=  -1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1522] +=  -1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1575] +=  -1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1628] +=  -1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1681] +=  -3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1734] +=  -2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1787] +=  -2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1840] +=  -2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1893] +=  -1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1946] +=  -1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1999] +=  -9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + kf * conc[1] - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[1] - 1.5711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[1] - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2052] +=  -(j_temp * -5.7113218350594064e-01 + kf * conc[1] - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2105] +=  -1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2158] +=  -1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2211] +=  -1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2264] +=  -1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2317] +=  -1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2370] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2423] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2476] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2529] +=  -1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2582] +=  -1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2635] +=  -1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2688] +=  -9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2741] +=  -1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2794] +=  -9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));

  //partial of rxn 183 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[183] - rev_rates[182]) * ((1.0597804035933967e+04 / T)) + fwd_rates[183] * -1.0 - rev_rates[182] * (-1.0 + -T * (dBdT[52] + dBdT[6] - dBdT[37] - dBdT[4])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[38] += -j_temp * 4.4012880000000003e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 183 wrt species
  if (T <= 1000.0) {
    Kc = (-4.3383414719999998e+00 + 1.3513093799999996e+00 * logT + T * (-6.1221452950000000e-03 + T * (4.3747412816666657e-06 + T * (-2.0363101391666670e-09 + 4.2070003700000005e-13 * T))) - -1.3082946820000001e+04 / T);
  } else {
    Kc = (8.4627644200000010e+00 + -9.7210966999999915e-01 * logT + T * (2.7617105700000017e-04 + T * (-6.1688439666666672e-08 + T * (1.1929648800000002e-11 + -9.7551058999999984e-16 * T))) - -1.2743002786999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[183] - 2.0 * rev_rates[182]);
  kf = exp(2.1416413017506358e+01 - (1.0597804035933967e+04 / T));
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[91] +=  -2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[144] +=  -4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[197] +=  -2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[250] +=  -1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[6]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[37] - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[303] +=  -2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[37] - 6.0711271859119242e-01 * (-kr * conc[6]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[37] - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[37] - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[356] +=  -2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[409] +=  -1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[462] +=  -1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[515] +=  -3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[568] +=  -3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[621] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[674] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[727] +=  -2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[780] +=  -2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[833] +=  -1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[886] +=  -1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[939] +=  -1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[992] +=  -1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1045] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1098] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1151] +=  -1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1204] +=  -1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1257] +=  -1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1310] +=  -1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1363] +=  -1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1416] +=  -1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1469] +=  -1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1522] +=  -1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1575] +=  -1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1628] +=  -1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1681] +=  -3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1734] +=  -2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1787] +=  -2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1840] +=  -2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1893] +=  -1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[6]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1946] +=  -1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[1999] +=  -9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[4] - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2052] +=  -(j_temp * -5.7113218350594064e-01 + kf * conc[4] - 1.5711321835059406e+00 * (-kr * conc[6]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[4] - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01 + kf * conc[4] - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2105] +=  -1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2158] +=  -1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2211] +=  -1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2264] +=  -1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2317] +=  -1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2370] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2423] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2476] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2529] +=  -1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2582] +=  -1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2635] +=  -1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2688] +=  -9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2741] +=  -1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  jac[2794] +=  -9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));

  //partial of rxn 184 wrt T
  conc_temp += (-0.07499999999999996 * conc[47]);
  Pr = conc_temp * (exp(2.0860567807985553e+00 - (3.1199613021268306e+02 / T)));
  j_temp = (pres_mod[27] * (((0.0000e+00 + (3.1199613021268306e+02 / T) - 1.0) / (T * (1.0 + Pr)))) * (fwd_rates[184] - rev_rates[183]) + (pres_mod[27] / T) * ((fwd_rates[184] - rev_rates[183]) * ((2.8190360023410296e+04 / T)) - rev_rates[183] * (-1.0 + -T * (dBdT[52] + dBdT[2] - dBdT[37])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[38] += -j_temp * 4.4012880000000003e+01;

  //partial of rxn 184 wrt species
  if (T <= 1000.0) {
    Kc = (-8.9654804400000003e+00 + 3.2097939000000002e+00 * logT + T * (-6.5879032200000000e-03 + T * (2.7251934933333331e-06 + T * (-8.4737765333333335e-10 + 1.2992619550000000e-13 * T))) - 1.9359584900000002e+04 / T);
  } else {
    Kc = (1.2293599459999999e+01 + -3.2701211999999957e-01 * logT + T * (-6.1251120684999996e-04 + T * (7.1996866483333315e-08 + T * (-5.7545433249999993e-12 + 2.1251081050000004e-16 * T))) - 2.0221376600000000e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr))) * (fwd_rates[184] - rev_rates[183]);
  j_temp = -mw_avg * rho_inv * pres_mod[27] * (fwd_rates[184] - 2.0 * rev_rates[183] + pres_mod_temp);
  pres_mod_temp *= exp(2.0860567807985553e+00 - (3.1199613021268306e+02 / T)) / (1.0 + Pr);
  kf = exp(2.5093978711720020e+01 - (2.8190360023410296e+04 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[27] * (-7.1961070170503627e-02 * (-kr * conc[2])));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[27] * (-7.1961070170503627e-02 * (-kr * conc[2])));
  jac[91] +=  -2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[27] * (-7.1961070170503627e-02 * (-kr * conc[2])));
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-3.5980535085251814e-02 * (-kr * conc[2])));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-3.5980535085251814e-02 * (-kr * conc[2])));
  jac[144] +=  -4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-3.5980535085251814e-02 * (-kr * conc[2])));
  jac[162] +=  (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[27] * (-kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2])));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[27] * (-kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2])));
  jac[197] +=  -2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[27] * (-kr * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2])));
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.1422643670118813e+00 * (-kr * conc[2])));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.1422643670118813e+00 * (-kr * conc[2])));
  jac[250] +=  -1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.1422643670118813e+00 * (-kr * conc[2])));
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[27] * (-6.0711271859119242e-01 * (-kr * conc[2])));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[27] * (-6.0711271859119242e-01 * (-kr * conc[2])));
  jac[303] +=  -2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[27] * (-6.0711271859119242e-01 * (-kr * conc[2])));
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[27] * (-6.4309325367644432e-01 * (-kr * conc[2])));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[27] * (-6.4309325367644432e-01 * (-kr * conc[2])));
  jac[356] +=  -2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[27] * (-6.4309325367644432e-01 * (-kr * conc[2])));
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[27] * (-1.1782449020971333e+00 * (-kr * conc[2])));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[27] * (-1.1782449020971333e+00 * (-kr * conc[2])));
  jac[409] +=  -1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[27] * (-1.1782449020971333e+00 * (-kr * conc[2])));
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[27] * (-1.2142254371823848e+00 * (-kr * conc[2])));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[27] * (-1.2142254371823848e+00 * (-kr * conc[2])));
  jac[462] +=  -1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[27] * (-1.2142254371823848e+00 * (-kr * conc[2])));
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[27] * (-4.2875786942571931e-01 * (-kr * conc[2])));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[27] * (-4.2875786942571931e-01 * (-kr * conc[2])));
  jac[515] +=  -3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[27] * (-4.2875786942571931e-01 * (-kr * conc[2])));
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[27] * (-4.6473840451097109e-01 * (-kr * conc[2])));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[27] * (-4.6473840451097109e-01 * (-kr * conc[2])));
  jac[568] +=  -3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[27] * (-4.6473840451097109e-01 * (-kr * conc[2])));
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  jac[621] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  jac[674] +=  -3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[27] * (-5.0071893959622293e-01 * (-kr * conc[2])));
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[27] * (-5.3669947468147472e-01 * (-kr * conc[2])));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[27] * (-5.3669947468147472e-01 * (-kr * conc[2])));
  jac[727] +=  -2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[27] * (-5.3669947468147472e-01 * (-kr * conc[2])));
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[27] * (-5.7268000976672662e-01 * (-kr * conc[2])));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[27] * (-5.7268000976672662e-01 * (-kr * conc[2])));
  jac[780] +=  -2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[27] * (-5.7268000976672662e-01 * (-kr * conc[2])));
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[27] * (-9.9989005293165989e-01 * (-kr * conc[2])));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[27] * (-9.9989005293165989e-01 * (-kr * conc[2])));
  jac[833] +=  -1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[27] * (-9.9989005293165989e-01 * (-kr * conc[2])));
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[27] * (-1.5710222364376005e+00 * (-kr * conc[2])));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[27] * (-1.5710222364376005e+00 * (-kr * conc[2])));
  jac[886] +=  -1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[27] * (-1.5710222364376005e+00 * (-kr * conc[2])));
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[27] * (-1.0358705880169117e+00 * (-kr * conc[2])));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[27] * (-1.0358705880169117e+00 * (-kr * conc[2])));
  jac[939] +=  -1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[27] * (-1.0358705880169117e+00 * (-kr * conc[2])));
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[27] * (-1.0718511231021637e+00 * (-kr * conc[2])));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[27] * (-1.0718511231021637e+00 * (-kr * conc[2])));
  jac[992] +=  -1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[27] * (-1.0718511231021637e+00 * (-kr * conc[2])));
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  jac[1045] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  jac[1098] +=  -1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[27] * (-1.1078316581874152e+00 * (-kr * conc[2])));
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[27] * (-1.1438121932726673e+00 * (-kr * conc[2])));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[27] * (-1.1438121932726673e+00 * (-kr * conc[2])));
  jac[1151] +=  -1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[27] * (-1.1438121932726673e+00 * (-kr * conc[2])));
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[27] * (-8.9349627393669040e-01 * (-kr * conc[2])));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[27] * (-8.9349627393669040e-01 * (-kr * conc[2])));
  jac[1204] +=  -1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[27] * (-8.9349627393669040e-01 * (-kr * conc[2])));
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[27] * (-9.2947680902194219e-01 * (-kr * conc[2])));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[27] * (-9.2947680902194219e-01 * (-kr * conc[2])));
  jac[1257] +=  -1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[27] * (-9.2947680902194219e-01 * (-kr * conc[2])));
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[27] * (-9.6545734410719408e-01 * (-kr * conc[2])));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[27] * (-9.6545734410719408e-01 * (-kr * conc[2])));
  jac[1310] +=  -1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[27] * (-9.6545734410719408e-01 * (-kr * conc[2])));
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[27] * (-1.0014378791924459e+00 * (-kr * conc[2])));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[27] * (-1.0014378791924459e+00 * (-kr * conc[2])));
  jac[1363] +=  -1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[27] * (-1.0014378791924459e+00 * (-kr * conc[2])));
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[27] * (-1.0374184142776977e+00 * (-kr * conc[2])));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[27] * (-1.0374184142776977e+00 * (-kr * conc[2])));
  jac[1416] +=  -1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[27] * (-1.0374184142776977e+00 * (-kr * conc[2])));
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[27] * (-1.0733989493629494e+00 * (-kr * conc[2])));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[27] * (-1.0733989493629494e+00 * (-kr * conc[2])));
  jac[1469] +=  -1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[27] * (-1.0733989493629494e+00 * (-kr * conc[2])));
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[27] * (-1.4646284574426311e+00 * (-kr * conc[2])));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[27] * (-1.4646284574426311e+00 * (-kr * conc[2])));
  jac[1522] +=  -1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[27] * (-1.4646284574426311e+00 * (-kr * conc[2])));
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278827e+00 * (-kr * conc[2])));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278827e+00 * (-kr * conc[2])));
  jac[1575] +=  -1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278827e+00 * (-kr * conc[2])));
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278829e+00 * (-kr * conc[2])));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278829e+00 * (-kr * conc[2])));
  jac[1628] +=  -1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[27] * (-1.5006089925278829e+00 * (-kr * conc[2])));
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[27] * (-5.0000000000000000e-01 * (-kr * conc[2])));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[27] * (-5.0000000000000000e-01 * (-kr * conc[2])));
  jac[1681] +=  -3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[27] * (-5.0000000000000000e-01 * (-kr * conc[2])));
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-5.3598053508525179e-01 * (-kr * conc[2])));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-5.3598053508525179e-01 * (-kr * conc[2])));
  jac[1734] +=  -2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[27] * (-5.3598053508525179e-01 * (-kr * conc[2])));
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[27] * (-5.7196107017050357e-01 * (-kr * conc[2])));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[27] * (-5.7196107017050357e-01 * (-kr * conc[2])));
  jac[1787] +=  -2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[27] * (-5.7196107017050357e-01 * (-kr * conc[2])));
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[27] * (-6.0794160525575547e-01 * (-kr * conc[2])));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[27] * (-6.0794160525575547e-01 * (-kr * conc[2])));
  jac[1840] +=  -2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[27] * (-6.0794160525575547e-01 * (-kr * conc[2])));
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[27] * (-1.0359805350852518e+00 * (-kr * conc[2])));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[27] * (-1.0359805350852518e+00 * (-kr * conc[2])));
  jac[1893] +=  -1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[27] * (-1.0359805350852518e+00 * (-kr * conc[2])));
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[27] * (-1.0711321835059406e+00 * (-kr * conc[2])));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[27] * (-1.0711321835059406e+00 * (-kr * conc[2])));
  jac[1946] +=  -1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[27] * (-1.0711321835059406e+00 * (-kr * conc[2])));
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.6422643670118813e+00 * (-kr * conc[2])));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.6422643670118813e+00 * (-kr * conc[2])));
  jac[1999] +=  -9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[27] * (-1.6422643670118813e+00 * (-kr * conc[2])));
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[27] * (kf - 1.5711321835059406e+00 * (-kr * conc[2])));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[27] * (kf - 1.5711321835059406e+00 * (-kr * conc[2])));
  jac[2052] +=  -(j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[27] * (kf - 1.5711321835059406e+00 * (-kr * conc[2])));
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[27] * (-1.1071127185911924e+00 * (-kr * conc[2])));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[27] * (-1.1071127185911924e+00 * (-kr * conc[2])));
  jac[2105] +=  -1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[27] * (-1.1071127185911924e+00 * (-kr * conc[2])));
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[27] * (-9.2875786942571925e-01 * (-kr * conc[2])));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[27] * (-9.2875786942571925e-01 * (-kr * conc[2])));
  jac[2158] +=  -1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[27] * (-9.2875786942571925e-01 * (-kr * conc[2])));
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[27] * (-9.6473840451097115e-01 * (-kr * conc[2])));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[27] * (-9.6473840451097115e-01 * (-kr * conc[2])));
  jac[2211] +=  -1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[27] * (-9.6473840451097115e-01 * (-kr * conc[2])));
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[27] * (-1.0007189395962228e+00 * (-kr * conc[2])));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[27] * (-1.0007189395962228e+00 * (-kr * conc[2])));
  jac[2264] +=  -1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[27] * (-1.0007189395962228e+00 * (-kr * conc[2])));
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[27] * (-1.4647384045109708e+00 * (-kr * conc[2])));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[27] * (-1.4647384045109708e+00 * (-kr * conc[2])));
  jac[2317] +=  -1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[27] * (-1.4647384045109708e+00 * (-kr * conc[2])));
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2370] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2423] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2476] +=  -1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[27] * (-1.5358705880169119e+00 * (-kr * conc[2])));
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[27] * (-1.4998900529316599e+00 * (-kr * conc[2])));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[27] * (-1.4998900529316599e+00 * (-kr * conc[2])));
  jac[2529] +=  -1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[27] * (-1.4998900529316599e+00 * (-kr * conc[2])));
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 + -8.0102775520927771e-01 * pres_mod_temp + pres_mod[27] * (-1.4260277552092777e+00 * (-kr * conc[2])));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 + -8.0102775520927771e-01 * pres_mod_temp + pres_mod[27] * (-1.4260277552092777e+00 * (-kr * conc[2])));
  jac[2582] +=  -1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01 + -8.0102775520927771e-01 * pres_mod_temp + pres_mod[27] * (-1.4260277552092777e+00 * (-kr * conc[2])));
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[27] * (-1.5381373538739207e+00 * (-kr * conc[2])));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[27] * (-1.5381373538739207e+00 * (-kr * conc[2])));
  jac[2635] +=  -1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[27] * (-1.5381373538739207e+00 * (-kr * conc[2])));
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[27] * (-1.5741178889591725e+00 * (-kr * conc[2])));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[27] * (-1.5741178889591725e+00 * (-kr * conc[2])));
  jac[2688] +=  -9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[27] * (-1.5741178889591725e+00 * (-kr * conc[2])));
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[27] * (-1.5365895276131347e+00 * (-kr * conc[2])));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[27] * (-1.5365895276131347e+00 * (-kr * conc[2])));
  jac[2741] +=  -1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[27] * (-1.5365895276131347e+00 * (-kr * conc[2])));
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[27] * (-1.5725700626983865e+00 * (-kr * conc[2])));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[27] * (-1.5725700626983865e+00 * (-kr * conc[2])));
  jac[2794] +=  -9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[27] * (-1.5725700626983865e+00 * (-kr * conc[2])));

  //partial of rxn 185 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[185] - rev_rates[184]) * ((-2.4154539113239812e+02 / T)) + fwd_rates[185] * -1.0 - rev_rates[184] * (-1.0 + -T * (dBdT[36] + dBdT[4] - dBdT[6] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[37] = j_temp * 4.6005539999999996e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 185 wrt species
  if (T <= 1000.0) {
    Kc = (7.9478507199999937e-01 + -5.8422767999999969e-01 * logT + T * (2.7006749950000001e-03 + T * (-1.8205934483333328e-06 + T * (7.7133045583333352e-10 + -1.4483285700000006e-13 * T))) - -3.6277325799999994e+03 / T);
  } else {
    Kc = (-6.4949510699999990e+00 + 6.9982536999999967e-01 * logT + T * (-3.5504955700000002e-04 + T * (6.0210799666666659e-08 + T * (-9.5145912166666687e-12 + 8.0274029999999995e-16 * T))) - -3.8576760129999993e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[185] - 2.0 * rev_rates[184]);
  kf = exp(2.1469953784434388e+01 - (-2.4154539113239812e+02 / T));
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[90] =  2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[143] =  4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[196] =  2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[249] =  1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[36]);
  jac[302] =  2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[36]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[36]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[36]);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[355] =  2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[35]);
  jac[408] =  1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[35]);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[35]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[35]);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[461] =  1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[514] =  3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[567] =  3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[620] =  3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[673] =  3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[726] =  3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[779] =  2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[832] =  1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[885] =  1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[938] =  1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[991] =  1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1044] =  1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1097] =  1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1150] =  1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1203] =  1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1256] =  1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1309] =  1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1362] =  1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1415] =  1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1468] =  1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1521] =  1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1574] =  1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1627] =  1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1680] =  3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1733] =  3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1786] =  2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1839] =  2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1892] =  1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[6]);
  jac[1945] =  1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[6]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[6]);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[6]);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 - kr * conc[4]);
  jac[1998] =  (j_temp * -6.4226436701188128e-01 - kr * conc[4]);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - kr * conc[4]);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01 - kr * conc[4]);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2051] =  1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2104] =  1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2157] =  1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2210] =  1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2263] =  1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2316] =  1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2369] =  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2422] =  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2475] =  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2528] =  1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2581] =  1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2634] =  1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2687] =  1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2740] =  1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2793] =  1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 186 wrt T
  j_temp = ((-pres_mod[28] * (fwd_rates[186] - rev_rates[185]) / T) + (pres_mod[28] / T) * ((fwd_rates[186] - rev_rates[185]) * (-1.4099999999999999e+00) + fwd_rates[186] * -1.0 - rev_rates[185] * (-T * (dBdT[36] - dBdT[35] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[37] += j_temp * 4.6005539999999996e+01;

  //partial of rxn 186 wrt species
  if (T <= 1000.0) {
    Kc = (5.4219240400000004e+00 + -2.4427122000000003e+00 * logT + T * (3.1664329199999996e-03 + T * (-1.7104566000000018e-07 + T * (-4.1760202999999983e-10 + 1.4594098449999999e-13 * T))) - -3.6070264300000003e+04 / T);
  } else {
    Kc = (-1.0325786109999999e+01 + 5.4727819999999650e-02 * logT + T * (5.3363270685000000e-04 + T * (-7.3474506483333341e-08 + T * (8.1696009083333325e-12 + -3.8528110049999998e-16 * T))) - -3.6822055399999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[186] - rev_rates[185]);
  j_temp = -mw_avg * rho_inv * pres_mod[28] * (3.0 * fwd_rates[186] - 2.0 * rev_rates[185]);
  kf = exp(3.2294460210040619e+01 - 1.41 * logT);
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[90] +=  2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[143] +=  4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[28] * (kf * conc[35]));
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[28] * (kf * conc[35]));
  jac[196] +=  2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[28] * (kf * conc[35]));
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[249] +=  1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[302] +=  2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[355] +=  2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[408] +=  1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[461] +=  1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[514] +=  3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[567] +=  3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[620] +=  3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[673] +=  3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[726] +=  3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[779] +=  2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[832] +=  1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[885] +=  1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[938] +=  1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[991] +=  1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1044] +=  1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1097] +=  1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1150] +=  1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1203] +=  1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1256] +=  1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1309] +=  1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1362] +=  1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1415] +=  1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1468] +=  1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1521] +=  1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1574] +=  1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1627] +=  1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1680] +=  3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1733] +=  3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1786] +=  2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1839] +=  2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1892] +=  1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[28] * (kf * conc[2]));
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[28] * (kf * conc[2]));
  jac[1945] +=  1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[28] * (kf * conc[2]));
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[28] * (-kr));
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[28] * (-kr));
  jac[1998] +=  (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[28] * (-kr));
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2051] +=  1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2104] +=  1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2157] +=  1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2210] +=  1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2263] +=  1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2316] +=  1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2369] +=  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2422] +=  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2475] +=  1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2528] +=  1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2581] +=  1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2634] +=  1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2687] +=  1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2740] +=  1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2793] +=  1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 187 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[187] - rev_rates[186]) * ((-1.2077269556619906e+02 / T)) + fwd_rates[187] * -1.0 - rev_rates[186] * (-1.0 + -T * (dBdT[35] + dBdT[3] - dBdT[36] - dBdT[2])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[37] += -j_temp * 4.6005539999999996e+01;

  //partial of rxn 187 wrt species
  if (T <= 1000.0) {
    Kc = (-3.3140373899999997e+00 + 8.8863435999999973e-01 * logT + T * (-1.3854811599999998e-03 + T * (-4.0209199166666680e-07 + T * (6.3217181249999985e-10 + -1.9502053699999998e-13 * T))) - -2.3238197660000002e+04 / T);
  } else {
    Kc = (8.0666438400000011e+00 + -9.1103154000000020e-01 * logT + T * (2.9388517685000016e-04 + T * (-6.6836091316666672e-08 + T * (1.0955908658333331e-11 + -8.2114156050000004e-16 * T))) - -2.2701560519999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[187] - 2.0 * rev_rates[186]);
  kf = exp(2.2084242390082011e+01 - (-1.2077269556619906e+02 / T));
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[90] +=  -2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[143] +=  -4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[36]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[36]);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[36]);
  jac[196] +=  -2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[36]);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[35]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[35]);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[35]);
  jac[249] +=  -1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[35]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[302] +=  -2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[355] +=  -2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[408] +=  -1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[461] +=  -1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[514] +=  -3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[567] +=  -3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[620] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[673] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[726] +=  -3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[779] +=  -2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[832] +=  -1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[885] +=  -1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[938] +=  -1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[991] +=  -1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1044] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1097] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1150] +=  -1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1203] +=  -1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1256] +=  -1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1309] +=  -1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1362] +=  -1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1415] +=  -1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1468] +=  -1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1521] +=  -1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1574] +=  -1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1627] +=  -1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1680] +=  -3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1733] +=  -3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1786] +=  -2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1839] +=  -2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1892] +=  -1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[3]);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[3]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[3]);
  jac[1945] +=  -1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[3]);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[2]);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[2]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[2]);
  jac[1998] +=  -(j_temp * -6.4226436701188128e-01 + kf * conc[2]);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2051] +=  -1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2104] +=  -1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2157] +=  -1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2210] +=  -1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2263] +=  -1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2316] +=  -1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2369] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2422] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2475] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2528] +=  -1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2581] +=  -1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2634] +=  -1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2687] +=  -1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2740] +=  -1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2793] +=  -1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 188 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[188] - rev_rates[187]) * ((1.8115904334929860e+02 / T)) + fwd_rates[188] * -1.0 - rev_rates[187] * (-1.0 + -T * (dBdT[35] + dBdT[4] - dBdT[36] - dBdT[1])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[37] += -j_temp * 4.6005539999999996e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 188 wrt species
  if (T <= 1000.0) {
    Kc = (-5.4548484350000006e+00 + 1.7664605299999998e+00 * logT + T * (-2.7274322603526666e-03 + T * (-1.6647526466734673e-07 + T * (6.0484643897493183e-10 + -1.8336823495361339e-13 * T))) - -1.4910574240000000e+04 / T);
  } else {
    Kc = (1.2441359604000001e+01 + -1.0312609399999997e+00 * logT + T * (-2.1643078045785133e-04 + T * (8.7567298640634207e-08 + T * (-1.4663631822070636e-11 + 9.1092611009013200e-16 * T))) - -1.4010526600000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[188] - 2.0 * rev_rates[187]);
  kf = exp(2.5606067759532781e+01 - (1.8115904334929860e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[90] +=  -2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[36]);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[36]);
  jac[143] +=  -4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[36]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[36]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[196] +=  -2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[249] +=  -1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[302] +=  -2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[355] +=  -2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[408] +=  -1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[461] +=  -1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[514] +=  -3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[567] +=  -3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[620] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[673] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[726] +=  -3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[779] +=  -2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[832] +=  -1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[885] +=  -1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[938] +=  -1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[991] +=  -1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1044] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1097] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1150] +=  -1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1203] +=  -1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1256] +=  -1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1309] +=  -1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1362] +=  -1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1415] +=  -1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1468] +=  -1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1521] +=  -1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1574] +=  -1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1627] +=  -1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1680] +=  -3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1733] +=  -3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1786] +=  -2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1839] +=  -2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1892] +=  -1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1945] +=  -1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + kf * conc[1]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[1]);
  jac[1998] +=  -(j_temp * -6.4226436701188128e-01 + kf * conc[1]);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[1]);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2051] +=  -1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2104] +=  -1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2157] +=  -1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2210] +=  -1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2263] +=  -1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2316] +=  -1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2369] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2422] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2475] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2528] +=  -1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2581] +=  -1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2634] +=  -1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2687] +=  -1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2740] +=  -1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2793] +=  -1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 189 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[189] * -1.0 - rev_rates[188] * (-1.0 + -T * (dBdT[35] + dBdT[1] - dBdT[31] - dBdT[2])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[32] = -j_temp * 1.5014680000000000e+01;

  //partial of rxn 189 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1233984129999994e+00 + 5.7300699999999871e-02 * logT + T * (-8.3572456964733379e-04 + T * (9.8116773966734676e-07 + T * (-4.7414277980826538e-10 + 8.6330699453613401e-14 * T))) - -3.5684605300000003e+04 / T);
  } else {
    Kc = (-5.0099907839999984e+00 + 4.0749202999999978e-01 * logT + T * (-2.6382304692148715e-05 + T * (-7.7230754573008623e-09 + T * (9.3911930403971195e-14 + 1.2125034409867917e-17 * T))) - -3.5943792600000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[189] - 2.0 * rev_rates[188]);
  kf = 40000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] =  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[138] =  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[31]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[31]);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[31]);
  jac[191] =  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[31]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] =  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] =  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] =  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] =  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] =  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] =  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] =  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] =  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] =  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] =  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] =  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] =  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] =  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] =  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] =  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] =  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] =  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] =  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] =  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] =  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] =  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] =  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] =  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] =  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] =  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] =  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] =  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] =  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + kf * conc[2]);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[2]);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[2]);
  jac[1728] =  -(j_temp * 4.6401946491474821e-01 + kf * conc[2]);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] =  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] =  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] =  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1940] =  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] =  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] =  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] =  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] =  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] =  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] =  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] =  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] =  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] =  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] =  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] =  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] =  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] =  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] =  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] =  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] =  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 190 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[190] - rev_rates[189]) * ((1.6606245640352370e+02 / T)) + fwd_rates[190] * -1.0 - rev_rates[189] * (-1.0 + -T * (dBdT[30] + dBdT[0] - dBdT[31] - dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[31] += j_temp * 1.4006740000000001e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 190 wrt species
  if (T <= 1000.0) {
    Kc = (4.6238513709999998e+00 + -1.1485773799999999e+00 * logT + T * (3.8343643846473329e-03 + T * (-2.9981837663340132e-06 + T * (1.4729637664749321e-09 + -3.1702104545361340e-13 * T))) - -1.2167587072999999e+04 / T);
  } else {
    Kc = (-4.3190399859999999e+00 + 4.6952929000000010e-01 * logT + T * (-6.0217740000785135e-04 + T * (1.3420225697396753e-07 + T * (-1.8974053772070638e-11 + 1.1746942950901323e-15 * T))) - -1.2410893821999995e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[190] - 2.0 * rev_rates[189]);
  kf = exp(2.4189001739746139e+01 - (1.6606245640352370e+02 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[30]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[30]);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[30]);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[30]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[31]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[31]);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[31]);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[31]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 - kr * conc[0]);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - kr * conc[0]);
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[0]);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[0]);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + kf * conc[1]);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + kf * conc[1]);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 + kf * conc[1]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[1]);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 191 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[191] * -1.0 - rev_rates[190] * (-1.0 + -T * (dBdT[38] + dBdT[1] - dBdT[31] - dBdT[4])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[39] = j_temp * 3.1014080000000000e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 191 wrt species
  if (T <= 1000.0) {
    Kc = (1.0188835000000784e-02 + -4.5143233000000027e-01 * logT + T * (-1.7900457796473333e-03 + T * (2.5573861646673468e-06 + T * (-1.3114670723082653e-09 + 2.6085196495361340e-13 * T))) - -8.4737526599999983e+03 / T);
  } else {
    Kc = (-1.6604565539999987e+00 + -3.9732956000000019e-01 * logT + T * (8.0806658045785146e-04 + T * (-8.1203753640634200e-08 + T * (5.5897703220706377e-12 + -3.2150746309013219e-16 * T))) - -8.7552630999999965e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[191] - 2.0 * rev_rates[190]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[92] =  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[145] =  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] =  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] =  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[304] =  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[357] =  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] =  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] =  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] =  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] =  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] =  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] =  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] =  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] =  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[834] =  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] =  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] =  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] =  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] =  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] =  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] =  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1205] =  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1258] =  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1311] =  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] =  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] =  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] =  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] =  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] =  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] =  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] =  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1735] =  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] =  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1841] =  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] =  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1947] =  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] =  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] =  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2106] =  (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2159] =  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2212] =  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] =  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] =  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] =  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] =  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] =  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] =  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] =  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] =  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] =  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] =  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] =  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 192 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[192] - rev_rates[191]) * (1.2000000000000000e+00) + fwd_rates[192] * -1.0 - rev_rates[191] * (-1.0 + -T * (dBdT[30] + dBdT[5] - dBdT[31] - dBdT[4])))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 192 wrt species
  if (T <= 1000.0) {
    Kc = (2.3867575199999997e+00 + -7.8628336999999959e-01 * logT + T * (2.6545719999999966e-05 + T * (5.6525201666666672e-07 + T * (-3.4070679083333331e-10 + 7.2178008500000003e-14 * T))) - -1.9684799260000000e+04 / T);
  } else {
    Kc = (-1.7445122000000035e-01 + -4.2664507999999968e-01 * logT + T * (2.3676798700000010e-04 + T * (2.5298390000000084e-09 + T * (-4.7681739499999993e-12 + 4.2736052000000001e-16 * T))) - -1.9850029100000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[192] - 2.0 * rev_rates[191]);
  kf = exp(1.4508657738524219e+01 + 1.2 * logT);
  kr = kf / Kc;
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[31]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[30]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[30]);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[30]);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[30]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[5]);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[5]);
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[5]);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[5]);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[4]);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 193 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[193] - rev_rates[192]) * (2.0000000000000000e+00 + (3.2709271715845580e+03 / T)) + fwd_rates[193] * -1.0 - rev_rates[192] * (-1.0 + -T * (dBdT[38] + dBdT[2] - dBdT[31] - dBdT[3])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 193 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1306222099999994e+00 + 4.2639383999999980e-01 * logT + T * (-3.1319968799999997e-03 + T * (2.7930028916666668e-06 + T * (-1.3387924458333333e-09 + 2.7250426700000000e-13 * T))) - -1.4612924000000203e+02 / T);
  } else {
    Kc = (2.7142592100000007e+00 + -5.1755895999999968e-01 * logT + T * (2.9775062315000008e-04 + T * (7.3199636316666652e-08 + T * (-2.0029770158333330e-11 + 1.4105602075000001e-15 * T))) - -6.4229180000002088e+01 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[193] - 2.0 * rev_rates[192]);
  kf = exp(6.1333980429966486e+00 + 2.0 * logT - (3.2709271715845580e+03 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[38]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[38]);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[38]);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[38]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[2]);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 - kr * conc[2]);
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 - kr * conc[2]);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[2]);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 194 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[194] - rev_rates[193]) * (1.5000000000000000e+00 + (5.0321956485916274e+01 / T)) + fwd_rates[194] * -1.0 - rev_rates[193] * (-1.0 + -T * (dBdT[35] + dBdT[4] - dBdT[31] - dBdT[3])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 194 wrt species
  if (T <= 1000.0) {
    Kc = (-4.2642094580000007e+00 + 9.3512686999999994e-01 * logT + T * (-2.1776756700000004e-03 + T * (1.2167844666666667e-06 + T * (-5.0146815333333330e-10 + 9.7983001500000008e-14 * T))) - -2.7356981879999999e+04 / T);
  } else {
    Kc = (-6.3527501999999947e-01 + 2.8726263000000030e-01 * logT + T * (-5.3669826199999999e-04 + T * (1.4668031449999999e-07 + T * (-2.5525628550000000e-11 + 1.7441927050000000e-15 * T))) - -2.7252758679999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[194] - 2.0 * rev_rates[193]);
  kf = exp(7.1546153569136628e+00 + 1.5 * logT - (5.0321956485916274e+01 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[31]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[3]);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 195 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[195] * -1.0 - rev_rates[194] * (-1.0 + -T * (dBdT[52] + dBdT[1] - dBdT[31] - dBdT[30])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 195 wrt species
  if (T <= 1000.0) {
    Kc = (-2.3443158529999994e+00 + -1.9423149999999989e-01 * logT + T * (5.4822421035266632e-04 + T * (-4.1236226699931982e-07 + T * (2.6332256685840138e-10 + -7.0457865046386596e-14 * T))) - -7.3532506000000008e+04 / T);
  } else {
    Kc = (-5.0835487239999999e+00 + 2.2700430999999988e-01 * logT + T * (-8.3784365421486415e-06 + T * (-4.1119706406342066e-09 + T * (-6.3369756126269636e-13 + 3.9359734909867919e-17 * T))) - -7.3703758799999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[195] - 2.0 * rev_rates[194]);
  kf = 15000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + kf * conc[31] - 5.0000000000000000e-01 * (-kr * conc[1]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[31] - 5.0000000000000000e-01 * (-kr * conc[1]));
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[31] - 5.0000000000000000e-01 * (-kr * conc[1]));
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[31] - 5.0000000000000000e-01 * (-kr * conc[1]));
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + kf * conc[30] - 5.3598053508525179e-01 * (-kr * conc[1]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[30] - 5.3598053508525179e-01 * (-kr * conc[1]));
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 + kf * conc[30] - 5.3598053508525179e-01 * (-kr * conc[1]));
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[30] - 5.3598053508525179e-01 * (-kr * conc[1]));
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1]));
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1]));
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1]));
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));

  //partial of rxn 196 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[196] - rev_rates[195]) * ((6.9695909732994041e+03 / T)) + fwd_rates[196] * -1.0 - rev_rates[195] * (-1.0 + -T * (dBdT[38] + dBdT[0] - dBdT[31] - dBdT[5])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[6] += -j_temp * 1.8015280000000001e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 196 wrt species
  if (T <= 1000.0) {
    Kc = (2.2472826860000001e+00 + -8.1372634000000055e-01 * logT + T * (2.0177728849999996e-03 + T * (-1.0060496183333333e-06 + T * (5.0220348500000010e-10 + -1.2834708900000004e-13 * T))) - -9.5654047300000093e+02 / T);
  } else {
    Kc = (-5.8050453199999987e+00 + 4.9884480999999958e-01 * logT + T * (-3.0878806550000098e-05 + T * (5.0468664333333311e-08 + T * (-8.6161095000000015e-12 + 4.2582631200000002e-16 * T))) - -1.3161278219999949e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[196] - 2.0 * rev_rates[195]);
  kf = exp(2.3718998110500401e+01 - (6.9695909732994041e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[38]);
  jac[59] +=  -8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[38]);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[38]);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[38]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  -1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  -1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  -5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  -1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[31]);
  jac[324] +=  -(j_temp * 3.5690674632355568e-01 + kf * conc[31]);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[31]);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[31]);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  -5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  -5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  -1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  -1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  -1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  -1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  -6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  -4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  -6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  -5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  -5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  -7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  -6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  -6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  -6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  -6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  -5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  -4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  -4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  -4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  -1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + kf * conc[5]);
  jac[1702] +=  -1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[5]);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[5]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[5]);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  -1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  -1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  -6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  -6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  -3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  -4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 - kr * conc[0]);
  jac[2073] +=  -5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[0]);
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 - kr * conc[0]);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[0]);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  -6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  -6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  -6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  -4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  -4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  -4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  -4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  -4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  -4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  -4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 197 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[197] - rev_rates[196]) * (-2.3000000000000001e-01) + fwd_rates[197] * -1.0 - rev_rates[196] * (-1.0 + -T * (dBdT[52] + dBdT[4] - dBdT[31] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 197 wrt species
  if (T <= 1000.0) {
    Kc = (1.3796471199999938e-01 + -4.2069236999999982e-01 * logT + T * (1.6670534500000001e-03 + T * (-1.4828761983333330e-06 + T * (7.1790607249999988e-10 + -1.4243097999999998e-13 * T))) - -4.9131071340000002e+04 / T);
  } else {
    Kc = (-1.6280877700000009e+00 + -2.4770729999999741e-02 * logT + T * (-2.4227039200000000e-04 + T * (6.8663362999999991e-08 + T * (-1.1231828800000000e-11 + 7.2629717500000000e-16 * T))) - -4.9105963299999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[197] - 2.0 * rev_rates[196]);
  kf = exp(2.3795959151636531e+01 - 0.23 * logT);
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[35] - 5.3598053508525179e-01 * (-kr * conc[4]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[35] - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[35] - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[35] - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[31] - 1.0711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[31] - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[31] - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[31] - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));

  //partial of rxn 198 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[198] - rev_rates[197]) * (-4.5000000000000001e-01) + fwd_rates[198] * -1.0 - rev_rates[197] * (-1.0 + -T * (dBdT[37] + dBdT[1] - dBdT[31] - dBdT[35])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[38] += j_temp * 4.4012880000000003e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 198 wrt species
  if (T <= 1000.0) {
    Kc = (9.1363695469999993e+00 + -2.9542345999999999e+00 * logT + T * (7.8159560103526673e-03 + T * (-3.8705487669993199e-06 + T * (1.3780393168584015e-09 + -2.3492992504638663e-13 * T))) - -1.7509817700000000e+04 / T);
  } else {
    Kc = (-1.6037260723999999e+01 + 1.2787745099999999e+00 * logT + T * (5.3038888457851278e-05 + T * (-1.7426295640634190e-08 + T * (1.0167454387373029e-12 + -1.1858645090132098e-17 * T))) - -1.8494757899999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[198] - 2.0 * rev_rates[197]);
  kf = exp(2.6623163190528903e+01 - 0.45 * logT);
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[91] +=  2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[37]);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[37]);
  jac[144] +=  4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[37]);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[37]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[197] +=  2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[250] +=  1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[303] +=  2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[356] +=  2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[409] +=  1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[462] +=  1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[515] +=  3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[568] +=  3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[621] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[674] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[727] +=  2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[780] +=  2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[833] +=  1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[886] +=  1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[939] +=  1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[992] +=  1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1045] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1098] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1151] +=  1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1204] +=  1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1257] +=  1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1310] +=  1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1363] +=  1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1416] +=  1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1469] +=  1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1522] +=  1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1575] +=  1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1628] +=  1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1681] +=  3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + kf * conc[35]);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[35]);
  jac[1734] +=  2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[35]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[35]);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1787] +=  2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1840] +=  2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1893] +=  1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[31]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[31]);
  jac[1946] +=  1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[31]);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[31]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1999] +=  9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - kr * conc[1]);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[1]);
  jac[2052] +=  (j_temp * -5.7113218350594064e-01 - kr * conc[1]);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[1]);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2105] +=  1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2158] +=  1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2211] +=  1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2264] +=  1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2317] +=  1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2370] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2423] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2476] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2529] +=  1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2582] +=  1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2635] +=  1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2688] +=  9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2741] +=  1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2794] +=  9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 199 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[199] * -1.0 - rev_rates[198] * (-1.0 + -T * (dBdT[4] + dBdT[31] - dBdT[32] - dBdT[2])))) * rho_inv;
  jac[33] = -j_temp * 1.6022620000000000e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 199 wrt species
  if (T <= 1000.0) {
    Kc = (-2.7834256799999957e-01 + 1.1265392999999957e-01 * logT + T * (1.6479659000000000e-03 + T * (-1.7701681250000003e-06 + T * (8.6167473416666670e-10 + -1.7141567050000001e-13 * T))) - -5.5124596400000009e+03 / T);
  } else {
    Kc = (-1.5596965299999992e+00 + 4.7241758999999961e-01 * logT + T * (-6.2153068514999991e-04 + T * (9.8947389849999999e-08 + T * (-1.1384117058333335e-11 + 6.4645340450000000e-16 * T))) - -5.4100311000000002e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[199] - 2.0 * rev_rates[198]);
  kf = 3000000000.0;
  kr = kf / Kc;
  jac[86] =  -7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[139] =  -1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[192] =  -1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[245] =  -5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] =  -9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[31]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[31]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[31]);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[31]);
  jac[351] =  -8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[404] =  -4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] =  -4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] =  -1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] =  -1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] =  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] =  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] =  -1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[775] =  -9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[828] =  -5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[881] =  -3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] =  -5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] =  -5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] =  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] =  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] =  -5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] =  -6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1252] =  -6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1305] =  -5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1358] =  -5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] =  -5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] =  -5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] =  -3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] =  -3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] =  -3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] =  -1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] =  -1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[4]);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[4]);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[4]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[4]);
  jac[1782] =  -(j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1835] =  -9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1888] =  -5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] =  -5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] =  -3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] =  -3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] =  -5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] =  -6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2206] =  -5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2259] =  -5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] =  -3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] =  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] =  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] =  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] =  -3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] =  -4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] =  -3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] =  -3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] =  -3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] =  -3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_4.h <==
#ifndef JACOB_HEAD_4
#define JACOB_HEAD_4

#include "header.h"

void eval_jacob_4 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__, double * __restrict__, double* __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_5.c <==
#include <math.h>
#include "header.h"

void eval_jacob_5 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac, double * __restrict__ J_nplusone, double * __restrict__ J_nplusjplus) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 200 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[200] * -1.0 - rev_rates[199] * (-1.0 + -T * (dBdT[1] + dBdT[38] - dBdT[32] - dBdT[2])))) * rho_inv;
  jac[33] += -j_temp * 1.6022620000000000e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;

  //partial of rxn 200 wrt species
  if (T <= 1000.0) {
    Kc = (-2.6815373299999923e-01 + -3.3877840000000026e-01 * logT + T * (-1.4207987964733309e-04 + T * (7.8721803966734651e-07 + T * (-4.4979233814159858e-10 + 8.9436294453613392e-14 * T))) - -1.3986212300000001e+04 / T);
  } else {
    Kc = (-3.2201530839999997e+00 + 7.5088029999999417e-02 * logT + T * (1.8653589530785134e-04 + T * (1.7743636209365799e-08 + T * (-5.7943467362626953e-12 + 3.2494594140986786e-16 * T))) - -1.4165294199999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[200] - 2.0 * rev_rates[199]);
  kf = 39000000000.0;
  kr = kf / Kc;
  jac[86] +=  -7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  -1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[38]);
  jac[192] +=  -1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[32]);
  jac[245] +=  -5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  -9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[351] +=  -8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  -4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  -4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  -1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  -1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  -1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  -9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  -5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  -3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  -5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  -5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  -5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  -6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  -6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  -5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  -5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  -5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  -5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  -3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  -3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  -3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  -1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  -1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  -(j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01 + kf * conc[2]);
  jac[1835] +=  -9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  -5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  -5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  -3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  -3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  -5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 - kr * conc[1]);
  jac[2153] +=  -6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  -5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  -5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  -3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  -3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  -4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  -3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  -3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  -3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  -3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 201 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[201] - rev_rates[200]) * ((1.8367514117359440e+03 / T)) + fwd_rates[201] * -1.0 - rev_rates[200] * (-1.0 + -T * (dBdT[31] + dBdT[0] - dBdT[32] - dBdT[1])))) * rho_inv;
  jac[33] += -j_temp * 1.6022620000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 201 wrt species
  if (T <= 1000.0) {
    Kc = (3.9866266510000008e+00 + -8.6676327999999980e-01 * logT + T * (5.1992256146473331e-03 + T * (-4.6790056996673460e-06 + T * (2.3541977748082650e-09 + -5.0279430045361343e-13 * T))) - -6.3968760729999995e+03 / T);
  } else {
    Kc = (-4.3242066859999992e+00 + 7.8622988999999954e-01 * logT + T * (-9.6343382500785129e-04 + T * (1.6809738864063421e-07 + T * (-1.9853951522070637e-11 + 1.1220852250901322e-15 * T))) - -6.4749278219999978e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[201] - 2.0 * rev_rates[200]);
  kf = exp(2.4412145291060348e+01 - (1.8367514117359440e+03 / T));
  kr = kf / Kc;
  jac[86] +=  -7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[31]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[31]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[31]);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[31]);
  jac[139] +=  -1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[32]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[32]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[32]);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[32]);
  jac[192] +=  -1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  -5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  -9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[351] +=  -8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  -4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  -4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  -1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  -1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  -1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  -9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  -5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  -3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  -5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  -5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  -5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  -6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  -6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  -5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  -5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  -5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  -5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  -3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  -3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  -3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  -1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  -1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[0]);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - kr * conc[0]);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 - kr * conc[0]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[0]);
  jac[1782] +=  -(j_temp * 4.2803892982949643e-01 + kf * conc[1]);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + kf * conc[1]);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[1]);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[1]);
  jac[1835] +=  -9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  -5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  -5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  -3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  -3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  -5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  -6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  -5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  -5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  -3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  -3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  -4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  -3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  -3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  -3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  -3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 202 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[202] - rev_rates[201]) * (1.5000000000000000e+00 + (-2.3148099983521487e+02 / T)) + fwd_rates[202] * -1.0 - rev_rates[201] * (-1.0 + -T * (dBdT[31] + dBdT[5] - dBdT[32] - dBdT[4])))) * rho_inv;
  jac[33] += -j_temp * 1.6022620000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 202 wrt species
  if (T <= 1000.0) {
    Kc = (1.7495328000000014e+00 + -5.0446926999999908e-01 * logT + T * (1.3914069499999999e-03 + T * (-1.1155699166666667e-06 + T * (5.4052721750000006e-10 + -1.1359524649999998e-13 * T))) - -1.3914088259999997e+04 / T);
  } else {
    Kc = (-1.7961792000000010e-01 + -1.0994448000000023e-01 * logT + T * (-1.2448843799999995e-04 + T * (3.6424970666666698e-08 + T * (-5.6480716999999996e-12 + 3.7475144999999996e-16 * T))) - -1.3914063099999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[202] - 2.0 * rev_rates[201]);
  kf = exp(1.1407564949312402e+01 + 1.5 * logT - (-2.3148099983521487e+02 / T));
  kr = kf / Kc;
  jac[86] +=  -7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  -1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[192] +=  -1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  -5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  -9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[32]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[32]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[32]);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[32]);
  jac[351] +=  -8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[31]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[31]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[31]);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[31]);
  jac[404] +=  -4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  -4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  -1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  -1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  -1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  -1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  -9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  -5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  -3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  -5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  -5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  -5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  -5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  -6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  -6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  -5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  -5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  -5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  -5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  -3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  -3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  -3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  -1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  -1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[5]);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[5]);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[5]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[5]);
  jac[1782] +=  -(j_temp * 4.2803892982949643e-01 + kf * conc[4]);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 + kf * conc[4]);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01 + kf * conc[4]);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 + kf * conc[4]);
  jac[1835] +=  -9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  -5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  -5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  -3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  -3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  -5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  -6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  -5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  -5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  -3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  -3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  -3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  -4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  -3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  -3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  -3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  -3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 203 wrt T
  j_temp = ((1.0 / T) * (-rev_rates[202] * (-1.0 + -T * (dBdT[52] + dBdT[1] - dBdT[34])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[35] = -j_temp * 2.9021420000000003e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 203 wrt species
  if (T <= 1000.0) {
    Kc = (-9.2823615299999940e-01 + 4.5398429999999967e-01 * logT + T * (3.1289738003526663e-03 + T * (-4.0037801669993201e-06 + T * (2.2806649168584014e-09 + -5.1959039504638663e-13 * T))) - -4.3392130000000034e+03 / T);
  } else {
    Kc = (-5.9654722400000004e-01 + 6.5988560999999990e-01 * logT + T * (-7.0176571154214880e-04 + T * (7.8864336026032444e-08 + T * (-5.6212970612626955e-12 + 1.6692727490986784e-16 * T))) - -4.0998348000000015e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (fwd_rates[203] - 2.0 * rev_rates[202]);
  kf = 330000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  jac[88] =  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  jac[141] =  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1]));
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  jac[194] =  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1]));
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  jac[247] =  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1]));
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  jac[300] =  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[1]));
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  jac[353] =  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1]));
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  jac[406] =  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1]));
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  jac[459] =  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1]));
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  jac[512] =  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1]));
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  jac[565] =  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1]));
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[618] =  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[671] =  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1]));
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  jac[724] =  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1]));
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  jac[777] =  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1]));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  jac[830] =  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1]));
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  jac[883] =  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1]));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  jac[936] =  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[1]));
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  jac[989] =  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1]));
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1042] =  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1095] =  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1]));
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  jac[1148] =  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1]));
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  jac[1201] =  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1]));
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  jac[1254] =  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1]));
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  jac[1307] =  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1]));
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  jac[1360] =  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1]));
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  jac[1413] =  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1]));
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  jac[1466] =  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1]));
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  jac[1519] =  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1]));
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  jac[1572] =  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1]));
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  jac[1625] =  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1]));
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1]));
  jac[1678] =  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1]));
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1]));
  jac[1731] =  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1]));
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  jac[1784] =  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1]));
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  jac[1837] =  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1]));
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + kf - 1.0359805350852518e+00 * (-kr * conc[1]));
  jac[1890] =  -(j_temp * -3.5980535085251786e-02 + kf - 1.0359805350852518e+00 * (-kr * conc[1]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf - 1.0359805350852518e+00 * (-kr * conc[1]));
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  jac[1943] =  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1]));
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  jac[1996] =  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1]));
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  jac[2049] =  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1]));
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  jac[2102] =  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1]));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  jac[2155] =  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1]));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  jac[2208] =  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1]));
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  jac[2261] =  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1]));
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  jac[2314] =  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[1]));
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2367] =  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2420] =  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2473] =  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1]));
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  jac[2526] =  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1]));
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  jac[2579] =  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1]));
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  jac[2632] =  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1]));
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  jac[2685] =  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1]));
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  jac[2738] =  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1]));
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));
  jac[2791] =  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1]));

  //partial of rxn 204 wrt T
  j_temp = ((-pres_mod[29] * (fwd_rates[204] - rev_rates[203]) / T) + (pres_mod[29] / T) * ((fwd_rates[204] - rev_rates[203]) * (-1.1000000000000000e-01 + (2.5060334329986304e+03 / T)) - rev_rates[203] * (-1.0 + -T * (dBdT[52] + dBdT[1] - dBdT[34])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 204 wrt species
  if (T <= 1000.0) {
    Kc = (-9.2823615299999940e-01 + 4.5398429999999967e-01 * logT + T * (3.1289738003526663e-03 + T * (-4.0037801669993201e-06 + T * (2.2806649168584014e-09 + -5.1959039504638663e-13 * T))) - -4.3392130000000034e+03 / T);
  } else {
    Kc = (-5.9654722400000004e-01 + 6.5988560999999990e-01 * logT + T * (-7.0176571154214880e-04 + T * (7.8864336026032444e-08 + T * (-5.6212970612626955e-12 + 1.6692727490986784e-16 * T))) - -4.0998348000000015e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = (fwd_rates[204] - rev_rates[203]);
  j_temp = -mw_avg * rho_inv * pres_mod[29] * (2.0 * fwd_rates[204] - 3.0 * rev_rates[203]);
  kf = exp(2.5590800287401994e+01 - 0.11 * logT - (2.5060334329986304e+03 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[29] * (-7.1961070170503627e-02 * (-kr * conc[1])));
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[29] * (-7.1961070170503627e-02 * (-kr * conc[1])));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[29] * (-7.1961070170503627e-02 * (-kr * conc[1])));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1])));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1])));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-kr * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1])));
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[29] * (-5.7113218350594064e-01 * (-kr * conc[1])));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[29] * (-5.7113218350594064e-01 * (-kr * conc[1])));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[29] * (-5.7113218350594064e-01 * (-kr * conc[1])));
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.1422643670118813e+00 * (-kr * conc[1])));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.1422643670118813e+00 * (-kr * conc[1])));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.1422643670118813e+00 * (-kr * conc[1])));
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[29] * (-6.0711271859119242e-01 * (-kr * conc[1])));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[29] * (-6.0711271859119242e-01 * (-kr * conc[1])));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[29] * (-6.0711271859119242e-01 * (-kr * conc[1])));
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[29] * (-6.4309325367644432e-01 * (-kr * conc[1])));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[29] * (-6.4309325367644432e-01 * (-kr * conc[1])));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[29] * (-6.4309325367644432e-01 * (-kr * conc[1])));
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[29] * (-1.1782449020971333e+00 * (-kr * conc[1])));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[29] * (-1.1782449020971333e+00 * (-kr * conc[1])));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[29] * (-1.1782449020971333e+00 * (-kr * conc[1])));
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[29] * (-1.2142254371823848e+00 * (-kr * conc[1])));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[29] * (-1.2142254371823848e+00 * (-kr * conc[1])));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[29] * (-1.2142254371823848e+00 * (-kr * conc[1])));
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[29] * (-4.2875786942571931e-01 * (-kr * conc[1])));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[29] * (-4.2875786942571931e-01 * (-kr * conc[1])));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[29] * (-4.2875786942571931e-01 * (-kr * conc[1])));
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[29] * (-4.6473840451097109e-01 * (-kr * conc[1])));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[29] * (-4.6473840451097109e-01 * (-kr * conc[1])));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[29] * (-4.6473840451097109e-01 * (-kr * conc[1])));
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[29] * (-5.0071893959622293e-01 * (-kr * conc[1])));
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[29] * (-5.3669947468147472e-01 * (-kr * conc[1])));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[29] * (-5.3669947468147472e-01 * (-kr * conc[1])));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[29] * (-5.3669947468147472e-01 * (-kr * conc[1])));
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[29] * (-5.7268000976672662e-01 * (-kr * conc[1])));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[29] * (-5.7268000976672662e-01 * (-kr * conc[1])));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[29] * (-5.7268000976672662e-01 * (-kr * conc[1])));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[29] * (-9.9989005293165989e-01 * (-kr * conc[1])));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[29] * (-9.9989005293165989e-01 * (-kr * conc[1])));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[29] * (-9.9989005293165989e-01 * (-kr * conc[1])));
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[29] * (-1.5710222364376005e+00 * (-kr * conc[1])));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[29] * (-1.5710222364376005e+00 * (-kr * conc[1])));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[29] * (-1.5710222364376005e+00 * (-kr * conc[1])));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[29] * (-1.0358705880169117e+00 * (-kr * conc[1])));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[29] * (-1.0358705880169117e+00 * (-kr * conc[1])));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[29] * (-1.0358705880169117e+00 * (-kr * conc[1])));
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[29] * (-1.0718511231021637e+00 * (-kr * conc[1])));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[29] * (-1.0718511231021637e+00 * (-kr * conc[1])));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[29] * (-1.0718511231021637e+00 * (-kr * conc[1])));
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[29] * (-1.1078316581874152e+00 * (-kr * conc[1])));
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[29] * (-1.1438121932726673e+00 * (-kr * conc[1])));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[29] * (-1.1438121932726673e+00 * (-kr * conc[1])));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[29] * (-1.1438121932726673e+00 * (-kr * conc[1])));
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[29] * (-8.9349627393669040e-01 * (-kr * conc[1])));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[29] * (-8.9349627393669040e-01 * (-kr * conc[1])));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[29] * (-8.9349627393669040e-01 * (-kr * conc[1])));
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[29] * (-9.2947680902194219e-01 * (-kr * conc[1])));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[29] * (-9.2947680902194219e-01 * (-kr * conc[1])));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[29] * (-9.2947680902194219e-01 * (-kr * conc[1])));
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[29] * (-9.6545734410719408e-01 * (-kr * conc[1])));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[29] * (-9.6545734410719408e-01 * (-kr * conc[1])));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[29] * (-9.6545734410719408e-01 * (-kr * conc[1])));
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[29] * (-1.0014378791924459e+00 * (-kr * conc[1])));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[29] * (-1.0014378791924459e+00 * (-kr * conc[1])));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[29] * (-1.0014378791924459e+00 * (-kr * conc[1])));
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[29] * (-1.0374184142776977e+00 * (-kr * conc[1])));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[29] * (-1.0374184142776977e+00 * (-kr * conc[1])));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[29] * (-1.0374184142776977e+00 * (-kr * conc[1])));
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[29] * (-1.0733989493629494e+00 * (-kr * conc[1])));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[29] * (-1.0733989493629494e+00 * (-kr * conc[1])));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[29] * (-1.0733989493629494e+00 * (-kr * conc[1])));
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[29] * (-1.4646284574426311e+00 * (-kr * conc[1])));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[29] * (-1.4646284574426311e+00 * (-kr * conc[1])));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[29] * (-1.4646284574426311e+00 * (-kr * conc[1])));
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278827e+00 * (-kr * conc[1])));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278827e+00 * (-kr * conc[1])));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278827e+00 * (-kr * conc[1])));
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278829e+00 * (-kr * conc[1])));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278829e+00 * (-kr * conc[1])));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[29] * (-1.5006089925278829e+00 * (-kr * conc[1])));
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[29] * (-5.0000000000000000e-01 * (-kr * conc[1])));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[29] * (-5.0000000000000000e-01 * (-kr * conc[1])));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[29] * (-5.0000000000000000e-01 * (-kr * conc[1])));
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-5.3598053508525179e-01 * (-kr * conc[1])));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-5.3598053508525179e-01 * (-kr * conc[1])));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[29] * (-5.3598053508525179e-01 * (-kr * conc[1])));
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[29] * (-5.7196107017050357e-01 * (-kr * conc[1])));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[29] * (-5.7196107017050357e-01 * (-kr * conc[1])));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[29] * (-5.7196107017050357e-01 * (-kr * conc[1])));
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[29] * (-6.0794160525575547e-01 * (-kr * conc[1])));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[29] * (-6.0794160525575547e-01 * (-kr * conc[1])));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[29] * (-6.0794160525575547e-01 * (-kr * conc[1])));
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[29] * (kf - 1.0359805350852518e+00 * (-kr * conc[1])));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[29] * (kf - 1.0359805350852518e+00 * (-kr * conc[1])));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[29] * (kf - 1.0359805350852518e+00 * (-kr * conc[1])));
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[29] * (-1.0711321835059406e+00 * (-kr * conc[1])));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[29] * (-1.0711321835059406e+00 * (-kr * conc[1])));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[29] * (-1.0711321835059406e+00 * (-kr * conc[1])));
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.6422643670118813e+00 * (-kr * conc[1])));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.6422643670118813e+00 * (-kr * conc[1])));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[29] * (-1.6422643670118813e+00 * (-kr * conc[1])));
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[29] * (-1.5711321835059406e+00 * (-kr * conc[1])));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[29] * (-1.5711321835059406e+00 * (-kr * conc[1])));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[29] * (-1.5711321835059406e+00 * (-kr * conc[1])));
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[29] * (-1.1071127185911924e+00 * (-kr * conc[1])));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[29] * (-1.1071127185911924e+00 * (-kr * conc[1])));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[29] * (-1.1071127185911924e+00 * (-kr * conc[1])));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[29] * (-9.2875786942571925e-01 * (-kr * conc[1])));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[29] * (-9.2875786942571925e-01 * (-kr * conc[1])));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[29] * (-9.2875786942571925e-01 * (-kr * conc[1])));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[29] * (-9.6473840451097115e-01 * (-kr * conc[1])));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[29] * (-9.6473840451097115e-01 * (-kr * conc[1])));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[29] * (-9.6473840451097115e-01 * (-kr * conc[1])));
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[29] * (-1.0007189395962228e+00 * (-kr * conc[1])));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[29] * (-1.0007189395962228e+00 * (-kr * conc[1])));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[29] * (-1.0007189395962228e+00 * (-kr * conc[1])));
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[29] * (-1.4647384045109708e+00 * (-kr * conc[1])));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[29] * (-1.4647384045109708e+00 * (-kr * conc[1])));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[29] * (-1.4647384045109708e+00 * (-kr * conc[1])));
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[29] * (-1.5358705880169119e+00 * (-kr * conc[1])));
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[29] * (-1.4998900529316599e+00 * (-kr * conc[1])));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[29] * (-1.4998900529316599e+00 * (-kr * conc[1])));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[29] * (-1.4998900529316599e+00 * (-kr * conc[1])));
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp + pres_mod[29] * (-1.4260277552092777e+00 * (-kr * conc[1])));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp + pres_mod[29] * (-1.4260277552092777e+00 * (-kr * conc[1])));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp + pres_mod[29] * (-1.4260277552092777e+00 * (-kr * conc[1])));
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[29] * (-1.5381373538739207e+00 * (-kr * conc[1])));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[29] * (-1.5381373538739207e+00 * (-kr * conc[1])));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[29] * (-1.5381373538739207e+00 * (-kr * conc[1])));
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[29] * (-1.5741178889591725e+00 * (-kr * conc[1])));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[29] * (-1.5741178889591725e+00 * (-kr * conc[1])));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[29] * (-1.5741178889591725e+00 * (-kr * conc[1])));
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[29] * (-1.5365895276131347e+00 * (-kr * conc[1])));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[29] * (-1.5365895276131347e+00 * (-kr * conc[1])));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[29] * (-1.5365895276131347e+00 * (-kr * conc[1])));
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[29] * (-1.5725700626983865e+00 * (-kr * conc[1])));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[29] * (-1.5725700626983865e+00 * (-kr * conc[1])));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[29] * (-1.5725700626983865e+00 * (-kr * conc[1])));

  //partial of rxn 205 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[205] * -1.0 - rev_rates[204] * (-1.0 + -T * (dBdT[6] + dBdT[52] - dBdT[34] - dBdT[3])))) * rho_inv;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 205 wrt species
  if (T <= 1000.0) {
    Kc = (1.5580917700000008e+00 + -5.2667405000000089e-01 * logT + T * (2.2527806249999999e-03 + T * (-2.1186156516666675e-06 + T * (1.0644070574999998e-09 + -2.1716425150000004e-13 * T))) - -2.8454121300000003e+04 / T);
  } else {
    Kc = (-5.2666499999999949e-02 + -1.0544133999999961e-01 * logT + T * (-3.2339940499999994e-04 + T * (9.9582419833333323e-08 + T * (-1.3556645416666662e-11 + 7.1097354499999995e-16 * T))) - -2.8373180267000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[205] - 2.0 * rev_rates[204]);
  kf = 5000000000.0;
  kr = kf / Kc;
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[6]));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[6]));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[6]));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[34] - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[34] - 1.1422643670118813e+00 * (-kr * conc[6]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[34] - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[34] - 1.1422643670118813e+00 * (-kr * conc[6]));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[6]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[6]));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[6]));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[52] - 1.1782449020971333e+00 * (-kr * conc[6]));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[6]));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[6]));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[6]));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[6]));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[6]));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[6]));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[6]));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[6]));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[6]));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[6]));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[6]));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[6]));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[6]));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[6]));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[6]));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[6]));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[6]));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[6]));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[6]));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[6]));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[6]));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[6]));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[6]));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[6]));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[6]));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[3] - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 + kf * conc[3] - 1.0359805350852518e+00 * (-kr * conc[6]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[3] - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02 + kf * conc[3] - 1.0359805350852518e+00 * (-kr * conc[6]));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[6]));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[6]));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[6]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[6]));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[6]));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[6]));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[6]));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[6]));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[6]));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[6]));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[6]));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[6]));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[6]));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[6]));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[6]));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[6]));

  //partial of rxn 206 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[206] * -1.0 - rev_rates[205] * (-1.0 + -T * (dBdT[4] + dBdT[52] - dBdT[34] - dBdT[2])))) * rho_inv;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 206 wrt species
  if (T <= 1000.0) {
    Kc = (-9.6116054799999961e-01 + -2.2226737000000085e-01 * logT + T * (3.5679744600000006e-03 + T * (-4.3413010916666667e-06 + T * (2.4679093258333334e-09 + -5.5701764549999998e-13 * T))) - -5.5320051539999993e+04 / T);
  } else {
    Kc = (1.5190262700000003e+00 + -3.1664750999999969e-01 * logT + T * (-3.8456378515000001e-04 + T * (9.2957128183333298e-08 + T * (-1.2115327975000001e-11 + 6.9257228450000005e-16 * T))) - -5.4932416800000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[206] - 2.0 * rev_rates[205]);
  kf = 25000000000.0;
  kr = kf / Kc;
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[4]));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[4]));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[34] - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[34] - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[34] - 5.7113218350594064e-01 * (-kr * conc[4]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[34] - 5.7113218350594064e-01 * (-kr * conc[4]));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[4]));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[52] - 6.0711271859119242e-01 * (-kr * conc[4]));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[4]));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[4]));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[4]));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[4]));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[4]));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[4]));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[4]));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[4]));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[4]));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[4]));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[4]));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[4]));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[4]));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[4]));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[4]));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[4]));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[4]));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[4]));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[4]));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[4]));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[4]));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[4]));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[4]));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[4]));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[4]));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[4]));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[4]));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[2] - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[2] - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[2] - 1.0359805350852518e+00 * (-kr * conc[4]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[2] - 1.0359805350852518e+00 * (-kr * conc[4]));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[4]));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[4]));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[4]));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[4]));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[4]));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[4]));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[4]));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[4]));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[4]));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[4]));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[4]));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[4]));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[4]));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[4]));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[4]));

  //partial of rxn 207 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[207] * -1.0 - rev_rates[206] * (-1.0 + -T * (dBdT[31] + dBdT[35] - dBdT[34] - dBdT[2])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 207 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0991252599999990e+00 + 1.9842499999999941e-01 * logT + T * (1.9009210099999998e-03 + T * (-2.8584248933333333e-06 + T * (1.7500032533333335e-09 + -4.1458666550000000e-13 * T))) - -6.1889802000000054e+03 / T);
  } else {
    Kc = (3.1471140400000013e+00 + -2.9187678000000039e-01 * logT + T * (-1.4229339315000001e-04 + T * (2.4293765183333320e-08 + T * (-8.8349917499999914e-13 + -3.3724890500000001e-17 * T))) - -5.8264535000000033e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[207] - 2.0 * rev_rates[206]);
  kf = 70000000000.0;
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[34]);
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[34]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[34]);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[34]);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[35]);
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[35]);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[35]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[35]);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 + kf * conc[2]);
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[2]);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[2]);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[2]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[31]);
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[31]);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[31]);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[31]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 208 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[208] * -1.0 - rev_rates[207] * (-1.0 + -T * (dBdT[0] + dBdT[52] - dBdT[34] - dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 208 wrt species
  if (T <= 1000.0) {
    Kc = (3.3038086710000005e+00 + -1.2016845800000002e+00 * logT + T * (7.1192341746473334e-03 + T * (-7.2501386663340136e-06 + T * (3.9604323664749323e-09 + -8.8839627545361345e-13 * T))) - -5.6204467972999999e+04 / T);
  } else {
    Kc = (-1.2454838859999997e+00 + -2.8352100000001990e-03 * logT + T * (-7.2646692500785140e-04 + T * (1.6210712697396752e-07 + T * (-2.0585162438737304e-11 + 1.1682041050901321e-15 * T))) - -5.5997313522000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[208] - 2.0 * rev_rates[207]);
  kf = 50000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[52] - 7.1961070170503627e-02 * (-kr * conc[0]));
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[52] - 7.1961070170503627e-02 * (-kr * conc[0]));
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[52] - 7.1961070170503627e-02 * (-kr * conc[0]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[52] - 7.1961070170503627e-02 * (-kr * conc[0]));
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[34] - 3.5980535085251814e-02 * (-kr * conc[0]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[34] - 3.5980535085251814e-02 * (-kr * conc[0]));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[34] - 3.5980535085251814e-02 * (-kr * conc[0]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[34] - 3.5980535085251814e-02 * (-kr * conc[0]));
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[0]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[0]));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[0]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[0]));
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[0]));
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[0]));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[0]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[0]));
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[0]));
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[0]));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[0]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[0]));
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[0]));
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[0]));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[0]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[0]));
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[0]));
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[0]));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[0]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[0]));
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[0]));
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[0]));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[0]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[0]));
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[0]));
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[0]));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[0]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[0]));
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[0]));
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[0]));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[0]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[0]));
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[0]));
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[0]));
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[0]));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[0]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[0]));
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[0]));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[0]));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[0]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[0]));
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[0]));
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[0]));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[0]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[0]));
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[0]));
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[0]));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[0]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[0]));
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[0]));
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[0]));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[0]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[0]));
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[0]));
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[0]));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[0]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[0]));
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[0]));
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[0]));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[0]));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[0]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[0]));
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[0]));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[0]));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[0]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[0]));
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[0]));
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[0]));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[0]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[0]));
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[0]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[0]));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[0]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[0]));
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[0]));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[0]));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[0]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[0]));
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[0]));
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[0]));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[0]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[0]));
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[0]));
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[0]));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[0]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[0]));
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[0]));
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[0]));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[0]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[0]));
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[0]));
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[0]));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[0]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[0]));
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[0]));
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[0]));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[0]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[0]));
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[0]));
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[0]));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[0]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[0]));
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[0]));
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[0]));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[0]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[0]));
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[0]));
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[0]));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[0]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[0]));
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[0]));
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[0]));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[0]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[0]));
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + kf * conc[1] - 1.0359805350852518e+00 * (-kr * conc[0]));
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + kf * conc[1] - 1.0359805350852518e+00 * (-kr * conc[0]));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[1] - 1.0359805350852518e+00 * (-kr * conc[0]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[1] - 1.0359805350852518e+00 * (-kr * conc[0]));
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[0]));
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[0]));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[0]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[0]));
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[0]));
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[0]));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[0]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[0]));
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[0]));
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[0]));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[0]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[0]));
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[0]));
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[0]));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[0]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[0]));
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[0]));
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[0]));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[0]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[0]));
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[0]));
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[0]));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[0]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[0]));
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[0]));
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[0]));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[0]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[0]));
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[0]));
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[0]));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[0]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[0]));
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[0]));
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[0]));
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[0]));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[0]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[0]));
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[0]));
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[0]));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[0]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[0]));
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[0]));
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[0]));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[0]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[0]));
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[0]));
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[0]));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[0]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[0]));
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[0]));
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[0]));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[0]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[0]));
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[0]));
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[0]));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[0]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[0]));

  //partial of rxn 209 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[209] * -1.0 - rev_rates[208] * (-1.0 + -T * (dBdT[5] + dBdT[52] - dBdT[34] - dBdT[4])))) * rho_inv;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 209 wrt species
  if (T <= 1000.0) {
    Kc = (1.0667148200000014e+00 + -8.3939056999999950e-01 * logT + T * (3.3114155100000004e-03 + T * (-3.6867028833333326e-06 + T * (2.1467618091666670e-09 + -4.9919722149999996e-13 * T))) - -6.3721680159999996e+04 / T);
  } else {
    Kc = (2.8991048799999999e+00 + -8.9900957999999953e-01 * logT + T * (1.1247846199999995e-04 + T * (3.0434708999999984e-08 + T * (-6.3792826166666660e-12 + 4.2087033000000001e-16 * T))) - -6.3436448800000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[209] - 2.0 * rev_rates[208]);
  kf = 20000000000.0;
  kr = kf / Kc;
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[5]));
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[5]));
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[5]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[5]));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[5]));
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[5]));
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[5]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[5]));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[5]));
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[5]));
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[5]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[5]));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[5]));
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[5]));
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[5]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[5]));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[34] - 6.0711271859119242e-01 * (-kr * conc[5]));
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[34] - 6.0711271859119242e-01 * (-kr * conc[5]));
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[34] - 6.0711271859119242e-01 * (-kr * conc[5]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[34] - 6.0711271859119242e-01 * (-kr * conc[5]));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[52] - 6.4309325367644432e-01 * (-kr * conc[5]));
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[52] - 6.4309325367644432e-01 * (-kr * conc[5]));
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[52] - 6.4309325367644432e-01 * (-kr * conc[5]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[52] - 6.4309325367644432e-01 * (-kr * conc[5]));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[5]));
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[5]));
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[5]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[5]));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[5]));
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[5]));
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[5]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[5]));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[5]));
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[5]));
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[5]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[5]));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[5]));
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[5]));
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[5]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[5]));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[5]));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[5]));
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[5]));
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[5]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[5]));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[5]));
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[5]));
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[5]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[5]));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[5]));
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[5]));
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[5]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[5]));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[5]));
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[5]));
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[5]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[5]));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[5]));
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[5]));
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[5]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[5]));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[5]));
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[5]));
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[5]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[5]));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[5]));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[5]));
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[5]));
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[5]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[5]));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[5]));
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[5]));
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[5]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[5]));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[5]));
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[5]));
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[5]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[5]));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[5]));
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[5]));
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[5]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[5]));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[5]));
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[5]));
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[5]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[5]));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[5]));
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[5]));
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[5]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[5]));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[5]));
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[5]));
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[5]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[5]));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[5]));
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[5]));
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[5]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[5]));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[5]));
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[5]));
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[5]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[5]));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[5]));
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[5]));
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[5]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[5]));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[5]));
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[5]));
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[5]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[5]));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[5]));
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[5]));
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[5]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[5]));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[5]));
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[5]));
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[5]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[5]));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[5]));
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[5]));
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[5]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[5]));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[4] - 1.0359805350852518e+00 * (-kr * conc[5]));
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[4] - 1.0359805350852518e+00 * (-kr * conc[5]));
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[4] - 1.0359805350852518e+00 * (-kr * conc[5]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[4] - 1.0359805350852518e+00 * (-kr * conc[5]));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[5]));
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[5]));
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[5]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[5]));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[5]));
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[5]));
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[5]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[5]));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[5]));
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[5]));
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[5]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[5]));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[5]));
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[5]));
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[5]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[5]));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[5]));
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[5]));
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[5]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[5]));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[5]));
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[5]));
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[5]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[5]));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[5]));
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[5]));
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[5]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[5]));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[5]));
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[5]));
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[5]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[5]));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[5]));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[5]));
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[5]));
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[5]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[5]));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[5]));
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[5]));
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[5]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[5]));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[5]));
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[5]));
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[5]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[5]));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[5]));
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[5]));
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[5]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[5]));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[5]));
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[5]));
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[5]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[5]));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[5]));
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[5]));
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[5]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[5]));

  //partial of rxn 210 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[210] * -1.0 - rev_rates[209] * (-1.0 + -T * (dBdT[13] + dBdT[52] - dBdT[34] - dBdT[12])))) * rho_inv;
  jac[35] += -j_temp * 2.9021420000000003e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 210 wrt species
  if (T <= 1000.0) {
    Kc = (-5.7037071199999980e+00 + 4.3027002999999953e-01 * logT + T * (-4.7119914749999998e-03 + T * (3.2378600566666669e-06 + T * (-1.1862624458333336e-09 + 1.8668651799999997e-13 * T))) - -5.6504519299999993e+04 / T);
  } else {
    Kc = (1.4518248135000000e+01 + -3.0509806250000002e+00 * logT + T * (2.3737574650000001e-03 + T * (-3.7875476833333331e-07 + T * (4.6648762166666668e-11 + -2.5880622800000001e-15 * T))) - -5.5817423590000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[210] - 2.0 * rev_rates[209]);
  kf = 25000000000.0;
  kr = kf / Kc;
  jac[88] +=  -1.4396402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[13]));
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[13]));
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[13]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[13]));
  jac[141] +=  -2.8792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[13]));
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[13]));
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[13]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[13]));
  jac[194] +=  -1.8139067715039316e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[13]));
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[13]));
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[13]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[13]));
  jac[247] +=  -9.0695338575196582e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[13]));
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[13]));
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[13]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[13]));
  jac[300] +=  -1.7064055872346884e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[13]));
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[13]));
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[13]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[13]));
  jac[353] +=  -1.6109336074709915e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[13]));
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[13]));
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[13]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[13]));
  jac[406] +=  -8.7925738803650411e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[13]));
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[13]));
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[13]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[13]));
  jac[459] +=  -8.5320279361734419e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[13]));
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[13]));
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[13]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[13]));
  jac[512] +=  -2.4162367829489639e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[13]));
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[13]));
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[13]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[13]));
  jac[565] +=  -2.2291691950343120e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[13]));
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[13]));
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[13]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[13]));
  jac[618] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[671] +=  -2.0689861180818547e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[13]));
  jac[724] +=  -1.9302805088454669e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[34] - 5.3669947468147472e-01 * (-kr * conc[13]));
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[34] - 5.3669947468147472e-01 * (-kr * conc[13]));
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[34] - 5.3669947468147472e-01 * (-kr * conc[13]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[34] - 5.3669947468147472e-01 * (-kr * conc[13]));
  jac[777] +=  -1.8090041863120809e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[52] - 5.7268000976672662e-01 * (-kr * conc[13]));
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[52] - 5.7268000976672662e-01 * (-kr * conc[13]));
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[52] - 5.7268000976672662e-01 * (-kr * conc[13]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[52] - 5.7268000976672662e-01 * (-kr * conc[13]));
  jac[830] +=  -1.0360944506326224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[13]));
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[13]));
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[13]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[13]));
  jac[883] +=  -6.5943085403705548e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[13]));
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[13]));
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[13]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[13]));
  jac[936] +=  -1.0001061397722959e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[13]));
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[13]));
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[13]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[13]));
  jac[989] +=  -9.6653398289764847e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[13]));
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[13]));
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[13]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[13]));
  jac[1042] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1095] +=  -9.3514256198480272e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[13]));
  jac[1148] +=  -9.0572608088842954e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[13]));
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[13]));
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[13]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[13]));
  jac[1201] +=  -1.1594682208586997e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[13]));
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[13]));
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[13]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[13]));
  jac[1254] +=  -1.1145845975171560e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[13]));
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[13]));
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[13]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[13]));
  jac[1307] +=  -1.0730464079107236e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[13]));
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[13]));
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[13]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[13]));
  jac[1360] +=  -1.0344930590409274e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[13]));
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[13]));
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[13]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[13]));
  jac[1413] +=  -9.9861398335266016e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[13]));
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[13]));
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[13]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[13]));
  jac[1466] +=  -9.6514025442273343e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[13]));
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[13]));
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[13]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[13]));
  jac[1519] +=  -7.0733333755795258e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[13]));
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[13]));
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[13]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[13]));
  jac[1572] +=  -6.9037340189469931e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[13]));
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[13]));
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[13]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[13]));
  jac[1625] +=  -6.9037340189469920e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[13]));
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[13]));
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[13]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[13]));
  jac[1678] +=  -2.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[13]));
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[13]));
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[13]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[13]));
  jac[1731] +=  -1.9328696981887061e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[13]));
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[13]));
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[13]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[13]));
  jac[1784] +=  -1.8112780556488266e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[13]));
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[13]));
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[13]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[13]));
  jac[1837] +=  -1.7040790203023271e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[13]));
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[13]));
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[13]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[13]));
  jac[1890] +=  -(j_temp * -3.5980535085251786e-02 + kf * conc[12] - 1.0359805350852518e+00 * (-kr * conc[13]));
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[12] - 1.0359805350852518e+00 * (-kr * conc[13]));
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[12] - 1.0359805350852518e+00 * (-kr * conc[13]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + kf * conc[12] - 1.0359805350852518e+00 * (-kr * conc[13]));
  jac[1943] +=  -9.6718271660400179e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[13]));
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[13]));
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[13]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[13]));
  jac[1996] +=  -6.3082446157571470e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[13]));
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[13]));
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[13]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[13]));
  jac[2049] +=  -6.5938470738565624e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[13]));
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[13]));
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[13]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[13]));
  jac[2102] +=  -9.3574982717527011e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[13]));
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[13]));
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[13]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[13]));
  jac[2155] +=  -1.1154473832085339e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[13]));
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[13]));
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[13]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[13]));
  jac[2208] +=  -1.0738460604876547e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[13]));
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[13]));
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[13]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[13]));
  jac[2261] +=  -1.0352362627445191e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[13]));
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[13]));
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[13]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[13]));
  jac[2314] +=  -7.0728024328080108e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[13]));
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[13]));
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[13]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[13]));
  jac[2367] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2420] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2473] +=  -6.7452332453536401e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[13]));
  jac[2526] +=  -6.9070431733335502e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[13]));
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[13]));
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[13]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[13]));
  jac[2579] +=  -7.2647992390107141e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[13]));
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[13]));
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[13]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[13]));
  jac[2632] +=  -6.7352927388184991e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[13]));
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[13]));
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[13]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[13]));
  jac[2685] +=  -6.5813402055309589e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[13]));
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[13]));
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[13]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[13]));
  jac[2738] +=  -6.7420772852363176e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[13]));
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[13]));
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[13]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[13]));
  jac[2791] +=  -6.5878179908092871e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[13]));
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[13]));
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[13]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[13]));

  //partial of rxn 211 wrt T
  j_temp = ((-pres_mod[30] * (fwd_rates[211] - rev_rates[210]) / T) + (pres_mod[30] / T) * ((fwd_rates[211] - rev_rates[210]) * (-1.3200000000000001e+00 + (3.7238247799578045e+02 / T)) + fwd_rates[211] * -1.0 - rev_rates[210] * (-T * (dBdT[38] - dBdT[1] - dBdT[35])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;

  //partial of rxn 211 wrt species
  if (T <= 1000.0) {
    Kc = (2.1006628530000002e+00 + -1.1849847000000002e+00 * logT + T * (-5.1532055035266588e-04 + T * (1.2386975003326533e-06 + T * (-6.5007988352506800e-10 + 1.3709401504638660e-13 * T))) - -2.3769985900000000e+04 / T);
  } else {
    Kc = (5.4651077240000001e+00 + -1.7813547100000000e+00 * logT + T * (1.1516508115421487e-03 + T * (-5.9387886026032471e-08 + T * (-9.9817252207063742e-13 + 1.9201251209013214e-16 * T))) - -2.3644052499999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = (fwd_rates[211] - rev_rates[210]);
  j_temp = -mw_avg * rho_inv * pres_mod[30] * (3.0 * fwd_rates[211] - 2.0 * rev_rates[210]);
  kf = exp(3.1433229255349488e+01 - 1.32 * logT - (3.7238247799578045e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[30] * (kf * conc[35]));
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[30] * (kf * conc[35]));
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[30] * (kf * conc[35]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[30] * (kf * conc[1]));
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[30] * (kf * conc[1]));
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[30] * (kf * conc[1]));
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[30] * (-kr));
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[30] * (-kr));
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[30] * (-kr));
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 212 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[212] * -1.0 - rev_rates[211] * (-1.0 + -T * (dBdT[35] + dBdT[4] - dBdT[38] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[39] += -j_temp * 3.1014080000000000e+01;

  //partial of rxn 212 wrt species
  if (T <= 1000.0) {
    Kc = (-2.1335872480000004e+00 + 5.0873303000000014e-01 * logT + T * (9.5432120999999954e-04 + T * (-1.5762184250000001e-06 + T * (8.3732429250000000e-10 + -1.7452126549999997e-13 * T))) - -2.7210852640000001e+04 / T);
  } else {
    Kc = (-3.3495342299999997e+00 + 8.0482158999999998e-01 * logT + T * (-8.3444888515000007e-04 + T * (7.3480678183333338e-08 + T * (-5.4958583916666665e-12 + 3.3363249750000000e-16 * T))) - -2.7188529500000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[212] - 2.0 * rev_rates[211]);
  kf = 25000000000.0;
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  -1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  -3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[38]);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[38]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[38]);
  jac[198] +=  -1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[38]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  -9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[304] +=  -1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[35]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  -1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  -9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  -9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  -2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  -2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  -2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  -1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  -1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  -7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  -1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  -1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  -9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  -1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  -1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  -1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  -1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  -1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  -1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  -7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  -7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  -7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  -2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  -2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  -1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  -1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  -1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1947] +=  -1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[4]);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  -6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  -7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[2]);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[2]);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[2]);
  jac[2106] +=  -(j_temp * -1.0711271859119242e-01 + kf * conc[2]);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  -1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  -1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  -1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  -7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  -7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  -7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  -7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  -7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  -7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  -7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 213 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[213] - rev_rates[212]) * (7.1999999999999997e-01 + (3.3212491280704739e+02 / T)) + fwd_rates[213] * -1.0 - rev_rates[212] * (-1.0 + -T * (dBdT[0] + dBdT[35] - dBdT[38] - dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[39] += -j_temp * 3.1014080000000000e+01;

  //partial of rxn 213 wrt species
  if (T <= 1000.0) {
    Kc = (2.1313819709999997e+00 + -4.7068417999999967e-01 * logT + T * (4.5055809246473330e-03 + T * (-4.4850559996673466e-06 + T * (2.3298473331415985e-09 + -5.0589989545361344e-13 * T))) - -2.8095269073000003e+04 / T);
  } else {
    Kc = (-6.1140443859999998e+00 + 1.1186338899999999e+00 * logT + T * (-1.1763520250078516e-03 + T * (1.4263067697396752e-07 + T * (-1.3965692855403972e-11 + 8.0926431809013212e-16 * T))) - -2.8253426222000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[213] - 2.0 * rev_rates[212]);
  kf = exp(2.0617905321288585e+01 + 0.72 * logT - (3.3212491280704739e+02 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[35]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[35]);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[35]);
  jac[92] +=  -1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[35]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[38]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[38]);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[38]);
  jac[145] +=  -3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[38]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] +=  -1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  -9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  -1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  -1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  -9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  -9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  -2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  -2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  -2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  -1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  -1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  -7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  -1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  -1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  -9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  -1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  -1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  -1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  -1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  -1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  -1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  -7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  -7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  -7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  -2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  -2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  -1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  -1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  -1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[0]);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[0]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[0]);
  jac[1947] +=  -1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[0]);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  -6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  -7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + kf * conc[1]);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + kf * conc[1]);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[1]);
  jac[2106] +=  -(j_temp * -1.0711271859119242e-01 + kf * conc[1]);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  -1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  -1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  -1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  -7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  -7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  -7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  -7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  -7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  -7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  -7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 214 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[214] - rev_rates[213]) * (1.8999999999999999e+00 + (-4.7805858661620459e+02 / T)) + fwd_rates[214] * -1.0 - rev_rates[213] * (-1.0 + -T * (dBdT[35] + dBdT[5] - dBdT[38] - dBdT[4])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[39] += -j_temp * 3.1014080000000000e+01;

  //partial of rxn 214 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0571187999999987e-01 + -1.0839016999999940e-01 * logT + T * (6.9776225999999960e-04 + T * (-9.2162021666666645e-07 + T * (5.1617677583333336e-10 + -1.1670084150000000e-13 * T))) - -3.5612481260000000e+04 / T);
  } else {
    Kc = (-1.9694556200000002e+00 + 2.2245952000000013e-01 * logT + T * (-3.3740663800000000e-04 + T * (1.0958258999999998e-08 + T * (2.4018696666666694e-13 + 6.1930543000000013e-17 * T))) - -3.5692561500000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[214] - 2.0 * rev_rates[213]);
  kf = exp(9.4727046364436731e+00 + 1.9 * logT - (-4.7805858661620459e+02 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  -1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  -3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] +=  -1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  -9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[38]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[38]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[38]);
  jac[304] +=  -1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[38]);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[35]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[35]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[35]);
  jac[357] +=  -1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[35]);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  -9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  -9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  -2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  -2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  -2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  -1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  -1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  -7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  -1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  -1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  -9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  -1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  -1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  -1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  -1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  -1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  -1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  -7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  -7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  -7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  -2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  -2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  -1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  -1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  -1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[5]);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[5]);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[5]);
  jac[1947] +=  -1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[5]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  -6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  -7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[4]);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[4]);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[4]);
  jac[2106] +=  -(j_temp * -1.0711271859119242e-01 + kf * conc[4]);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  -1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  -1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  -1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  -7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  -7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  -7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  -7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  -7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  -7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  -7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 215 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[215] - rev_rates[214]) * ((6.5418543431691160e+03 / T)) + fwd_rates[215] * -1.0 - rev_rates[214] * (-1.0 + -T * (dBdT[6] + dBdT[35] - dBdT[38] - dBdT[3])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[39] += -j_temp * 3.1014080000000000e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;

  //partial of rxn 215 wrt species
  if (T <= 1000.0) {
    Kc = (3.8566506999999994e-01 + 2.0432635000000010e-01 * logT + T * (-3.6087262500000047e-04 + T * (6.4646701499999954e-07 + T * (-5.6617797583333357e-10 + 1.6533212850000007e-13 * T))) - -3.4492240000000118e+02 / T);
  } else {
    Kc = (-4.9212270000000000e+00 + 1.0160277600000005e+00 * logT + T * (-7.7328450500000010e-04 + T * (8.0105969833333324e-08 + T * (-6.9371758333333307e-12 + 3.5203375800000000e-16 * T))) - -6.2929296700000043e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[215] - 2.0 * rev_rates[214]);
  kf = exp(2.3025850929940457e+01 - (6.5418543431691160e+03 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  -1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  -3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] +=  -1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[38]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[38]);
  jac[251] +=  -9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[38]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[38]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  -1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  -1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[35]);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[35]);
  jac[410] +=  -9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[35]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[35]);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  -9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  -2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  -2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  -2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  -2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  -1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[834] +=  -1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  -7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  -1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  -1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  -9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  -9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  -1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  -1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  -1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  -1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  -1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  -1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  -7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  -7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  -7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  -2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  -2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  -1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  -1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  -1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[6]);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[6]);
  jac[1947] +=  -1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[6]);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[6]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  -6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  -7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 + kf * conc[3]);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 + kf * conc[3]);
  jac[2106] +=  -(j_temp * -1.0711271859119242e-01 + kf * conc[3]);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01 + kf * conc[3]);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  -1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  -1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  -1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  -7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  -7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  -7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  -7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  -7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  -7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  -7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  -7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 216 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[216] * -1.0 - rev_rates[215] * (-1.0 + -T * (dBdT[14] + dBdT[30] - dBdT[39] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[40] = -j_temp * 2.6017740000000000e+01;

  //partial of rxn 216 wrt species
  if (T <= 1000.0) {
    Kc = (2.3715537499999999e+00 + -7.0166873000000018e-01 * logT + T * (1.8122392150000000e-03 + T * (-1.2950912216666667e-06 + T * (6.1251961283333337e-10 + -1.2763903244999998e-13 * T))) - -3.9070048199999990e+04 / T);
  } else {
    Kc = (6.0814713499999993e+00 + -1.1842727700000002e+00 * logT + T * (1.1399707093500001e-03 + T * (-2.4280962665000002e-07 + T * (2.8245736574999998e-11 + -1.4021312004999999e-15 * T))) - -3.8771866500000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[216] - 2.0 * rev_rates[215]);
  kf = 77000000000.0;
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[93] =  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] =  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[39]);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[39]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[39]);
  jac[199] =  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[39]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[252] =  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[305] =  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] =  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[411] =  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[464] =  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] =  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] =  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] =  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] =  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] =  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] =  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[835] =  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] =  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[941] =  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[994] =  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1047] =  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1100] =  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1153] =  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] =  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] =  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1312] =  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1365] =  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1418] =  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1471] =  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1524] =  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] =  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] =  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1683] =  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] =  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] =  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] =  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1895] =  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1948] =  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] =  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] =  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2107] =  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[2]);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[2]);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[2]);
  jac[2160] =  -(j_temp * 7.1242130574280749e-02 + kf * conc[2]);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2213] =  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2266] =  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2319] =  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] =  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] =  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] =  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2531] =  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2584] =  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] =  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] =  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] =  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] =  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 217 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[217] * -1.0 - rev_rates[216] * (-1.0 + -T * (dBdT[46] + dBdT[1] - dBdT[39] - dBdT[4])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[47] = j_temp * 4.2017139999999998e+01;
  jac[40] += -j_temp * 2.6017740000000000e+01;

  //partial of rxn 217 wrt species
  if (T <= 1000.0) {
    Kc = (7.5052274350000010e+00 + -2.2780197300000000e+00 * logT + T * (6.0809997953526667e-03 + T * (-2.5248082519993201e-06 + T * (7.4983274685840136e-10 + -1.1155853204638663e-13 * T))) - -1.5167283659999994e+04 / T);
  } else {
    Kc = (-1.1067721453999999e+01 + 8.1331633999999964e-01 * logT + T * (8.5664779295785138e-04 + T * (-2.1731609697396752e-07 + T * (2.5374078072070635e-11 + -1.2626227000901320e-15 * T))) - -1.5917062100000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[217] - 2.0 * rev_rates[216]);
  kf = 40000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[100] =  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[153] =  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[146] +=  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] =  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[199] +=  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[259] =  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[39]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[39]);
  jac[312] =  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[39]);
  jac[305] +=  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[39]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[365] =  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] =  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] =  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] =  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] =  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] =  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] =  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] =  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] =  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[842] =  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] =  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[948] =  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1001] =  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1054] =  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1107] =  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] =  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1213] =  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1266] =  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1319] =  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1372] =  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1425] =  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1478] =  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] =  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] =  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] =  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] =  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] =  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] =  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1849] =  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1902] =  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1955] =  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1948] +=  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] =  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] =  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2114] =  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + kf * conc[4]);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[4]);
  jac[2167] =  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[4]);
  jac[2160] +=  -(j_temp * 7.1242130574280749e-02 + kf * conc[4]);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2220] =  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2213] +=  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2273] =  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] =  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] =  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] =  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] =  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2538] =  (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2531] +=  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] =  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] =  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] =  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] =  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] =  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 218 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[218] - rev_rates[217]) * ((3.7540179538493539e+03 / T)) + fwd_rates[218] * -1.0 - rev_rates[217] * (-1.0 + -T * (dBdT[40] + dBdT[4] - dBdT[39] - dBdT[5])))) * rho_inv;
  jac[41] = j_temp * 2.7025680000000001e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[6] += -j_temp * 1.8015280000000001e+01;
  jac[40] += -j_temp * 2.6017740000000000e+01;

  //partial of rxn 218 wrt species
  if (T <= 1000.0) {
    Kc = (7.2416207799999999e+00 + -1.5605716300000005e+00 * logT + T * (5.3208999249999998e-03 + T * (-2.8997540666666668e-06 + T * (1.0011957933333334e-09 + -1.4762313550000001e-13 * T))) - -3.0868997399999935e+03 / T);
  } else {
    Kc = (-1.8165278799999998e+00 + 1.1515388000000026e-01 * logT + T * (7.3724185049999988e-04 + T * (-1.7828343233333334e-07 + T * (2.0328767283333333e-11 + -9.6460179500000001e-16 * T))) - -3.2659418999999980e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[218] - 2.0 * rev_rates[217]);
  kf = exp(2.2802707378626248e+01 - (3.7540179538493539e+03 / T));
  kr = kf / Kc;
  jac[94] =  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  -8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] =  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  -1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] +=  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] =  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  -1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[199] +=  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] =  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  -5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] =  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[271] +=  -1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[305] +=  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[359] =  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[39]);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[39]);
  jac[324] +=  -(j_temp * 3.5690674632355568e-01 + kf * conc[39]);
  jac[358] +=  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[39]);
  jac[412] =  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  -5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] =  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  -5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] =  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  -1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] =  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  -1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] =  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] =  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] =  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  -1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] =  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  -1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] =  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  -6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] =  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  -4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] =  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  -6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] =  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  -5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] =  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] =  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] =  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  -5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] =  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  -7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] =  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  -6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] =  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  -6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] =  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  -6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] =  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  -6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] =  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  -5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] =  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  -4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] =  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  -4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] =  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  -4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] =  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  -1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] =  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  -1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] =  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  -1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] =  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  -1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] =  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  -6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] =  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  -6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1948] +=  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] =  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  -3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] =  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  -4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] =  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  -5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] =  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[5]);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[5]);
  jac[2126] +=  -6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[5]);
  jac[2160] +=  -(j_temp * 7.1242130574280749e-02 + kf * conc[5]);
  jac[2214] =  (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2179] +=  -6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2213] +=  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2267] =  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  -6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] =  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  -4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] =  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] =  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] =  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] =  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  -4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2531] +=  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] =  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  -4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] =  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  -4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] =  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  -4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] =  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  -4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] =  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  -4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 219 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[219] - rev_rates[218]) * ((-2.2141660853803160e+02 / T)) + fwd_rates[219] * -1.0 - rev_rates[218] * (-1.0 + -T * (dBdT[46] + dBdT[2] - dBdT[39] - dBdT[3])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;
  jac[40] += -j_temp * 2.6017740000000000e+01;

  //partial of rxn 219 wrt species
  if (T <= 1000.0) {
    Kc = (5.3644163899999997e+00 + -1.4001935599999999e+00 * logT + T * (4.7390486950000003e-03 + T * (-2.2891915250000001e-06 + T * (7.2250737333333334e-10 + -9.9906230000000010e-14 * T))) - -6.8396602399999974e+03 / T);
  } else {
    Kc = (-6.6930056899999997e+00 + 6.9308694000000015e-01 * logT + T * (3.4633183564999995e-04 + T * (-6.2912707016666668e-08 + T * (-2.4546240833333114e-13 + 4.6944497049999995e-16 * T))) - -7.2260281800000012e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[219] - 2.0 * rev_rates[218]);
  kf = exp(2.2538090579105461e+01 - (-2.2141660853803160e+02 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] +=  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[46]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[46]);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[46]);
  jac[199] +=  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[46]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[39]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[39]);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[39]);
  jac[252] +=  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[39]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[305] +=  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1948] +=  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 + kf * conc[3]);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[3]);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[3]);
  jac[2160] +=  -(j_temp * 7.1242130574280749e-02 + kf * conc[3]);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2213] +=  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[2]);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[2]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[2]);
  jac[2531] +=  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[2]);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 220 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[220] - rev_rates[219]) * (2.4500000000000002e+00 + (1.1272118252845246e+03 / T)) + fwd_rates[220] * -1.0 - rev_rates[219] * (-1.0 + -T * (dBdT[40] + dBdT[1] - dBdT[39] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[40] += -j_temp * 2.6017740000000000e+01;

  //partial of rxn 220 wrt species
  if (T <= 1000.0) {
    Kc = (5.0045269289999998e+00 + -1.1982776200000003e+00 * logT + T * (1.5130812603526670e-03 + T * (6.6368171633401331e-07 + T * (-8.1247476397493195e-10 + 2.4157591845361340e-13 * T))) - -1.0604111926999998e+04 / T);
  } else {
    Kc = (2.3280608859999998e+00 + -7.8102048999999996e-01 * logT + T * (1.5761872375078514e-03 + T * (-3.0995585030730089e-07 + T * (3.4534647105403977e-11 + -1.7119355700901321e-15 * T))) - -1.0705077178000007e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[220] - 2.0 * rev_rates[219]);
  kf = exp(5.6869753563398202e+00 + 2.45 * logT - (1.1272118252845246e+03 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + kf * conc[39]);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + kf * conc[39]);
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 + kf * conc[39]);
  jac[93] +=  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01 + kf * conc[39]);
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 - kr * conc[40]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[40]);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[40]);
  jac[146] +=  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[40]);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[199] +=  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[305] +=  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1948] +=  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + kf * conc[0]);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + kf * conc[0]);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[0]);
  jac[2160] +=  -(j_temp * 7.1242130574280749e-02 + kf * conc[0]);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 - kr * conc[1]);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - kr * conc[1]);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[1]);
  jac[2213] +=  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[1]);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2531] +=  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 221 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[221] * -1.0 - rev_rates[220] * (-1.0 + -T * (dBdT[35] + dBdT[14] - dBdT[46] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 221 wrt species
  if (T <= 1000.0) {
    Kc = (-7.6159542499999997e+00 + 1.8028118699999998e+00 * logT + T * (-5.3875898200000010e-03 + T * (2.3002309616666666e-06 + T * (-5.9189663966666670e-10 + 5.5892614550000019e-14 * T))) - -4.8304199200000003e+04 / T);
  } else {
    Kc = (1.3693731849999999e+01 + -1.7458140700000002e+00 * logT + T * (5.1721487185000018e-04 + T * (-9.8268863316666693e-08 + T * (1.3469789741666667e-11 + -8.2644594049999995e-16 * T))) - -4.7452599900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[221] - 2.0 * rev_rates[220]);
  kf = 23500000000.0;
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[46]);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[46]);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[46]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[46]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[2]);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[2]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[2]);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[2]);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 222 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[222] * -1.0 - rev_rates[221] * (-1.0 + -T * (dBdT[31] + dBdT[14] - dBdT[46] - dBdT[1])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 222 wrt species
  if (T <= 1000.0) {
    Kc = (-5.4925558370000003e+00 + 1.7455111699999999e+00 * logT + T * (-4.5518652503526670e-03 + T * (1.3190632219993198e-06 + T * (-1.1775385985840135e-10 + -3.0438084903613376e-14 * T))) - -1.2619593899999993e+04 / T);
  } else {
    Kc = (1.8703722633999998e+01 + -2.1533061000000000e+00 * logT + T * (5.4359717654214889e-04 + T * (-9.0545787859365817e-08 + T * (1.3375877811262696e-11 + -8.3857097490986797e-16 * T))) - -1.1508807300000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[222] - 2.0 * rev_rates[221]);
  kf = 54000000000.0;
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[46]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[46]);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[46]);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[46]);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + kf * conc[1]);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[1]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[1]);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[1]);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 223 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[223] * -1.0 - rev_rates[222] * (-2.0 + -T * (dBdT[35] + dBdT[1] + dBdT[14] - dBdT[46] - dBdT[4])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 223 wrt species
  if (T <= 1000.0) {
    Kc = (-7.5830298549999995e+00 + 2.4790635399999998e+00 * logT + T * (-5.8265904796473344e-03 + T * (2.6377518863340136e-06 + T * (-7.7914104864159860e-10 + 9.3319865003613392e-14 * T))) - 2.6766393399999979e+03 / T);
  } else {
    Kc = (1.1578158355999999e+01 + -7.6928095000000019e-01 * logT + T * (2.0001294545785150e-04 + T * (-1.1236165547396756e-07 + T * (1.9963820655403973e-11 + -1.3520909500901322e-15 * T))) - 3.3799821000000011e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[223] - 3.0 * rev_rates[222]);
  kf = 2500000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[35] * conc[14]);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35] * conc[14]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35] * conc[14]);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35] * conc[14]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[35] * conc[14]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[46]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[46]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[46]);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[46]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[46]);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[35] * conc[1]);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35] * conc[1]);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[35] * conc[1]);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35] * conc[1]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[35] * conc[1]);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - kr * conc[1] * conc[14]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[1] * conc[14]);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1] * conc[14]);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[1] * conc[14]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[1] * conc[14]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + kf * conc[4]);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[4]);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[4]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[4]);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[4]);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 224 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[224] * -1.0 - rev_rates[223] * (-1.0 + -T * (dBdT[52] + dBdT[14] - dBdT[46] - dBdT[30])))) * rho_inv;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;

  //partial of rxn 224 wrt species
  if (T <= 1000.0) {
    Kc = (-7.8368716899999997e+00 + 1.5512796700000000e+00 * logT + T * (-4.0036410400000003e-03 + T * (9.0670095500000012e-07 + T * (1.4556870700000011e-10 + -1.0089594994999997e-13 * T))) - -8.6152099900000001e+04 / T);
  } else {
    Kc = (1.3620173909999998e+01 + -1.9263017900000001e+00 * logT + T * (5.3521874000000014e-04 + T * (-9.4657758500000024e-08 + T * (1.2742180249999999e-11 + -7.9921123999999990e-16 * T))) - -8.5212566099999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[224] - 2.0 * rev_rates[223]);
  kf = 20000000000.0;
  kr = kf / Kc;
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14]));
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14]));
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14]));
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[14]));
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[14]));
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[14]));
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[14]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[14]));
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[14]));
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[14]));
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[14]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14]));
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14]));
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14]));
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14]));
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14]));
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14]));
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14]));
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14]));
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14]));
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14]));
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14]));
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14]));
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14]));
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14]));
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14]));
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14]));
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14]));
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14]));
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14]));
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14]));
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14]));
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14]));
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14]));
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14]));
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14]));
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14]));
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14]));
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14]));
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14]));
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14]));
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14]));
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14]));
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14]));
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14]));
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14]));
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14]));
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14]));
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14]));
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14]));
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14]));
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14]));
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14]));
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14]));
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14]));
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14]));
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14]));
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14]));
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14]));
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14]));
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14]));
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14]));
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14]));
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14]));
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14]));
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14]));
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14]));
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14]));
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14]));
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14]));
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14]));
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14]));
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14]));
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14]));
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14]));
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14]));
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14]));
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14]));
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14]));
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14]));
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[46] - 5.0000000000000000e-01 * (-kr * conc[14]));
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[46] - 5.0000000000000000e-01 * (-kr * conc[14]));
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[46] - 5.0000000000000000e-01 * (-kr * conc[14]));
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[46] - 5.0000000000000000e-01 * (-kr * conc[14]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14]));
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14]));
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14]));
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14]));
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14]));
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14]));
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14]));
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14]));
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14]));
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14]));
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14]));
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14]));
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14]));
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14]));
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14]));
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14]));
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14]));
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14]));
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14]));
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14]));
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14]));
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14]));
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14]));
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14]));
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14]));
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14]));
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14]));
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14]));
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14]));
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14]));
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14]));
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14]));
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14]));
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[14]));
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[14]));
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[14]));
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[14]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[30] - 1.4998900529316599e+00 * (-kr * conc[14]));
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[30] - 1.4998900529316599e+00 * (-kr * conc[14]));
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[30] - 1.4998900529316599e+00 * (-kr * conc[14]));
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[30] - 1.4998900529316599e+00 * (-kr * conc[14]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14]));
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14]));
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14]));
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14]));
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14]));
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14]));
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14]));
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14]));
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14]));
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14]));
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14]));
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14]));
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14]));
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14]));
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14]));
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14]));

  //partial of rxn 225 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[225] - rev_rates[224]) * ((1.0064391297183254e+04 / T)) + fwd_rates[225] * -1.0 - rev_rates[224] * (-1.0 + -T * (dBdT[35] + dBdT[15] - dBdT[46] - dBdT[3])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 225 wrt species
  if (T <= 1000.0) {
    Kc = (-9.9210436999999896e-01 + -3.4137340000000016e-02 * logT + T * (-7.3140693500000058e-04 + T * (4.0946178333333354e-07 + T * (-1.6644554083333330e-10 + 3.7375429100000013e-14 * T))) - -5.2145880140000001e+04 / T);
  } else {
    Kc = (7.0486319200000001e+00 + -1.3166564499999995e+00 * logT + T * (9.0860545999999994e-04 + T * (-1.6761438683333339e-07 + T * (1.9632193500000007e-11 + -1.0236223650000002e-15 * T))) - -5.1753856679999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[225] - 2.0 * rev_rates[224]);
  kf = exp(2.1416413017506358e+01 - (1.0064391297183254e+04 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[46]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[46]);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[46]);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[46]);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[35]);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[35]);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[35]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[35]);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[15]);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[15]);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[15]);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[15]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[3]);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[3]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[3]);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[3]);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 226 wrt T
  j_temp = ((-pres_mod[31] * (fwd_rates[226] - rev_rates[225]) / T) + (pres_mod[31] / T) * ((fwd_rates[226] - rev_rates[225]) * ((2.7199017480637747e+04 / T)) - rev_rates[225] * (-1.0 + -T * (dBdT[30] + dBdT[14] - dBdT[46])))) * rho_inv;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;

  //partial of rxn 226 wrt species
  if (T <= 1000.0) {
    Kc = (-5.1007492900000004e+00 + 2.2526026699999999e+00 * logT + T * (-4.7077612400000003e-03 + T * (1.5672379550000001e-06 + T * (-3.2455754299999995e-10 + 2.1346750050000008e-14 * T))) - 2.7078074000000001e+04 / T);
  } else {
    Kc = (1.5033619309999999e+01 + -1.0210559899999998e+00 * logT + T * (-3.3879009999999871e-05 + T * (-3.9586321833333355e-08 + T * (9.3656894166666670e-12 + -6.6515351000000003e-16 * T))) - 2.7977777600000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = (fwd_rates[226] - rev_rates[225]);
  j_temp = -mw_avg * rho_inv * pres_mod[31] * (2.0 * fwd_rates[226] - 3.0 * rev_rates[225]);
  kf = exp(2.6459838134425603e+01 - (2.7199017480637747e+04 / T));
  kr = kf / Kc;
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[30]));
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[30]));
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[30]));
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[14]));
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[14]));
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[31] * (-kr * conc[14]));
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[31] * (kf));
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[31] * (kf));
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[31] * (kf));
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 227 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[227] - rev_rates[226]) * (-1.5200000000000000e+00 + (3.7238247799578045e+02 / T)) + fwd_rates[227] * -1.0 - rev_rates[226] * (-1.0 + -T * (dBdT[37] + dBdT[14] - dBdT[46] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[38] += j_temp * 4.4012880000000003e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 227 wrt species
  if (T <= 1000.0) {
    Kc = (3.6438137099999990e+00 + -1.2087234300000000e+00 * logT + T * (3.2640907599999994e-03 + T * (-2.5514855449999996e-06 + T * (1.2602854570000002e-09 + -2.6536800995000000e-13 * T))) - -3.0129411599999999e+04 / T);
  } else {
    Kc = (2.6664619099999998e+00 + -8.7453159000000014e-01 * logT + T * (5.9663606500000006e-04 + T * (-1.0797208350000001e-07 + T * (1.4392623249999999e-11 + -8.5042962000000006e-16 * T))) - -3.0003565199999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[227] - 2.0 * rev_rates[226]);
  kf = exp(3.2878045188089033e+01 - 1.52 * logT - (3.7238247799578045e+02 / T));
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[91] +=  2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[144] +=  4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[197] +=  2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[250] +=  1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[303] +=  2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[356] +=  2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[409] +=  1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[462] +=  1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[515] +=  3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[568] +=  3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[621] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[674] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[727] +=  2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[780] +=  2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[37]);
  jac[833] +=  1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[37]);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[37]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[37]);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[886] +=  1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[939] +=  1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[992] +=  1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1045] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1098] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1151] +=  1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1204] +=  1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1257] +=  1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1310] +=  1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1363] +=  1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1416] +=  1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1469] +=  1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1522] +=  1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1575] +=  1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1628] +=  1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1681] +=  3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1734] +=  2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1787] +=  2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1840] +=  2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1893] +=  1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[46]);
  jac[1946] +=  1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[46]);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[46]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[46]);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1999] +=  9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[14]);
  jac[2052] +=  (j_temp * -5.7113218350594064e-01 - kr * conc[14]);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[14]);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[14]);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2105] +=  1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2158] +=  1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2211] +=  1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2264] +=  1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2317] +=  1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2370] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2423] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2476] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[35]);
  jac[2529] +=  1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[35]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[35]);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[35]);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2582] +=  1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2635] +=  1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2688] +=  9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2741] +=  1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2794] +=  9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 228 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[228] - rev_rates[227]) * (-2.0000000000000000e+00 + (4.0257565188733020e+02 / T)) + fwd_rates[228] * -1.0 - rev_rates[227] * (-1.0 + -T * (dBdT[52] + dBdT[15] - dBdT[46] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 228 wrt species
  if (T <= 1000.0) {
    Kc = (3.4100697999999996e+00 + -1.3899565799999998e+00 * logT + T * (3.1133221850000001e-03 + T * (-2.2901988816666664e-06 + T * (1.0529286850000000e-09 + -2.0303855239999998e-13 * T))) - -7.3919969600000011e+04 / T);
  } else {
    Kc = (6.0558191699999977e+00 + -1.6286898099999996e+00 * logT + T * (1.2030333300000000e-03 + T * (-2.4563133833333340e-07 + T * (3.3925993250000005e-11 + -2.0415178950000001e-15 * T))) - -7.3607061300000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[228] - 2.0 * rev_rates[227]);
  kf = exp(3.5873777461643023e+01 - 2.0 * logT - (4.0257565188733020e+02 / T));
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[15]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[15]));
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[15]));
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[15]));
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[15]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[15]));
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[15]));
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[15]));
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[15]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[15]));
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[15]));
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[15]));
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[15]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[15]));
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[15]));
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[15]));
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[15]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[15]));
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[15]));
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[15]));
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[15]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[15]));
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[15]));
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[15]));
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[15]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[15]));
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[15]));
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[15]));
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[15]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[15]));
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[15]));
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[15]));
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[15]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[15]));
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[15]));
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[15]));
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[15]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[15]));
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[15]));
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[15]));
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[15]));
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[15]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[15]));
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[15]));
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[15]));
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[15]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[15]));
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[15]));
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[15]));
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[15]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[15]));
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[15]));
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[15]));
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[52] - 1.5710222364376005e+00 * (-kr * conc[15]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[52] - 1.5710222364376005e+00 * (-kr * conc[15]));
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[52] - 1.5710222364376005e+00 * (-kr * conc[15]));
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[52] - 1.5710222364376005e+00 * (-kr * conc[15]));
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[15]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[15]));
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[15]));
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[15]));
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[15]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[15]));
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[15]));
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[15]));
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[15]));
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[15]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[15]));
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[15]));
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[15]));
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[15]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[15]));
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[15]));
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[15]));
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[15]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[15]));
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[15]));
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[15]));
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[15]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[15]));
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[15]));
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[15]));
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[15]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[15]));
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[15]));
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[15]));
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[15]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[15]));
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[15]));
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[15]));
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[15]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[15]));
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[15]));
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[15]));
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[15]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[15]));
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[15]));
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[15]));
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[15]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[15]));
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[15]));
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[15]));
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[15]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[15]));
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[15]));
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[15]));
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[15]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[15]));
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[15]));
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[15]));
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[15]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[15]));
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[15]));
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[15]));
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[15]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[15]));
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[15]));
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[15]));
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[15]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[15]));
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[15]));
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[15]));
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[15]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[15]));
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[15]));
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[15]));
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[46] - 1.0711321835059406e+00 * (-kr * conc[15]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[46] - 1.0711321835059406e+00 * (-kr * conc[15]));
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[46] - 1.0711321835059406e+00 * (-kr * conc[15]));
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[46] - 1.0711321835059406e+00 * (-kr * conc[15]));
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[15]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[15]));
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[15]));
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[15]));
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[15]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[15]));
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[15]));
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[15]));
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[15]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[15]));
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[15]));
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[15]));
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[15]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[15]));
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[15]));
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[15]));
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[15]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[15]));
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[15]));
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[15]));
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[15]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[15]));
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[15]));
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[15]));
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[15]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[15]));
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[15]));
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[15]));
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[15]));
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[35] - 1.4998900529316599e+00 * (-kr * conc[15]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 + kf * conc[35] - 1.4998900529316599e+00 * (-kr * conc[15]));
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[35] - 1.4998900529316599e+00 * (-kr * conc[15]));
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[35] - 1.4998900529316599e+00 * (-kr * conc[15]));
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[15]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[15]));
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[15]));
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[15]));
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[15]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[15]));
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[15]));
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[15]));
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[15]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[15]));
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[15]));
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[15]));
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[15]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[15]));
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[15]));
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[15]));
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[15]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[15]));
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[15]));
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[15]));

  //partial of rxn 229 wrt T
  j_temp = ((-pres_mod[32] * (fwd_rates[229] - rev_rates[228]) / T) + (pres_mod[32] / T) * ((fwd_rates[229] - rev_rates[228]) * (-3.2999999999999998e+00 + (6.3707596911170003e+04 / T)) - rev_rates[228] * (-1.0 + -T * (dBdT[1] + dBdT[39] - dBdT[40])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[40] += j_temp * 2.6017740000000000e+01;

  //partial of rxn 229 wrt species
  if (T <= 1000.0) {
    Kc = (-9.2365717529999998e+00 + 2.8539465000000002e+00 * logT + T * (-5.5033416346473331e-03 + T * (2.5826767830006802e-06 + T * (-8.6729268564159879e-10 + 1.2722996195361339e-13 * T))) - 6.2469366899999994e+04 / T);
  } else {
    Kc = (-1.6791242240000002e+00 + 1.4437413100000001e+00 * logT + T * (-1.5514860240421488e-03 + T * (2.2671305935936580e-07 + T * (-1.9570781727929365e-11 + 7.1065873990986783e-16 * T))) - 6.2602555899999999e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = (fwd_rates[229] - rev_rates[228]);
  j_temp = -mw_avg * rho_inv * pres_mod[32] * (2.0 * fwd_rates[229] - 3.0 * rev_rates[228]);
  kf = exp(5.9906433130998472e+01 - 3.3 * logT - (6.3707596911170003e+04 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[93] +=  1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[32] * (-kr * conc[39]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[32] * (-kr * conc[39]));
  jac[146] +=  2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[32] * (-kr * conc[39]));
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[199] +=  1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[252] +=  8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[305] +=  1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[358] +=  1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[411] +=  7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[464] +=  7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[517] +=  2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[570] +=  1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[623] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[676] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[729] +=  1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[782] +=  1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[835] +=  9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[888] +=  5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[941] +=  8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[994] +=  8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1047] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1100] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1153] +=  8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1206] +=  1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1259] +=  9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1312] +=  9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1365] +=  9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1418] +=  8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1471] +=  8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1524] +=  6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1577] +=  6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1630] +=  6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1683] +=  1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1736] +=  1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1789] +=  1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1842] +=  1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1895] +=  8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1948] +=  8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2001] +=  5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2054] +=  5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2107] +=  8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[32] * (-kr * conc[1]));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[32] * (-kr * conc[1]));
  jac[2160] +=  (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[32] * (-kr * conc[1]));
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[32] * (kf));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[32] * (kf));
  jac[2213] +=  9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[32] * (kf));
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2266] +=  9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2319] +=  6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2372] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2425] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2478] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2531] +=  6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2584] +=  6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2637] +=  6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2690] +=  5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2743] +=  6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2796] +=  5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 230 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[230] - rev_rates[229]) * (2.6400000000000001e+00 + (2.5060334329986304e+03 / T)) + fwd_rates[230] * -1.0 - rev_rates[229] * (-1.0 + -T * (dBdT[46] + dBdT[1] - dBdT[40] - dBdT[2])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;

  //partial of rxn 230 wrt species
  if (T <= 1000.0) {
    Kc = (-1.7642687129999999e+00 + -1.0032489999999994e-01 * logT + T * (1.0166588203526670e-03 + T * (-2.7965239366598648e-07 + T * (6.9784470191734520e-11 + -2.1755820546386616e-14 * T))) - -3.6787553000000025e+03 / T);
  } else {
    Kc = (-1.0631272183999998e+01 + 1.2805245299999997e+00 * logT + T * (-3.7763630469214889e-04 + T * (2.3489754542699133e-08 + T * (-6.9073456959603031e-13 + -2.6318950590132193e-17 * T))) - -4.1470881999999983e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[230] - 2.0 * rev_rates[229]);
  kf = exp(3.0106208860477417e+00 + 2.64 * logT - (2.5060334329986304e+03 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 231 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[231] - rev_rates[230]) * (2.6400000000000001e+00 + (2.5060334329986304e+03 / T)) + fwd_rates[231] * -1.0 - rev_rates[230] * (-1.0 + -T * (dBdT[31] + dBdT[14] - dBdT[40] - dBdT[2])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 231 wrt species
  if (T <= 1000.0) {
    Kc = (-7.2568245499999993e+00 + 1.6451862700000000e+00 * logT + T * (-3.5352064300000000e-03 + T * (1.0394108283333334e-06 + T * (-4.7969389666666777e-11 + -5.2193905449999999e-14 * T))) - -1.6298349199999997e+04 / T);
  } else {
    Kc = (8.0724504500000016e+00 + -8.7278157000000078e-01 * logT + T * (1.6596087185000001e-04 + T * (-6.7056033316666684e-08 + T * (1.2685143241666666e-11 + -8.6488992550000001e-16 * T))) - -1.5655895499999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[231] - 2.0 * rev_rates[230]);
  kf = exp(1.6233408176030919e+00 + 2.64 * logT - (2.5060334329986304e+03 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[31]);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[14]);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 232 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[232] - rev_rates[231]) * (1.5800000000000001e+00 + (1.3385640425253729e+04 / T)) + fwd_rates[232] * -1.0 - rev_rates[231] * (-1.0 + -T * (dBdT[39] + dBdT[4] - dBdT[40] - dBdT[2])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[40] += j_temp * 2.6017740000000000e+01;

  //partial of rxn 232 wrt species
  if (T <= 1000.0) {
    Kc = (-9.2694961480000018e+00 + 2.1776948300000001e+00 * logT + T * (-5.0643409749999996e-03 + T * (2.2451558583333332e-06 + T * (-6.8004827666666689e-10 + 8.9802711500000001e-14 * T))) - 1.1488528359999997e+04 / T);
  } else {
    Kc = (4.3644927000000022e-01 + 4.6720818999999958e-01 * logT + T * (-1.2342840976500003e-03 + T * (2.4080585151666663e-07 + T * (-2.6064812641666665e-11 + 1.2363037494999999e-15 * T))) - 1.1769973900000005e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[232] - 2.0 * rev_rates[231]);
  kf = exp(1.5179047931961549e+01 + 1.58 * logT - (1.3385640425253729e+04 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] +=  2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[199] +=  1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[40]);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[39]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[39]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[39]);
  jac[305] +=  1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[39]);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1948] +=  8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 - kr * conc[4]);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[4]);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[4]);
  jac[2160] +=  (j_temp * 7.1242130574280749e-02 - kr * conc[4]);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2213] +=  9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[2]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2531] +=  6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 233 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[233] - rev_rates[232]) * (2.0299999999999998e+00 + (6.7280455821670057e+03 / T)) + fwd_rates[233] * -1.0 - rev_rates[232] * (-1.0 + -T * (dBdT[44] + dBdT[1] - dBdT[40] - dBdT[4])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[45] = j_temp * 4.3025080000000003e+01;

  //partial of rxn 233 wrt species
  if (T <= 1000.0) {
    Kc = (-5.5081952650000003e+00 + -2.7510040299999998e+00 * logT + T * (-3.8249262396473334e-03 + T * (1.4556374313340135e-06 + T * (-5.1760130564159879e-10 + 8.2239404953613387e-14 * T))) - 7.1459463399999986e+03 / T);
  } else {
    Kc = (-2.1037122539999999e+00 + -3.3951268600000000e+00 * logT + T * (-1.8474262695421487e-03 + T * (1.5611888135936581e-07 + T * (-6.5209515945960296e-12 + -9.7074005090132177e-17 * T))) - 7.2077108999999991e+03 / T);
  }

  if (T <= 1368.0) {
    Kc += (1.8468721000000001e+00 + 2.7860495200000002e+00 * logT + T * (3.4433396099999999e-03 + T * (-5.3581310666666662e-07 + T * (4.3099647250000000e-11 + 5.9680394000000003e-16 * T))) - -2.8269839999999999e+03 / T);
  } else {
    Kc += (-1.2079527100000000e+01 + 4.8978488499999999e+00 * logT + T * (1.5839469650000000e-03 + T * (-1.8633510666666667e-07 + T * (1.4770262000000000e-11 + -5.2169588499999993e-16 * T))) - -3.7065333099999998e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[233] - 2.0 * rev_rates[232]);
  kf = exp(7.0030654587864616e+00 + 2.03 * logT - (6.7280455821670057e+03 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[98] =  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[44]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[44]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[44]);
  jac[151] =  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[44]);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[204] =  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[257] =  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[310] =  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[363] =  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[416] =  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[469] =  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[522] =  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[575] =  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[628] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[681] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[734] =  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[787] =  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[840] =  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[893] =  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[946] =  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[999] =  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1052] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1105] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1158] =  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1211] =  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1264] =  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1317] =  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1370] =  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1423] =  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1476] =  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1529] =  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1582] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1635] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1688] =  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1741] =  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1794] =  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1847] =  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1900] =  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1953] =  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2006] =  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2059] =  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2112] =  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2165] =  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2218] =  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2271] =  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2324] =  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2377] =  (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2430] =  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2483] =  (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2536] =  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2589] =  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2642] =  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2695] =  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2748] =  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2801] =  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 234 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[234] - rev_rates[233]) * (2.2599999999999998e+00 + (3.2206052150986416e+03 / T)) + fwd_rates[234] * -1.0 - rev_rates[233] * (-1.0 + -T * (dBdT[45] + dBdT[1] - dBdT[40] - dBdT[4])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[46] = j_temp * 4.3025080000000003e+01;

  //partial of rxn 234 wrt species
  if (T <= 1000.0) {
    Kc = (-5.5081952650000003e+00 + -2.7510040299999998e+00 * logT + T * (-3.8249262396473334e-03 + T * (1.4556374313340135e-06 + T * (-5.1760130564159879e-10 + 8.2239404953613387e-14 * T))) - 7.1459463399999986e+03 / T);
  } else {
    Kc = (-2.1037122539999999e+00 + -3.3951268600000000e+00 * logT + T * (-1.8474262695421487e-03 + T * (1.5611888135936581e-07 + T * (-6.5209515945960296e-12 + -9.7074005090132177e-17 * T))) - 7.2077108999999991e+03 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[234] - 2.0 * rev_rates[233]);
  kf = exp(1.4816045409242156e+00 + 2.26 * logT - (3.2206052150986416e+03 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] =  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[152] =  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] =  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] =  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[311] =  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[364] =  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] =  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] =  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] =  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] =  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] =  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] =  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[841] =  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] =  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] =  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] =  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] =  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] =  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] =  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] =  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] =  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] =  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] =  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] =  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] =  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] =  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] =  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] =  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] =  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1954] =  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] =  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] =  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] =  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] =  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2219] =  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] =  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] =  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] =  (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] =  (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2484] =  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2537] =  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] =  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] =  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] =  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] =  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] =  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 235 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[235] - rev_rates[234]) * (2.5600000000000001e+00 + (4.5289760837324648e+03 / T)) + fwd_rates[235] * -1.0 - rev_rates[234] * (-1.0 + -T * (dBdT[32] + dBdT[14] - dBdT[40] - dBdT[4])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 235 wrt species
  if (T <= 1000.0) {
    Kc = (-6.9784819819999999e+00 + 1.5325323399999999e+00 * logT + T * (-5.1831723300000002e-03 + T * (2.8095789533333332e-06 + T * (-9.0964412383333345e-10 + 1.1922176505000000e-13 * T))) - -1.0785889560000000e+04 / T);
  } else {
    Kc = (9.6321469799999981e+00 + -1.3451991599999999e+00 * logT + T * (7.8749155700000002e-04 + T * (-1.6600342316666668e-07 + T * (2.4069260299999997e-11 + -1.5113433300000000e-15 * T))) - -1.0245864400000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[235] - 2.0 * rev_rates[234]);
  kf = exp(-1.8325814637483102e+00 + 2.56 * logT - (4.5289760837324648e+03 / T));
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[40]);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + kf * conc[4]);
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 236 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(2.2168400698089236e+01 - 3.4 * logT - (9.5611717323240919e+02 / T)));
  j_temp = (pres_mod[33] * (((-3.4000e+00 + (9.5611717323240919e+02 / T) - 1.0) / (T * (1.0 + Pr)))) * (fwd_rates[236] - rev_rates[235]) + (pres_mod[33] / T) * (fwd_rates[236] * -1.0 - rev_rates[235] * (-T * (dBdT[41] - dBdT[1] - dBdT[40])))) * rho_inv;
  jac[41] += -j_temp * 2.7025680000000001e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[42] = j_temp * 2.8033619999999999e+01;

  //partial of rxn 236 wrt species
  if (T <= 1000.0) {
    Kc = (2.4303196529999993e+00 + -9.0732759999999990e-01 * logT + T * (-2.1779684503526668e-03 + T * (2.4038171669993197e-06 + T * (-9.7624675019173469e-10 + 1.3868959954638661e-13 * T))) - -1.1548472900000001e+04 / T);
  } else {
    Kc = (-4.4807189760000012e+00 + -9.2536209999999564e-02 * logT + T * (-8.8565838457851410e-05 + T * (1.2960992897396754e-07 + T * (-2.7479380438737304e-11 + 2.0116172750901319e-15 * T))) - -1.2203842900000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr))) * (fwd_rates[236] - rev_rates[235]);
  j_temp = -mw_avg * rho_inv * pres_mod[33] * (2.0 * fwd_rates[236] - rev_rates[235] + pres_mod_temp);
  pres_mod_temp *= exp(2.2168400698089236e+01 - 3.4 * logT - (9.5611717323240919e+02 / T)) / (1.0 + Pr);
  kf = 33000000000.0;
  kr = kf / Kc;
  jac[94] +=  -1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[95] =  1.3906393237692718e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[147] +=  -2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[33] * (kf * conc[40]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[33] * (kf * conc[40]));
  jac[148] =  2.7812786475385437e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[33] * (kf * conc[40]));
  jac[200] +=  -1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[201] =  1.7521669562608597e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[253] +=  -8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[254] =  8.7608347813042986e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[306] +=  -1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[307] =  1.6483247821234832e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[359] +=  -1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[360] =  1.5561023753169532e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[412] +=  -8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[413] =  8.4933016711132325e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[465] +=  -7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[466] =  8.2416239106174161e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[518] +=  -2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[519] =  2.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[571] +=  -2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[572] =  2.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[624] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[625] =  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[677] +=  -1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[678] =  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[730] +=  -1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[731] =  1.8645796890152326e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[783] +=  -1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[784] =  1.7474312400110703e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[836] +=  -9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[837] =  1.0008289778082426e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[889] +=  -6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[890] =  6.3698585315088907e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[942] +=  -9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[943] =  9.6606559851459461e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[995] +=  -9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[996] =  9.3363613474596252e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1048] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1049] =  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1101] +=  -8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1102] =  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1154] +=  -8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1155] =  8.7489794695488687e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1207] +=  -1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1208] =  1.1200034838277679e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1260] +=  -1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1261] =  1.0766475611685744e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1313] +=  -9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1314] =  1.0365232039553616e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1366] +=  -9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1367] =  9.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1419] +=  -9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1420] =  9.6462423051645296e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1472] +=  -8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1473] =  9.3228984450761632e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1525] +=  -6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1526] =  6.8325788326110048e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1578] +=  -6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1579] =  6.6687521171683806e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1631] +=  -6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1632] =  6.6687521171683795e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1684] +=  -1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1685] =  2.0014378791924456e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1737] +=  -1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1738] =  1.8670807503057008e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1790] +=  -1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1791] =  1.7496277138195875e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1843] +=  -1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1844] =  1.6460774043836490e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1896] +=  -9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1897] =  9.6596307141414850e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1949] +=  -9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1950] =  9.3426278754948144e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[2002] +=  -5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2003] =  6.0935313442685379e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2055] +=  -6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2056] =  6.3694127718976801e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2108] +=  -8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2109] =  9.0389977713348257e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2161] +=  -1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2162] =  1.0774809802849901e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2214] +=  -(j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[33] * (kf * conc[1]));
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[33] * (kf * conc[1]));
  jac[2215] =  1.0372956388146384e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[33] * (kf * conc[1]));
  jac[2267] +=  -9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[33] * (-kr));
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[33] * (-kr));
  jac[2268] =  (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[33] * (-kr));
  jac[2320] +=  -6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2321] =  6.8320659615006873e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2373] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2374] =  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2426] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2427] =  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2479] +=  -6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2480] =  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2532] +=  -6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2533] =  6.6719486381034032e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2585] +=  -6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2586] =  7.0175277861219587e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2638] +=  -6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2639] =  6.5060440608625303e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2691] +=  -6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2692] =  6.3573315989561086e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2744] +=  -6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2745] =  6.5125976821584364e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2797] +=  -6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2798] =  6.3635889003195234e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 237 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[237] - rev_rates[236]) * ((2.0128782594366510e+02 / T)) + fwd_rates[237] * -1.0 - rev_rates[236] * (-1.0 + -T * (dBdT[52] + dBdT[10] - dBdT[41] - dBdT[30])))) * rho_inv;
  jac[42] += -j_temp * 2.8033619999999999e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;

  //partial of rxn 237 wrt species
  if (T <= 1000.0) {
    Kc = (-9.3834506199999996e+00 + 1.7096946700000002e+00 * logT + T * (-1.6590602784999999e-03 + T * (-3.7324393166666659e-07 + T * (2.8443462249999998e-10 + -2.6116299999999991e-14 * T))) - -3.9759316800000001e+04 / T);
  } else {
    Kc = (1.3771494409999999e+01 + -1.8249047700000003e+00 * logT + T * (1.0000939850000000e-03 + T * (-2.6213989499999998e-07 + T * (4.1206556999999996e-11 + -2.6961299249999995e-15 * T))) - -3.8470075700000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[237] - 2.0 * rev_rates[236]);
  kf = exp(2.4817610399168512e+01 - (2.0128782594366510e+02 / T));
  kr = kf / Kc;
  jac[95] +=  -1.3906393237692718e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[148] +=  -2.7812786475385437e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[10]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[201] +=  -1.7521669562608597e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[254] +=  -8.7608347813042986e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[307] +=  -1.6483247821234832e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[360] +=  -1.5561023753169532e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[413] +=  -8.4933016711132325e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[466] +=  -8.2416239106174161e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[519] +=  -2.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[572] +=  -2.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[625] +=  -1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[678] +=  -1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[647] +=  (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[731] +=  -1.8645796890152326e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[784] +=  -1.7474312400110703e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[837] +=  -1.0008289778082426e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[890] +=  -6.3698585315088907e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[943] +=  -9.6606559851459461e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[996] +=  -9.3363613474596252e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[1049] +=  -9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1102] +=  -9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1155] +=  -8.7489794695488687e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1208] +=  -1.1200034838277679e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1261] +=  -1.0766475611685744e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1314] +=  -1.0365232039553616e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1367] +=  -9.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1420] +=  -9.6462423051645296e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1473] +=  -9.3228984450761632e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1526] +=  -6.8325788326110048e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1579] +=  -6.6687521171683806e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1632] +=  -6.6687521171683795e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1685] +=  -2.0014378791924456e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[41] - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[41] - 5.0000000000000000e-01 * (-kr * conc[10]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[41] - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[41] - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1738] +=  -1.8670807503057008e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1791] +=  -1.7496277138195875e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1844] +=  -1.6460774043836490e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1897] +=  -9.6596307141414850e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1950] +=  -9.3426278754948144e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[2003] +=  -6.0935313442685379e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[2056] +=  -6.3694127718976801e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2109] +=  -9.0389977713348257e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2162] +=  -1.0774809802849901e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2215] +=  -1.0372956388146384e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2268] +=  -(j_temp * -7.1893959622282289e-04 + kf * conc[30] - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 + kf * conc[30] - 1.0007189395962228e+00 * (-kr * conc[10]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 + kf * conc[30] - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 + kf * conc[30] - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2321] +=  -6.8320659615006873e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[10]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2374] +=  -6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2427] +=  -6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2480] +=  -6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2533] +=  -6.6719486381034032e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2586] +=  -7.0175277861219587e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2639] +=  -6.5060440608625303e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2692] +=  -6.3573315989561086e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2745] +=  -6.5125976821584364e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2798] +=  -6.3635889003195234e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));

  //partial of rxn 238 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[238] - rev_rates[237]) * ((2.3158164374818669e+04 / T)) + fwd_rates[238] * -1.0 - rev_rates[237] * (-1.0 + -T * (dBdT[39] + dBdT[30] - dBdT[8] - dBdT[52])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  *J_nplusone = -j_temp * 2.8013480000000001e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;
  jac[40] += j_temp * 2.6017740000000000e+01;

  //partial of rxn 238 wrt species
  if (T <= 1000.0) {
    Kc = (-5.6729083000000013e-01 + 2.6001854999999985e-01 * logT + T * (-1.0211079730000001e-03 + T * (8.9562124249999987e-07 + T * (-4.3537027841666673e-10 + 8.5701449699999992e-14 * T))) - 2.3389993700000006e+04 / T);
  } else {
    Kc = (-4.0882765499999998e+00 + 7.4261452000000006e-01 * logT + T * (-6.5881215170000005e-04 + T * (1.3649094200000000e-07 + T * (-1.4735420324999998e-11 + 7.0017245149999993e-16 * T))) - 2.3141463400000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[238] - 2.0 * rev_rates[237]);
  kf = exp(2.4866400563337944e+01 - (2.3158164374818669e+04 / T));
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[8]));
  J_nplusjplus[0] +=  -1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[8]));
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[8]));
  jac[93] +=  1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[8]));
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[8]));
  J_nplusjplus[1] +=  -2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[8]));
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[8]));
  jac[146] +=  2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[8]));
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[8]));
  J_nplusjplus[2] +=  -1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[8]));
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[8]));
  jac[199] +=  1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[8]));
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[8]));
  J_nplusjplus[3] +=  -8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[8]));
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[8]));
  jac[252] +=  8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[8]));
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[8]));
  J_nplusjplus[4] +=  -1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[8]));
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[8]));
  jac[305] +=  1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[8]));
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[8]));
  J_nplusjplus[5] +=  -1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[8]));
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[8]));
  jac[358] +=  1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[8]));
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[8]));
  J_nplusjplus[6] +=  -8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[8]));
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[8]));
  jac[411] +=  7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[8]));
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[8]));
  J_nplusjplus[7] +=  -8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[8]));
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[8]));
  jac[464] +=  7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[8]));
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[52] - 4.2875786942571931e-01 * (kf * conc[8]));
  J_nplusjplus[8] +=  -2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[52] - 4.2875786942571931e-01 * (kf * conc[8]));
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[52] - 4.2875786942571931e-01 * (kf * conc[8]));
  jac[517] +=  2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[52] - 4.2875786942571931e-01 * (kf * conc[8]));
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[8]));
  J_nplusjplus[9] +=  -2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[8]));
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[8]));
  jac[570] +=  1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[8]));
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  J_nplusjplus[10] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[623] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  J_nplusjplus[11] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[676] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[8]));
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[8]));
  J_nplusjplus[12] +=  -1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[8]));
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[8]));
  jac[729] +=  1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[8]));
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[8]));
  J_nplusjplus[13] +=  -1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[8]));
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[8]));
  jac[782] +=  1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[8]));
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[8]));
  J_nplusjplus[14] +=  -1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[8]));
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[8]));
  jac[835] +=  9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[8]));
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[8]));
  J_nplusjplus[15] +=  -6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[8]));
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[8]));
  jac[888] +=  5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[8]));
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[8]));
  J_nplusjplus[16] +=  -9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[8]));
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[8]));
  jac[941] +=  8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[8]));
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[8]));
  J_nplusjplus[17] +=  -9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[8]));
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[8]));
  jac[994] +=  8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[8]));
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  J_nplusjplus[18] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1047] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  J_nplusjplus[19] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1100] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[8]));
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[8]));
  J_nplusjplus[20] +=  -8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[8]));
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[8]));
  jac[1153] +=  8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[8]));
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[8]));
  J_nplusjplus[21] +=  -1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[8]));
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[8]));
  jac[1206] +=  1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[8]));
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[8]));
  J_nplusjplus[22] +=  -1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[8]));
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[8]));
  jac[1259] +=  9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[8]));
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[8]));
  J_nplusjplus[23] +=  -1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[8]));
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[8]));
  jac[1312] +=  9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[8]));
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[8]));
  J_nplusjplus[24] +=  -9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[8]));
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[8]));
  jac[1365] +=  9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[8]));
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[8]));
  J_nplusjplus[25] +=  -9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[8]));
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[8]));
  jac[1418] +=  8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[8]));
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[8]));
  J_nplusjplus[26] +=  -9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[8]));
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[8]));
  jac[1471] +=  8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[8]));
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[8]));
  J_nplusjplus[27] +=  -6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[8]));
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[8]));
  jac[1524] +=  6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[8]));
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[8]));
  J_nplusjplus[28] +=  -6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[8]));
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[8]));
  jac[1577] +=  6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[8]));
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[8]));
  J_nplusjplus[29] +=  -6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[8]));
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[8]));
  jac[1630] +=  6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[8]));
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01 - kr * conc[39] - 5.0000000000000000e-01 * (kf * conc[8]));
  J_nplusjplus[30] +=  -2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[39] - 5.0000000000000000e-01 * (kf * conc[8]));
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[39] - 5.0000000000000000e-01 * (kf * conc[8]));
  jac[1683] +=  1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[39] - 5.0000000000000000e-01 * (kf * conc[8]));
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[8]));
  J_nplusjplus[31] +=  -1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[8]));
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[8]));
  jac[1736] +=  1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[8]));
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[8]));
  J_nplusjplus[32] +=  -1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[8]));
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[8]));
  jac[1789] +=  1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[8]));
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[8]));
  J_nplusjplus[33] +=  -1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[8]));
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[8]));
  jac[1842] +=  1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[8]));
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[8]));
  J_nplusjplus[34] +=  -9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[8]));
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[8]));
  jac[1895] +=  8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[8]));
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[8]));
  J_nplusjplus[35] +=  -9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[8]));
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[8]));
  jac[1948] +=  8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[8]));
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[8]));
  J_nplusjplus[36] +=  -6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[8]));
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[8]));
  jac[2001] +=  5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[8]));
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[8]));
  J_nplusjplus[37] +=  -6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[8]));
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[8]));
  jac[2054] +=  5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[8]));
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[8]));
  J_nplusjplus[38] +=  -9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[8]));
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[8]));
  jac[2107] +=  8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[8]));
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[30] - 9.2875786942571925e-01 * (kf * conc[8]));
  J_nplusjplus[39] +=  -1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - kr * conc[30] - 9.2875786942571925e-01 * (kf * conc[8]));
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[30] - 9.2875786942571925e-01 * (kf * conc[8]));
  jac[2160] +=  (j_temp * 7.1242130574280749e-02 - kr * conc[30] - 9.2875786942571925e-01 * (kf * conc[8]));
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[8]));
  J_nplusjplus[40] +=  -1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[8]));
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[8]));
  jac[2213] +=  9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (kf * conc[8]));
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[8]));
  J_nplusjplus[41] +=  -9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[8]));
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[8]));
  jac[2266] +=  9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[8]));
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[8]));
  J_nplusjplus[42] +=  -6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[8]));
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[8]));
  jac[2319] +=  6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[8]));
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  J_nplusjplus[43] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2372] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  J_nplusjplus[44] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2425] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  J_nplusjplus[45] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2478] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[8]));
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[8]));
  J_nplusjplus[46] +=  -6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[8]));
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[8]));
  jac[2531] +=  6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[8]));
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[8]));
  J_nplusjplus[47] +=  -7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[8]));
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[8]));
  jac[2584] +=  6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[8]));
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[8]));
  J_nplusjplus[48] +=  -6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[8]));
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[8]));
  jac[2637] +=  6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[8]));
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[8]));
  J_nplusjplus[49] +=  -6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[8]));
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[8]));
  jac[2690] +=  5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[8]));
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[8]));
  J_nplusjplus[50] +=  -6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[8]));
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[8]));
  jac[2743] +=  6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[8]));
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[8]));
  J_nplusjplus[51] +=  -6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[8]));
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[8]));
  jac[2796] +=  5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[8]));

  //partial of rxn 239 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[239] - rev_rates[238]) * (8.8000000000000000e-01 + (1.0129809840614946e+04 / T)) + fwd_rates[239] * -1.0 - rev_rates[238] * (-1.0 + -T * (dBdT[40] + dBdT[30] - dBdT[9] - dBdT[52])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  *J_nplusone = -j_temp * 2.8013480000000001e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;

  //partial of rxn 239 wrt species
  if (T <= 1000.0) {
    Kc = (9.1054725699999999e+00 + -2.0295050500000000e+00 * logT + T * (4.1595470295000001e-03 + T * (-1.2832583916666670e-06 + T * (1.0738839416666668e-10 + 4.2102093499999997e-14 * T))) - 1.0408765000000058e+03 / T);
  } else {
    Kc = (-5.6535156600000001e+00 + 4.1307736999999989e-01 * logT + T * (4.3121148449999994e-04 + T * (-1.2636864083333333e-07 + T * (1.8845107000000001e-11 + -1.1345221250000002e-15 * T))) - 4.5142629999999917e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[239] - 2.0 * rev_rates[238]);
  kf = exp(1.4953343559785665e+01 + 0.88 * logT - (1.0129809840614946e+04 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[9]));
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[9]));
  J_nplusjplus[0] +=  -1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[9]));
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[9]));
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[9]));
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[9]));
  J_nplusjplus[1] +=  -2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[9]));
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[9]));
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[9]));
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[9]));
  J_nplusjplus[2] +=  -1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[9]));
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[9]));
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[9]));
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[9]));
  J_nplusjplus[3] +=  -8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[9]));
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[9]));
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[9]));
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[9]));
  J_nplusjplus[4] +=  -1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[9]));
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[9]));
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[9]));
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[9]));
  J_nplusjplus[5] +=  -1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[9]));
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[9]));
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[9]));
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[9]));
  J_nplusjplus[6] +=  -8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[9]));
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[9]));
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[9]));
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[9]));
  J_nplusjplus[7] +=  -8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[9]));
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[9]));
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[9]));
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[9]));
  J_nplusjplus[8] +=  -2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[9]));
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[9]));
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9]));
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9]));
  J_nplusjplus[9] +=  -2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9]));
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9]));
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  J_nplusjplus[10] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  J_nplusjplus[11] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[9]));
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[9]));
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[9]));
  J_nplusjplus[12] +=  -1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[9]));
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[9]));
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[9]));
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[9]));
  J_nplusjplus[13] +=  -1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[9]));
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[9]));
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[9]));
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[9]));
  J_nplusjplus[14] +=  -1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[9]));
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[9]));
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[9]));
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[9]));
  J_nplusjplus[15] +=  -6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[9]));
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[9]));
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[9]));
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[9]));
  J_nplusjplus[16] +=  -9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[9]));
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[9]));
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[9]));
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[9]));
  J_nplusjplus[17] +=  -9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[9]));
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[9]));
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  J_nplusjplus[18] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  J_nplusjplus[19] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[9]));
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[9]));
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[9]));
  J_nplusjplus[20] +=  -8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[9]));
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[9]));
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[9]));
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[9]));
  J_nplusjplus[21] +=  -1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[9]));
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[9]));
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[9]));
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[9]));
  J_nplusjplus[22] +=  -1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[9]));
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[9]));
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[9]));
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[9]));
  J_nplusjplus[23] +=  -1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[9]));
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[9]));
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[9]));
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[9]));
  J_nplusjplus[24] +=  -9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[9]));
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[9]));
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[9]));
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[9]));
  J_nplusjplus[25] +=  -9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[9]));
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[9]));
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[9]));
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[9]));
  J_nplusjplus[26] +=  -9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[9]));
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[9]));
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[9]));
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[9]));
  J_nplusjplus[27] +=  -6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[9]));
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[9]));
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[9]));
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[9]));
  J_nplusjplus[28] +=  -6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[9]));
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[9]));
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[9]));
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[9]));
  J_nplusjplus[29] +=  -6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[9]));
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[9]));
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[40] - 5.0000000000000000e-01 * (kf * conc[9]));
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01 - kr * conc[40] - 5.0000000000000000e-01 * (kf * conc[9]));
  J_nplusjplus[30] +=  -2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[40] - 5.0000000000000000e-01 * (kf * conc[9]));
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[40] - 5.0000000000000000e-01 * (kf * conc[9]));
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[9]));
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[9]));
  J_nplusjplus[31] +=  -1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[9]));
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (kf * conc[9]));
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[9]));
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[9]));
  J_nplusjplus[32] +=  -1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[9]));
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[9]));
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[9]));
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[9]));
  J_nplusjplus[33] +=  -1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[9]));
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[9]));
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[9]));
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[9]));
  J_nplusjplus[34] +=  -9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[9]));
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[9]));
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[9]));
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[9]));
  J_nplusjplus[35] +=  -9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[9]));
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[9]));
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[9]));
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[9]));
  J_nplusjplus[36] +=  -6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[9]));
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[9]));
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[9]));
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[9]));
  J_nplusjplus[37] +=  -6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[9]));
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[9]));
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[9]));
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[9]));
  J_nplusjplus[38] +=  -9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[9]));
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[9]));
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[9]));
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[9]));
  J_nplusjplus[39] +=  -1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[9]));
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[9]));
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[30] - 9.6473840451097115e-01 * (kf * conc[9]));
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[30] - 9.6473840451097115e-01 * (kf * conc[9]));
  J_nplusjplus[40] +=  -1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[30] - 9.6473840451097115e-01 * (kf * conc[9]));
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[30] - 9.6473840451097115e-01 * (kf * conc[9]));
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[9]));
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[9]));
  J_nplusjplus[41] +=  -9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[9]));
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[9]));
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[9]));
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[9]));
  J_nplusjplus[42] +=  -6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[9]));
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[9]));
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  J_nplusjplus[43] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  J_nplusjplus[44] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  J_nplusjplus[45] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[9]));
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[9]));
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[9]));
  J_nplusjplus[46] +=  -6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[9]));
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[9]));
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[9]));
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[9]));
  J_nplusjplus[47] +=  -7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[9]));
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[9]));
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[9]));
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[9]));
  J_nplusjplus[48] +=  -6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[9]));
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[9]));
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[9]));
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[9]));
  J_nplusjplus[49] +=  -6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[9]));
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[9]));
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[9]));
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[9]));
  J_nplusjplus[50] +=  -6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[9]));
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[9]));
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[9]));
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[9]));
  J_nplusjplus[51] +=  -6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[9]));
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[9]));

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_5.h <==
#ifndef JACOB_HEAD_5
#define JACOB_HEAD_5

#include "header.h"

void eval_jacob_5 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__, double * __restrict__, double* __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_6.c <==
#include <math.h>
#include "header.h"

void eval_jacob_6 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac, double * __restrict__ J_nplusone, double * __restrict__ J_nplusjplus) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 240 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26]);
  Pr = conc_temp * (exp(2.2156813082916848e+01 - 3.31 * logT - (3.7238247799578045e+02 / T)));
  Fcent = 3.3299999999999996e-01 * exp(T / -2.3500000000000000e+02) + 6.6700000000000004e-01 * exp(T / -2.1170000000000000e+03) + exp(-4.5360000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[34] * (((-3.3100e+00 + (3.7238247799578045e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.4170212765957444e-03 * exp(T / -2.3500000000000000e+02) - 3.1506849315068495e-04 * exp(T / -2.1170000000000000e+03) + (4.5360000000000000e+03 / (T * T)) * exp(-4.5360000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-3.3100000000000001e+00 + (3.7238247799578045e+02 / T) - 1.0) / T) * (fwd_rates[240] - rev_rates[239]) + (pres_mod[34] / T) * ((fwd_rates[240] - rev_rates[239]) * (1.4999999999999999e-01) + fwd_rates[240] * -1.0 - rev_rates[239] * (-T * (dBdT[42] - dBdT[9] - dBdT[52])))) * rho_inv;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[43] = j_temp * 4.1032419999999995e+01;
  *J_nplusone = -j_temp * 2.8013480000000001e+01;

  //partial of rxn 240 wrt species
  if (T <= 1000.0) {
    Kc = (9.9056611700000001e+00 + -3.2641742499999999e+00 * logT + T * (7.1142715294999995e-03 + T * (-2.1940235583333335e-06 + T * (2.7682097750000004e-10 + 3.0760343499999991e-14 * T))) - -1.5514409499999998e+04 / T);
  } else {
    Kc = (-1.6658089659999998e+01 + 1.0895314699999998e+00 * logT + T * (7.6535270950000016e-04 + T * (-1.9570127583333331e-07 + T * (2.6850951583333335e-11 + -1.5474636650000002e-15 * T))) - -1.6636697700000008e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[240] - rev_rates[239]);
  j_temp = -mw_avg * rho_inv * pres_mod[34] * (2.0 * fwd_rates[240] - rev_rates[239] + pres_mod_temp);
  pres_mod_temp *= exp(2.2156813082916848e+01 - 3.31 * logT - (3.7238247799578045e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.1854667948437513e+01 + 0.15 * logT);
  kr = kf / Kc;
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[34] * (-7.1961070170503627e-02 * (kf * conc[9])));
  jac[96] =  2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[34] * (-7.1961070170503627e-02 * (kf * conc[9])));
  J_nplusjplus[0] +=  -1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[34] * (-7.1961070170503627e-02 * (kf * conc[9])));
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-3.5980535085251814e-02 * (kf * conc[9])));
  jac[149] =  4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-3.5980535085251814e-02 * (kf * conc[9])));
  J_nplusjplus[1] +=  -2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-3.5980535085251814e-02 * (kf * conc[9])));
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[34] * (-5.7113218350594064e-01 * (kf * conc[9])));
  jac[202] =  2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[34] * (-5.7113218350594064e-01 * (kf * conc[9])));
  J_nplusjplus[2] +=  -1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp + pres_mod[34] * (-5.7113218350594064e-01 * (kf * conc[9])));
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.1422643670118813e+00 * (kf * conc[9])));
  jac[255] =  1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.1422643670118813e+00 * (kf * conc[9])));
  J_nplusjplus[3] +=  -8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.1422643670118813e+00 * (kf * conc[9])));
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[34] * (-6.0711271859119242e-01 * (kf * conc[9])));
  jac[308] =  2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[34] * (-6.0711271859119242e-01 * (kf * conc[9])));
  J_nplusjplus[4] +=  -1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp + pres_mod[34] * (-6.0711271859119242e-01 * (kf * conc[9])));
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[34] * (-6.4309325367644432e-01 * (kf * conc[9])));
  jac[361] =  2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[34] * (-6.4309325367644432e-01 * (kf * conc[9])));
  J_nplusjplus[5] +=  -1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp + pres_mod[34] * (-6.4309325367644432e-01 * (kf * conc[9])));
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[34] * (-1.1782449020971333e+00 * (kf * conc[9])));
  jac[414] =  1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[34] * (-1.1782449020971333e+00 * (kf * conc[9])));
  J_nplusjplus[6] +=  -8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp + pres_mod[34] * (-1.1782449020971333e+00 * (kf * conc[9])));
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[34] * (-1.2142254371823848e+00 * (kf * conc[9])));
  jac[467] =  1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[34] * (-1.2142254371823848e+00 * (kf * conc[9])));
  J_nplusjplus[7] +=  -8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp + pres_mod[34] * (-1.2142254371823848e+00 * (kf * conc[9])));
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[34] * (-4.2875786942571931e-01 * (kf * conc[9])));
  jac[520] =  3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[34] * (-4.2875786942571931e-01 * (kf * conc[9])));
  J_nplusjplus[8] +=  -2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp + pres_mod[34] * (-4.2875786942571931e-01 * (kf * conc[9])));
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[34] * (kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9])));
  jac[573] =  3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[34] * (kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9])));
  J_nplusjplus[9] +=  -2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[34] * (kf * conc[52] - 4.6473840451097109e-01 * (kf * conc[9])));
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  jac[626] =  2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  J_nplusjplus[10] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  jac[679] =  2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  J_nplusjplus[11] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp + pres_mod[34] * (-5.0071893959622293e-01 * (kf * conc[9])));
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[34] * (-5.3669947468147472e-01 * (kf * conc[9])));
  jac[732] =  2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[34] * (-5.3669947468147472e-01 * (kf * conc[9])));
  J_nplusjplus[12] +=  -1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[34] * (-5.3669947468147472e-01 * (kf * conc[9])));
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[34] * (-5.7268000976672662e-01 * (kf * conc[9])));
  jac[785] =  2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[34] * (-5.7268000976672662e-01 * (kf * conc[9])));
  J_nplusjplus[13] +=  -1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp + pres_mod[34] * (-5.7268000976672662e-01 * (kf * conc[9])));
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[34] * (-9.9989005293165989e-01 * (kf * conc[9])));
  jac[838] =  1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[34] * (-9.9989005293165989e-01 * (kf * conc[9])));
  J_nplusjplus[14] +=  -1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[34] * (-9.9989005293165989e-01 * (kf * conc[9])));
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[34] * (-1.5710222364376005e+00 * (kf * conc[9])));
  jac[891] =  9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[34] * (-1.5710222364376005e+00 * (kf * conc[9])));
  J_nplusjplus[15] +=  -6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp + pres_mod[34] * (-1.5710222364376005e+00 * (kf * conc[9])));
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[34] * (-1.0358705880169117e+00 * (kf * conc[9])));
  jac[944] =  1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[34] * (-1.0358705880169117e+00 * (kf * conc[9])));
  J_nplusjplus[16] +=  -9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp + pres_mod[34] * (-1.0358705880169117e+00 * (kf * conc[9])));
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[34] * (-1.0718511231021637e+00 * (kf * conc[9])));
  jac[997] =  1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[34] * (-1.0718511231021637e+00 * (kf * conc[9])));
  J_nplusjplus[17] +=  -9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp + pres_mod[34] * (-1.0718511231021637e+00 * (kf * conc[9])));
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  jac[1050] =  1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  J_nplusjplus[18] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  jac[1103] =  1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  J_nplusjplus[19] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp + pres_mod[34] * (-1.1078316581874152e+00 * (kf * conc[9])));
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[34] * (-1.1438121932726673e+00 * (kf * conc[9])));
  jac[1156] =  1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[34] * (-1.1438121932726673e+00 * (kf * conc[9])));
  J_nplusjplus[20] +=  -8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp + pres_mod[34] * (-1.1438121932726673e+00 * (kf * conc[9])));
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[34] * (-8.9349627393669040e-01 * (kf * conc[9])));
  jac[1209] =  1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[34] * (-8.9349627393669040e-01 * (kf * conc[9])));
  J_nplusjplus[21] +=  -1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp + pres_mod[34] * (-8.9349627393669040e-01 * (kf * conc[9])));
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[34] * (-9.2947680902194219e-01 * (kf * conc[9])));
  jac[1262] =  1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[34] * (-9.2947680902194219e-01 * (kf * conc[9])));
  J_nplusjplus[22] +=  -1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp + pres_mod[34] * (-9.2947680902194219e-01 * (kf * conc[9])));
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[34] * (-9.6545734410719408e-01 * (kf * conc[9])));
  jac[1315] =  1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[34] * (-9.6545734410719408e-01 * (kf * conc[9])));
  J_nplusjplus[23] +=  -1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp + pres_mod[34] * (-9.6545734410719408e-01 * (kf * conc[9])));
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[34] * (-1.0014378791924459e+00 * (kf * conc[9])));
  jac[1368] =  1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[34] * (-1.0014378791924459e+00 * (kf * conc[9])));
  J_nplusjplus[24] +=  -9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[34] * (-1.0014378791924459e+00 * (kf * conc[9])));
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[34] * (-1.0374184142776977e+00 * (kf * conc[9])));
  jac[1421] =  1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[34] * (-1.0374184142776977e+00 * (kf * conc[9])));
  J_nplusjplus[25] +=  -9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[34] * (-1.0374184142776977e+00 * (kf * conc[9])));
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[34] * (-1.0733989493629494e+00 * (kf * conc[9])));
  jac[1474] =  1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[34] * (-1.0733989493629494e+00 * (kf * conc[9])));
  J_nplusjplus[26] +=  -9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp + pres_mod[34] * (-1.0733989493629494e+00 * (kf * conc[9])));
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[34] * (-1.4646284574426311e+00 * (kf * conc[9])));
  jac[1527] =  1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[34] * (-1.4646284574426311e+00 * (kf * conc[9])));
  J_nplusjplus[27] +=  -6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp + pres_mod[34] * (-1.4646284574426311e+00 * (kf * conc[9])));
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278827e+00 * (kf * conc[9])));
  jac[1580] =  9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278827e+00 * (kf * conc[9])));
  J_nplusjplus[28] +=  -6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278827e+00 * (kf * conc[9])));
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278829e+00 * (kf * conc[9])));
  jac[1633] =  9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278829e+00 * (kf * conc[9])));
  J_nplusjplus[29] +=  -6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp + pres_mod[34] * (-1.5006089925278829e+00 * (kf * conc[9])));
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[34] * (-5.0000000000000000e-01 * (kf * conc[9])));
  jac[1686] =  2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[34] * (-5.0000000000000000e-01 * (kf * conc[9])));
  J_nplusjplus[30] +=  -2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp + pres_mod[34] * (-5.0000000000000000e-01 * (kf * conc[9])));
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-5.3598053508525179e-01 * (kf * conc[9])));
  jac[1739] =  2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-5.3598053508525179e-01 * (kf * conc[9])));
  J_nplusjplus[31] +=  -1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[34] * (-5.3598053508525179e-01 * (kf * conc[9])));
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[34] * (-5.7196107017050357e-01 * (kf * conc[9])));
  jac[1792] =  2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[34] * (-5.7196107017050357e-01 * (kf * conc[9])));
  J_nplusjplus[32] +=  -1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp + pres_mod[34] * (-5.7196107017050357e-01 * (kf * conc[9])));
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[34] * (-6.0794160525575547e-01 * (kf * conc[9])));
  jac[1845] =  2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[34] * (-6.0794160525575547e-01 * (kf * conc[9])));
  J_nplusjplus[33] +=  -1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp + pres_mod[34] * (-6.0794160525575547e-01 * (kf * conc[9])));
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[34] * (-1.0359805350852518e+00 * (kf * conc[9])));
  jac[1898] =  1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[34] * (-1.0359805350852518e+00 * (kf * conc[9])));
  J_nplusjplus[34] +=  -9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp + pres_mod[34] * (-1.0359805350852518e+00 * (kf * conc[9])));
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[34] * (-1.0711321835059406e+00 * (kf * conc[9])));
  jac[1951] =  1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[34] * (-1.0711321835059406e+00 * (kf * conc[9])));
  J_nplusjplus[35] +=  -9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp + pres_mod[34] * (-1.0711321835059406e+00 * (kf * conc[9])));
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.6422643670118813e+00 * (kf * conc[9])));
  jac[2004] =  8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.6422643670118813e+00 * (kf * conc[9])));
  J_nplusjplus[36] +=  -6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp + pres_mod[34] * (-1.6422643670118813e+00 * (kf * conc[9])));
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[34] * (-1.5711321835059406e+00 * (kf * conc[9])));
  jac[2057] =  9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[34] * (-1.5711321835059406e+00 * (kf * conc[9])));
  J_nplusjplus[37] +=  -6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp + pres_mod[34] * (-1.5711321835059406e+00 * (kf * conc[9])));
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[34] * (-1.1071127185911924e+00 * (kf * conc[9])));
  jac[2110] =  1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[34] * (-1.1071127185911924e+00 * (kf * conc[9])));
  J_nplusjplus[38] +=  -9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp + pres_mod[34] * (-1.1071127185911924e+00 * (kf * conc[9])));
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[34] * (-9.2875786942571925e-01 * (kf * conc[9])));
  jac[2163] =  1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[34] * (-9.2875786942571925e-01 * (kf * conc[9])));
  J_nplusjplus[39] +=  -1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp + pres_mod[34] * (-9.2875786942571925e-01 * (kf * conc[9])));
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[34] * (-9.6473840451097115e-01 * (kf * conc[9])));
  jac[2216] =  1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[34] * (-9.6473840451097115e-01 * (kf * conc[9])));
  J_nplusjplus[40] +=  -1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp + pres_mod[34] * (-9.6473840451097115e-01 * (kf * conc[9])));
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[34] * (-1.0007189395962228e+00 * (kf * conc[9])));
  jac[2269] =  1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[34] * (-1.0007189395962228e+00 * (kf * conc[9])));
  J_nplusjplus[41] +=  -9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp + pres_mod[34] * (-1.0007189395962228e+00 * (kf * conc[9])));
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[34] * (-kr - 1.4647384045109708e+00 * (kf * conc[9])));
  jac[2322] =  (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[34] * (-kr - 1.4647384045109708e+00 * (kf * conc[9])));
  J_nplusjplus[42] +=  -6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp + pres_mod[34] * (-kr - 1.4647384045109708e+00 * (kf * conc[9])));
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2375] =  9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  J_nplusjplus[43] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2428] =  9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  J_nplusjplus[44] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2481] =  9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  J_nplusjplus[45] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[34] * (-1.5358705880169119e+00 * (kf * conc[9])));
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[34] * (-1.4998900529316599e+00 * (kf * conc[9])));
  jac[2534] =  9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[34] * (-1.4998900529316599e+00 * (kf * conc[9])));
  J_nplusjplus[46] +=  -6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp + pres_mod[34] * (-1.4998900529316599e+00 * (kf * conc[9])));
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp + pres_mod[34] * (-1.4260277552092777e+00 * (kf * conc[9])));
  jac[2587] =  1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp + pres_mod[34] * (-1.4260277552092777e+00 * (kf * conc[9])));
  J_nplusjplus[47] +=  -7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 + -4.2602775520927771e-01 * pres_mod_temp + pres_mod[34] * (-1.4260277552092777e+00 * (kf * conc[9])));
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[34] * (-1.5381373538739207e+00 * (kf * conc[9])));
  jac[2640] =  9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[34] * (-1.5381373538739207e+00 * (kf * conc[9])));
  J_nplusjplus[48] +=  -6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[34] * (-1.5381373538739207e+00 * (kf * conc[9])));
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[34] * (-1.5741178889591725e+00 * (kf * conc[9])));
  jac[2693] =  9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[34] * (-1.5741178889591725e+00 * (kf * conc[9])));
  J_nplusjplus[49] +=  -6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[34] * (-1.5741178889591725e+00 * (kf * conc[9])));
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[34] * (-1.5365895276131347e+00 * (kf * conc[9])));
  jac[2746] =  9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[34] * (-1.5365895276131347e+00 * (kf * conc[9])));
  J_nplusjplus[50] +=  -6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[34] * (-1.5365895276131347e+00 * (kf * conc[9])));
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[34] * (-1.5725700626983865e+00 * (kf * conc[9])));
  jac[2799] =  9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[34] * (-1.5725700626983865e+00 * (kf * conc[9])));
  J_nplusjplus[51] +=  -6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp + pres_mod[34] * (-1.5725700626983865e+00 * (kf * conc[9])));

  //partial of rxn 241 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[241] - rev_rates[240]) * ((3.7238247799578043e+04 / T)) + fwd_rates[241] * -1.0 - rev_rates[240] * (-1.0 + -T * (dBdT[40] + dBdT[31] - dBdT[10] - dBdT[52])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  *J_nplusone = -j_temp * 2.8013480000000001e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 241 wrt species
  if (T <= 1000.0) {
    Kc = (6.5613244200000009e+00 + -1.3094585700000003e+00 * logT + T * (3.9929247185000001e-03 + T * (-2.2787479683333335e-06 + T * (8.9861581083333338e-10 + -1.6435813450000000e-13 * T))) - 1.1610121800000004e+04 / T);
  } else {
    Kc = (-5.6206721100000001e+00 + 7.8519086999999965e-01 * logT + T * (-3.3405195999999988e-04 + T * (8.1570499999999996e-08 + T * (-9.7169881666666630e-12 + 5.1109518499999994e-16 * T))) - 1.1187333699999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[241] - 2.0 * rev_rates[240]);
  kf = exp(2.3025850929940457e+01 - (3.7238247799578043e+04 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[10]));
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[10]));
  J_nplusjplus[0] +=  -1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[10]));
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[10]));
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[10]));
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[10]));
  J_nplusjplus[1] +=  -2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[10]));
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[10]));
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[10]));
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[10]));
  J_nplusjplus[2] +=  -1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[10]));
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[10]));
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[10]));
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[10]));
  J_nplusjplus[3] +=  -8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[10]));
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[10]));
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[10]));
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[10]));
  J_nplusjplus[4] +=  -1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[10]));
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[10]));
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[10]));
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[10]));
  J_nplusjplus[5] +=  -1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[10]));
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[10]));
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[10]));
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[10]));
  J_nplusjplus[6] +=  -8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[10]));
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[10]));
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[10]));
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[10]));
  J_nplusjplus[7] +=  -8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[10]));
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[10]));
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[10]));
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[10]));
  J_nplusjplus[8] +=  -2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[10]));
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[10]));
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[10]));
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[10]));
  J_nplusjplus[9] +=  -2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[10]));
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[10]));
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[10]));
  J_nplusjplus[10] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[647] +=  -(j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[10]));
  J_nplusjplus[11] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[10]));
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[10]));
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[10]));
  J_nplusjplus[12] +=  -1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[10]));
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[10]));
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[10]));
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[10]));
  J_nplusjplus[13] +=  -1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[10]));
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[10]));
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[10]));
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[10]));
  J_nplusjplus[14] +=  -1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[10]));
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[10]));
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[10]));
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[10]));
  J_nplusjplus[15] +=  -6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[10]));
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[10]));
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[10]));
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[10]));
  J_nplusjplus[16] +=  -9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[10]));
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[10]));
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[10]));
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[10]));
  J_nplusjplus[17] +=  -9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[10]));
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[10]));
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  J_nplusjplus[18] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  J_nplusjplus[19] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[10]));
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[10]));
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[10]));
  J_nplusjplus[20] +=  -8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[10]));
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[10]));
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[10]));
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[10]));
  J_nplusjplus[21] +=  -1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[10]));
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[10]));
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[10]));
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[10]));
  J_nplusjplus[22] +=  -1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[10]));
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[10]));
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[10]));
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[10]));
  J_nplusjplus[23] +=  -1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[10]));
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[10]));
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[10]));
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[10]));
  J_nplusjplus[24] +=  -9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[10]));
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[10]));
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[10]));
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[10]));
  J_nplusjplus[25] +=  -9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[10]));
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[10]));
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[10]));
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[10]));
  J_nplusjplus[26] +=  -9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[10]));
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[10]));
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[10]));
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[10]));
  J_nplusjplus[27] +=  -6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[10]));
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[10]));
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[10]));
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[10]));
  J_nplusjplus[28] +=  -6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[10]));
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[10]));
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[10]));
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[10]));
  J_nplusjplus[29] +=  -6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[10]));
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[10]));
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[10]));
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[10]));
  J_nplusjplus[30] +=  -2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[10]));
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[10]));
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[10]));
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[10]));
  J_nplusjplus[31] +=  -1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[10]));
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[10]));
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[10]));
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[10]));
  J_nplusjplus[32] +=  -1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[10]));
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[10]));
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[10]));
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[10]));
  J_nplusjplus[33] +=  -1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[10]));
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[10]));
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[10]));
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[10]));
  J_nplusjplus[34] +=  -9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[10]));
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[10]));
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[10]));
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[10]));
  J_nplusjplus[35] +=  -9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[10]));
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[10]));
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[10]));
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[10]));
  J_nplusjplus[36] +=  -6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[10]));
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[10]));
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[10]));
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[10]));
  J_nplusjplus[37] +=  -6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[10]));
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[10]));
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[10]));
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[10]));
  J_nplusjplus[38] +=  -9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[10]));
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[10]));
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[10]));
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[10]));
  J_nplusjplus[39] +=  -1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[10]));
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[10]));
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[10]));
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[10]));
  J_nplusjplus[40] +=  -1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[10]));
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[10]));
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[10]));
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[10]));
  J_nplusjplus[41] +=  -9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[10]));
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[10]));
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[10]));
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[10]));
  J_nplusjplus[42] +=  -6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[10]));
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[10]));
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  J_nplusjplus[43] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  J_nplusjplus[44] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  J_nplusjplus[45] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[10]));
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[10]));
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[10]));
  J_nplusjplus[46] +=  -6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[10]));
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[10]));
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[10]));
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[10]));
  J_nplusjplus[47] +=  -7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[10]));
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[10]));
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[10]));
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[10]));
  J_nplusjplus[48] +=  -6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[10]));
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[10]));
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[10]));
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[10]));
  J_nplusjplus[49] +=  -6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[10]));
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[10]));
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[10]));
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[10]));
  J_nplusjplus[50] +=  -6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[10]));
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[10]));
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[10]));
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[10]));
  J_nplusjplus[51] +=  -6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[10]));
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[10]));

  //partial of rxn 242 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[242] - rev_rates[241]) * ((3.2709271715845578e+04 / T)) + fwd_rates[242] * -1.0 - rev_rates[241] * (-1.0 + -T * (dBdT[31] + dBdT[40] - dBdT[11] - dBdT[52])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  *J_nplusone = -j_temp * 2.8013480000000001e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 242 wrt species
  if (T <= 1000.0) {
    Kc = (9.3289006769999983e+00 + -1.7453840100000000e+00 * logT + T * (5.6606678849999998e-03 + T * (-3.1850919333333334e-06 + T * (1.1350531675000000e-09 + -1.7714464350000000e-13 * T))) - 7.1173456000000006e+03 / T);
  } else {
    Kc = (-8.6580432700000003e+00 + 1.3672535799999999e+00 * logT + T * (-8.3379868499999993e-04 + T * (1.8206608333333335e-07 + T * (-2.2860859083333339e-11 + 1.2710391749999996e-15 * T))) - 6.5249380000000019e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[242] - 2.0 * rev_rates[241]);
  kf = exp(1.8420680743952367e+01 - (3.2709271715845578e+04 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11]));
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11]));
  J_nplusjplus[0] +=  -1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11]));
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (kf * conc[11]));
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11]));
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11]));
  J_nplusjplus[1] +=  -2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11]));
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (kf * conc[11]));
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11]));
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11]));
  J_nplusjplus[2] +=  -1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11]));
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (kf * conc[11]));
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11]));
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11]));
  J_nplusjplus[3] +=  -8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11]));
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (kf * conc[11]));
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11]));
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11]));
  J_nplusjplus[4] +=  -1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11]));
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (kf * conc[11]));
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11]));
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11]));
  J_nplusjplus[5] +=  -1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11]));
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (kf * conc[11]));
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11]));
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11]));
  J_nplusjplus[6] +=  -8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11]));
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (kf * conc[11]));
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11]));
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11]));
  J_nplusjplus[7] +=  -8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11]));
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (kf * conc[11]));
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11]));
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11]));
  J_nplusjplus[8] +=  -2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11]));
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (kf * conc[11]));
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11]));
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11]));
  J_nplusjplus[9] +=  -2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11]));
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (kf * conc[11]));
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[595] +=  -(j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[11]));
  J_nplusjplus[10] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11]));
  J_nplusjplus[11] +=  -1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[52] - 5.0071893959622293e-01 * (kf * conc[11]));
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11]));
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11]));
  J_nplusjplus[12] +=  -1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11]));
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (kf * conc[11]));
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11]));
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11]));
  J_nplusjplus[13] +=  -1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11]));
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (kf * conc[11]));
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11]));
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11]));
  J_nplusjplus[14] +=  -1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11]));
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (kf * conc[11]));
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11]));
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11]));
  J_nplusjplus[15] +=  -6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11]));
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (kf * conc[11]));
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11]));
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11]));
  J_nplusjplus[16] +=  -9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11]));
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (kf * conc[11]));
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11]));
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11]));
  J_nplusjplus[17] +=  -9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11]));
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (kf * conc[11]));
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  J_nplusjplus[18] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  J_nplusjplus[19] +=  -9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (kf * conc[11]));
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11]));
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11]));
  J_nplusjplus[20] +=  -8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11]));
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (kf * conc[11]));
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11]));
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11]));
  J_nplusjplus[21] +=  -1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11]));
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (kf * conc[11]));
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11]));
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11]));
  J_nplusjplus[22] +=  -1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11]));
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (kf * conc[11]));
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11]));
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11]));
  J_nplusjplus[23] +=  -1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11]));
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (kf * conc[11]));
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11]));
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11]));
  J_nplusjplus[24] +=  -9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11]));
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (kf * conc[11]));
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11]));
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11]));
  J_nplusjplus[25] +=  -9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11]));
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (kf * conc[11]));
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11]));
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11]));
  J_nplusjplus[26] +=  -9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11]));
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (kf * conc[11]));
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11]));
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11]));
  J_nplusjplus[27] +=  -6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11]));
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (kf * conc[11]));
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11]));
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11]));
  J_nplusjplus[28] +=  -6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11]));
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (kf * conc[11]));
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11]));
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11]));
  J_nplusjplus[29] +=  -6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11]));
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (kf * conc[11]));
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11]));
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11]));
  J_nplusjplus[30] +=  -2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11]));
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (kf * conc[11]));
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[11]));
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[11]));
  J_nplusjplus[31] +=  -1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[11]));
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[40] - 5.3598053508525179e-01 * (kf * conc[11]));
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11]));
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11]));
  J_nplusjplus[32] +=  -1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11]));
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (kf * conc[11]));
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11]));
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11]));
  J_nplusjplus[33] +=  -1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11]));
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (kf * conc[11]));
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11]));
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11]));
  J_nplusjplus[34] +=  -9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11]));
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (kf * conc[11]));
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11]));
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11]));
  J_nplusjplus[35] +=  -9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11]));
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (kf * conc[11]));
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11]));
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11]));
  J_nplusjplus[36] +=  -6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11]));
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (kf * conc[11]));
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11]));
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11]));
  J_nplusjplus[37] +=  -6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11]));
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (kf * conc[11]));
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11]));
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11]));
  J_nplusjplus[38] +=  -9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11]));
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (kf * conc[11]));
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11]));
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11]));
  J_nplusjplus[39] +=  -1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11]));
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (kf * conc[11]));
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[11]));
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[11]));
  J_nplusjplus[40] +=  -1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[11]));
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[31] - 9.6473840451097115e-01 * (kf * conc[11]));
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11]));
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11]));
  J_nplusjplus[41] +=  -9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11]));
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (kf * conc[11]));
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11]));
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11]));
  J_nplusjplus[42] +=  -6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11]));
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01 - 1.4647384045109708e+00 * (kf * conc[11]));
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  J_nplusjplus[43] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  J_nplusjplus[44] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  J_nplusjplus[45] +=  -6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (kf * conc[11]));
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11]));
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11]));
  J_nplusjplus[46] +=  -6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11]));
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (kf * conc[11]));
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11]));
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11]));
  J_nplusjplus[47] +=  -7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11]));
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (kf * conc[11]));
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11]));
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11]));
  J_nplusjplus[48] +=  -6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11]));
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (kf * conc[11]));
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11]));
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11]));
  J_nplusjplus[49] +=  -6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11]));
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (kf * conc[11]));
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11]));
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11]));
  J_nplusjplus[50] +=  -6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11]));
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (kf * conc[11]));
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11]));
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11]));
  J_nplusjplus[51] +=  -6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11]));
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (kf * conc[11]));

  //partial of rxn 243 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[243] * -1.0 - rev_rates[242] * (-1.0 + -T * (dBdT[39] + dBdT[2] - dBdT[8] - dBdT[35])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[40] += j_temp * 2.6017740000000000e+01;

  //partial of rxn 243 wrt species
  if (T <= 1000.0) {
    Kc = (-7.8820827000000016e-01 + 8.4863500000000869e-03 * logT + T * (3.6284080700000021e-04 + T * (-4.9790876416666681e-07 + T * (3.0209506825000003e-10 + -7.1087114800000005e-14 * T))) - -1.4457907000000007e+04 / T);
  } else {
    Kc = (-4.1618344900000013e+00 + 5.6212680000000015e-01 * logT + T * (-6.4080828354999998e-04 + T * (1.4010204681666666e-07 + T * (-1.5463029816666667e-11 + 7.2740715199999998e-16 * T))) - -1.4618502799999995e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[243] - 2.0 * rev_rates[242]);
  kf = 19000000000.0;
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] +=  2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[39]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[39]);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[39]);
  jac[199] +=  1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[39]);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[305] +=  1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[517] +=  2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1948] +=  8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2001] +=  5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[2]);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - kr * conc[2]);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 - kr * conc[2]);
  jac[2160] +=  (j_temp * 7.1242130574280749e-02 - kr * conc[2]);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2213] +=  9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2531] +=  6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 244 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[244] * -1.0 - rev_rates[243] * (-1.0 + -T * (dBdT[14] + dBdT[30] - dBdT[8] - dBdT[35])))) * rho_inv;
  jac[9] += -j_temp * 1.2010999999999999e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;

  //partial of rxn 244 wrt species
  if (T <= 1000.0) {
    Kc = (1.5833454799999997e+00 + -6.9318238000000010e-01 * logT + T * (2.1750800220000002e-03 + T * (-1.7929999858333333e-06 + T * (9.1461468108333340e-10 + -1.9872614724999999e-13 * T))) - -5.3527955199999997e+04 / T);
  } else {
    Kc = (1.9196368599999989e+00 + -6.2214597000000005e-01 * logT + T * (4.9916242580000012e-04 + T * (-1.0270757983333336e-07 + T * (1.2782706758333333e-11 + -6.7472404850000003e-16 * T))) - -5.3390369300000006e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[244] - 2.0 * rev_rates[243]);
  kf = 29000000000.0;
  kr = kf / Kc;
  jac[62] +=  -5.9581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[115] +=  -1.1916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[168] +=  -7.5071565183694389e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[221] +=  -3.7535782591847194e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[274] +=  -7.0622448895594492e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[327] +=  -6.6671181352718356e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[380] +=  -3.6389537409632089e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[433] +=  -3.5311224447797246e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[486] +=  -(j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01 + kf * conc[35]);
  jac[539] +=  -9.2257895036001392e-01 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[592] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[645] +=  -8.5628450517862853e-01 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[698] +=  -7.9887886918499851e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[751] +=  -7.4868663496804777e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[804] +=  -4.2880501528003884e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[30]);
  jac[857] +=  -2.7291648678248936e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[910] +=  -4.1391065098830604e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[963] +=  -4.0001625242953837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1016] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1069] +=  -3.8702438791759547e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1122] +=  -3.7484988527614860e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1175] +=  -4.7986531330079096e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1228] +=  -4.6128947518000696e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1281] +=  -4.4409820075708556e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1334] +=  -4.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1387] +=  -4.1329309710030726e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1440] +=  -3.9943943459249925e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1493] +=  -2.9274173067370812e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1546] +=  -2.8572257767391229e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1599] +=  -2.8572257767391224e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1652] +=  -8.5751573885143861e-01 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[14]);
  jac[1705] +=  -7.9995044849440677e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1758] +=  -7.4962771381958748e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1811] +=  -7.0526160032318364e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1864] +=  -4.1386672326853746e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1917] +=  -4.0028474172286066e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[8]);
  jac[1970] +=  -2.6107725286998046e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2023] +=  -2.7289738821908494e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2076] +=  -3.8727571477212930e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2129] +=  -4.6164655346698058e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2182] +=  -4.4442915034885333e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2235] +=  -4.2844983987084079e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2288] +=  -2.9271975671919914e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2341] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2394] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2447] +=  -2.7916275809365138e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2500] +=  -2.8585953256218771e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2553] +=  -3.0066586562531289e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2606] +=  -2.7875135360691855e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2659] +=  -2.7237977055785806e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2712] +=  -2.7903214340639909e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2765] +=  -2.7264786453457596e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 245 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[245] * -1.0 - rev_rates[244] * (-1.0 + -T * (dBdT[40] + dBdT[2] - dBdT[9] - dBdT[35])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;

  //partial of rxn 245 wrt species
  if (T <= 1000.0) {
    Kc = (8.8845551299999990e+00 + -2.2810372499999998e+00 * logT + T * (5.5434958095000007e-03 + T * (-2.6767883983333337e-06 + T * (8.4485374083333344e-10 + -1.1468647100000000e-13 * T))) - -3.6807024199999993e+04 / T);
  } else {
    Kc = (-5.7270736000000007e+00 + 2.3258964999999998e-01 * logT + T * (4.4921535265000001e-04 + T * (-1.2275753601666667e-07 + T * (1.8117497508333335e-11 + -1.1072874244999998e-15 * T))) - -3.7308539900000003e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[245] - 2.0 * rev_rates[244]);
  kf = 41000000000.0;
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[40]);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[40]);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[40]);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[40]);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[2]);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[2]);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[2]);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[2]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 246 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[246] * -1.0 - rev_rates[245] * (-1.0 + -T * (dBdT[1] + dBdT[46] - dBdT[9] - dBdT[35])))) * rho_inv;
  jac[47] += j_temp * 4.2017139999999998e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 246 wrt species
  if (T <= 1000.0) {
    Kc = (7.1202864169999991e+00 + -2.3813621499999997e+00 * logT + T * (6.5601546298526678e-03 + T * (-2.9564407919993198e-06 + T * (9.1463821102506801e-10 + -1.3644229154638662e-13 * T))) - -4.0485779500000004e+04 / T);
  } else {
    Kc = (-1.6358345784000001e+01 + 1.5131141799999996e+00 * logT + T * (7.1579047957851327e-05 + T * (-9.9267781473967528e-08 + T * (1.7426762938737301e-11 + -1.1336063750901319e-15 * T))) - -4.1455628100000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[246] - 2.0 * rev_rates[245]);
  kf = 16200000000.0;
  kr = kf / Kc;
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[46]);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - kr * conc[1]);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 247 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[247] * -1.0 - rev_rates[246] * (-1.0 + -T * (dBdT[30] + dBdT[16] - dBdT[9] - dBdT[35])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[31] += j_temp * 1.4006740000000001e+01;

  //partial of rxn 247 wrt species
  if (T <= 1000.0) {
    Kc = (4.2105307599999993e+00 + -9.8710710999999929e-01 * logT + T * (5.3560756950000012e-04 + T * (7.3798554166666652e-07 + T * (-5.9503726416666657e-10 + 1.4701011600000000e-13 * T))) - -2.0697714439999996e+04 / T);
  } else {
    Kc = (3.5446248799999989e+00 + -9.5095304999999986e-01 * logT + T * (1.4849139645000001e-03 + T * (-3.8645916583333338e-07 + T * (5.6718183583333336e-11 + -3.4480648850000002e-15 * T))) - -2.0787719850000009e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[247] - 2.0 * rev_rates[246]);
  kf = 24600000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[561] +=  1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01 + kf * conc[35]);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[30]);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[30]);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[30]);
  jac[932] +=  4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[30]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[16]);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01 - kr * conc[16]);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - kr * conc[16]);
  jac[1674] +=  (j_temp * 5.0000000000000000e-01 - kr * conc[16]);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1939] +=  4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[9]);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 248 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[248] - rev_rates[247]) * (-1.3799999999999999e+00 + (6.3908884737113669e+02 / T)) + fwd_rates[248] * -1.0 - rev_rates[247] * (-1.0 + -T * (dBdT[1] + dBdT[45] - dBdT[10] - dBdT[35])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[46] += j_temp * 4.3025080000000003e+01;

  //partial of rxn 248 wrt species
  if (T <= 1000.0) {
    Kc = (1.1910938669999998e+00 + -4.4811549700000004e+00 * logT + T * (1.8350519288526665e-03 + T * (-2.3059867353326534e-06 + T * (1.0989205776917348e-09 + -2.2454970954638660e-13 * T))) - -3.0375003199999999e+04 / T);
  } else {
    Kc = (-9.3524721340000010e+00 + -2.6347067200000001e+00 * logT + T * (-2.4237486215421488e-03 + T * (3.0635274435936579e-07 + T * (-2.7469768561262694e-11 + 1.1403183549098680e-15 * T))) - -3.0710918700000002e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[248] - 2.0 * rev_rates[247]);
  kf = exp(3.3367593413407739e+01 - 1.38 * logT - (6.3908884737113669e+02 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[152] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[629] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1954] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2484] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 249 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[249] - rev_rates[248]) * (-6.8999999999999995e-01 + (3.8244686929296370e+02 / T)) + fwd_rates[249] * -1.0 - rev_rates[248] * (-1.0 + -T * (dBdT[4] + dBdT[40] - dBdT[10] - dBdT[35])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 249 wrt species
  if (T <= 1000.0) {
    Kc = (6.6992891319999996e+00 + -1.7301509400000001e+00 * logT + T * (5.6599781685000008e-03 + T * (-3.7616241666666661e-06 + T * (1.6165218833333334e-09 + -3.0678911449999998e-13 * T))) - -3.7520949539999994e+04 / T);
  } else {
    Kc = (-7.2487598799999997e+00 + 7.6042013999999991e-01 * logT + T * (-5.7632235199999988e-04 + T * (1.5023386300000000e-07 + T * (-2.0948816966666665e-11 + 1.2373923599999999e-15 * T))) - -3.7918629600000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[249] - 2.0 * rev_rates[248]);
  kf = exp(2.6393146759926932e+01 - 0.69 * logT - (3.8244686929296370e+02 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 250 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[250] - rev_rates[249]) * (-3.5999999999999999e-01 + (2.9186734761831440e+02 / T)) + fwd_rates[250] * -1.0 - rev_rates[249] * (-1.0 + -T * (dBdT[1] + dBdT[43] - dBdT[10] - dBdT[35])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[44] = j_temp * 4.3025080000000003e+01;

  //partial of rxn 250 wrt species
  if (T <= 1000.0) {
    Kc = (1.1910938669999998e+00 + -4.4811549700000004e+00 * logT + T * (1.8350519288526665e-03 + T * (-2.3059867353326534e-06 + T * (1.0989205776917348e-09 + -2.2454970954638660e-13 * T))) - -3.0375003199999999e+04 / T);
  } else {
    Kc = (-9.3524721340000010e+00 + -2.6347067200000001e+00 * logT + T * (-2.4237486215421488e-03 + T * (3.0635274435936579e-07 + T * (-2.7469768561262694e-11 + 1.1403183549098680e-15 * T))) - -3.0710918700000002e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc += (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[250] - 2.0 * rev_rates[249]);
  kf = exp(2.4360851996672796e+01 - 0.36 * logT - (2.9186734761831440e+02 / T));
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[97] =  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[150] =  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[203] =  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[256] =  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[309] =  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[362] =  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[415] =  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[468] =  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[521] =  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[574] =  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[627] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[680] =  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[733] =  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[786] =  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[839] =  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[892] =  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[945] =  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[998] =  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1051] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1104] =  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1157] =  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1210] =  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1263] =  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1316] =  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1369] =  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1422] =  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1475] =  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1528] =  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1581] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1634] =  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1687] =  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1740] =  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1793] =  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1846] =  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1899] =  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1952] =  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[10]);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2005] =  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2058] =  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2111] =  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2164] =  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2217] =  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2270] =  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2323] =  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2376] =  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2429] =  (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2482] =  (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2535] =  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2588] =  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2641] =  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2694] =  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2747] =  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2800] =  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 251 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[251] - rev_rates[250]) * (-1.3799999999999999e+00 + (6.3908884737113669e+02 / T)) + fwd_rates[251] * -1.0 - rev_rates[250] * (-1.0 + -T * (dBdT[1] + dBdT[45] - dBdT[11] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[46] += j_temp * 4.3025080000000003e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 251 wrt species
  if (T <= 1000.0) {
    Kc = (3.9586701239999997e+00 + -4.9170804099999996e+00 * logT + T * (3.5027950953526667e-03 + T * (-3.2123307003326528e-06 + T * (1.3353579343584013e-09 + -2.3733621854638666e-13 * T))) - -3.4867779399999999e+04 / T);
  } else {
    Kc = (-1.2389843294000002e+01 + -2.0526440099999999e+00 * logT + T * (-2.9234953465421486e-03 + T * (4.0684832769269914e-07 + T * (-4.0613639477929367e-11 + 1.9002623449098677e-15 * T))) - -3.5373314400000003e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[251] - 2.0 * rev_rates[250]);
  kf = exp(3.3367593413407739e+01 - 1.38 * logT - (6.3908884737113669e+02 / T));
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[152] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[45]);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[629] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[682] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1954] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2484] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 252 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[252] - rev_rates[251]) * (-6.8999999999999995e-01 + (3.8244686929296370e+02 / T)) + fwd_rates[252] * -1.0 - rev_rates[251] * (-1.0 + -T * (dBdT[4] + dBdT[40] - dBdT[11] - dBdT[35])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 252 wrt species
  if (T <= 1000.0) {
    Kc = (9.4668653889999987e+00 + -2.1660763800000002e+00 * logT + T * (7.3277213350000014e-03 + T * (-4.6679681316666663e-06 + T * (1.8529592400000001e-09 + -3.1957562350000003e-13 * T))) - -4.2013725739999994e+04 / T);
  } else {
    Kc = (-1.0286131039999999e+01 + 1.3424828500000001e+00 * logT + T * (-1.0760690769999999e-03 + T * (2.5072944633333332e-07 + T * (-3.4092687883333338e-11 + 1.9973363500000001e-15 * T))) - -4.2581025300000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[252] - 2.0 * rev_rates[251]);
  kf = exp(2.6393146759926932e+01 - 0.69 * logT - (3.8244686929296370e+02 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 253 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[253] - rev_rates[252]) * (-3.5999999999999999e-01 + (2.9186734761831440e+02 / T)) + fwd_rates[253] * -1.0 - rev_rates[252] * (-1.0 + -T * (dBdT[1] + dBdT[43] - dBdT[11] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[44] += j_temp * 4.3025080000000003e+01;

  //partial of rxn 253 wrt species
  if (T <= 1000.0) {
    Kc = (3.9586701239999997e+00 + -4.9170804099999996e+00 * logT + T * (3.5027950953526667e-03 + T * (-3.2123307003326528e-06 + T * (1.3353579343584013e-09 + -2.3733621854638666e-13 * T))) - -3.4867779399999999e+04 / T);
  } else {
    Kc = (-1.2389843294000002e+01 + -2.0526440099999999e+00 * logT + T * (-2.9234953465421486e-03 + T * (4.0684832769269914e-07 + T * (-4.0613639477929367e-11 + 1.9002623449098677e-15 * T))) - -3.5373314400000003e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc += (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[253] - 2.0 * rev_rates[252]);
  kf = exp(2.4360851996672796e+01 - 0.36 * logT - (2.9186734761831440e+02 / T));
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[97] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[150] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[43]);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[203] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[256] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[309] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[362] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[415] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[468] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[521] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[574] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[627] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[680] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[35]);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[733] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[786] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[839] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[892] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[945] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[998] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1051] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1104] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1157] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1210] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1263] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1316] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1369] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1422] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1475] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1528] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1581] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1634] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1687] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1740] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1793] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1846] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1899] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1952] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[11]);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2005] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2058] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2111] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2164] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2217] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2270] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2323] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2376] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2429] +=  (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2482] +=  (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2535] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2588] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2641] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2694] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2747] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2800] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 254 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[254] - rev_rates[253]) * ((1.4492723467943888e+04 / T)) + fwd_rates[254] * -1.0 - rev_rates[253] * (-1.0 + -T * (dBdT[40] + dBdT[5] - dBdT[12] - dBdT[35])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 254 wrt species
  if (T <= 1000.0) {
    Kc = (5.6164365019999991e+00 + -1.4344375400000002e+00 * logT + T * (5.3213800750000007e-03 + T * (-3.9337669083333330e-06 + T * (1.7343073358333336e-09 + -3.2921794850000001e-13 * T))) - -4.1870715499999998e+04 / T);
  } else {
    Kc = (-9.5970526600000028e+00 + 1.2899083700000000e+00 * logT + T * (-1.5538319149999999e-03 + T * (3.6483715699999999e-07 + T * (-4.9665560833333334e-11 + 2.8884695750000003e-15 * T))) - -4.2293563999999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[254] - 2.0 * rev_rates[253]);
  kf = exp(2.5287614028414247e+01 - (1.4492723467943888e+04 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[40]);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[40]);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[40]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[40]);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[5]);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[5]);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[5]);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[5]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 255 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[255] - rev_rates[254]) * ((1.0945025535686789e+04 / T)) + fwd_rates[255] * -1.0 - rev_rates[254] * (-1.0 + -T * (dBdT[41] + dBdT[4] - dBdT[12] - dBdT[35])))) * rho_inv;
  jac[42] += j_temp * 2.8033619999999999e+01;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 255 wrt species
  if (T <= 1000.0) {
    Kc = (6.0518051819999981e+00 + -1.0483902700000001e+00 * logT + T * (2.9609699150000002e-03 + T * (-1.8470270249999999e-06 + T * (8.9196369333333313e-10 + -2.1092152250000002e-13 * T))) - 5.9632787599999992e+03 / T);
  } else {
    Kc = (-1.7573423740000003e+01 + 2.7562673500000003e+00 * logT + T * (-2.4566419270000001e-03 + T * (5.4287671300000004e-07 + T * (-7.6386955716666673e-11 + 4.6461437950000003e-15 * T))) - 4.8392071000000042e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[255] - 2.0 * rev_rates[254]);
  kf = exp(2.0723265836946410e+01 - (1.0945025535686789e+04 / T));
  kr = kf / Kc;
  jac[95] +=  1.3906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[148] +=  2.7812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[201] +=  1.7521669562608597e+00 * (j_temp * 4.2886781649405936e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[254] +=  8.7608347813042986e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[307] +=  1.6483247821234832e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[41]);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[41]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[41]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[41]);
  jac[360] +=  1.5561023753169532e+00 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[413] +=  8.4933016711132325e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[466] +=  8.2416239106174161e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[519] +=  2.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[572] +=  2.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[625] +=  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[678] +=  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[731] +=  1.8645796890152326e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[35]);
  jac[784] +=  1.7474312400110703e+00 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[837] +=  1.0008289778082426e+00 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[890] +=  6.3698585315088907e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[943] +=  9.6606559851459461e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[996] +=  9.3363613474596252e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1049] +=  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1102] +=  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1155] +=  8.7489794695488687e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1208] +=  1.1200034838277679e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1261] +=  1.0766475611685744e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1314] +=  1.0365232039553616e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1367] +=  9.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1420] +=  9.6462423051645296e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1473] +=  9.3228984450761632e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1526] +=  6.8325788326110048e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1579] +=  6.6687521171683806e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1632] +=  6.6687521171683795e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1685] +=  2.0014378791924456e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1738] +=  1.8670807503057008e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1791] +=  1.7496277138195875e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1844] +=  1.6460774043836490e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1897] +=  9.6596307141414850e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1950] +=  9.3426278754948144e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[12]);
  jac[2003] +=  6.0935313442685379e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2056] +=  6.3694127718976801e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2109] +=  9.0389977713348257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2162] +=  1.0774809802849901e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2215] +=  1.0372956388146384e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2268] +=  (j_temp * -7.1893959622282289e-04 - kr * conc[4]);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04 - kr * conc[4]);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 - kr * conc[4]);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - kr * conc[4]);
  jac[2321] +=  6.8320659615006873e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2374] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2427] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2480] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2533] +=  6.6719486381034032e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2586] +=  7.0175277861219587e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2639] +=  6.5060440608625303e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2692] +=  6.3573315989561086e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2745] +=  6.5125976821584364e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2798] +=  6.3635889003195234e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 256 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[256] * -1.0 - rev_rates[255] * (-2.0 + -T * (dBdT[14] + dBdT[1] + dBdT[52] - dBdT[42] - dBdT[2])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[43] += -j_temp * 4.1032419999999995e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 256 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0401329003000001e+01 + 2.6856239700000000e+00 * logT + T * (-5.9417067196473328e-03 + T * (1.5378137280006799e-06 + T * (4.5920593858401363e-11 + -1.1131002049638659e-13 * T))) - -7.3275569199999998e+04 / T);
  } else {
    Kc = (1.3993475726000000e+01 + -1.3222313600000000e+00 * logT + T * (-1.7655878969214853e-04 + T * (-1.8353689573008753e-09 + T * (4.0456010970706355e-12 + -4.1258865059013206e-16 * T))) - -7.2271530299999984e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[256] - 3.0 * rev_rates[255]);
  kf = 22000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14] * conc[1]));
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14] * conc[1]));
  jac[96] +=  -2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14] * conc[1]));
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[14] * conc[1]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[14] * conc[1]));
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[14] * conc[1]));
  jac[149] +=  -4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[14] * conc[1]));
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[14] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[14] * conc[1]));
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[42] - 5.7113218350594064e-01 * (-kr * conc[14] * conc[1]));
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[42] - 5.7113218350594064e-01 * (-kr * conc[14] * conc[1]));
  jac[202] +=  -2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42] - 5.7113218350594064e-01 * (-kr * conc[14] * conc[1]));
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42] - 5.7113218350594064e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42] - 5.7113218350594064e-01 * (-kr * conc[14] * conc[1]));
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[255] +=  -1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14] * conc[1]));
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14] * conc[1]));
  jac[308] +=  -2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14] * conc[1]));
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[14] * conc[1]));
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14] * conc[1]));
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14] * conc[1]));
  jac[361] +=  -2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14] * conc[1]));
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[14] * conc[1]));
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14] * conc[1]));
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14] * conc[1]));
  jac[414] +=  -1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14] * conc[1]));
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[14] * conc[1]));
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14] * conc[1]));
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14] * conc[1]));
  jac[467] +=  -1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14] * conc[1]));
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[14] * conc[1]));
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14] * conc[1]));
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14] * conc[1]));
  jac[520] +=  -3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14] * conc[1]));
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[14] * conc[1]));
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14] * conc[1]));
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14] * conc[1]));
  jac[573] +=  -3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14] * conc[1]));
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[14] * conc[1]));
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[626] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[679] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[14] * conc[1]));
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14] * conc[1]));
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14] * conc[1]));
  jac[732] +=  -2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14] * conc[1]));
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[14] * conc[1]));
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14] * conc[1]));
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14] * conc[1]));
  jac[785] +=  -2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14] * conc[1]));
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[14] * conc[1]));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14] * conc[1]));
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14] * conc[1]));
  jac[838] +=  -1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14] * conc[1]));
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[1] * conc[52] - 9.9989005293165989e-01 * (-kr * conc[14] * conc[1]));
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14] * conc[1]));
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14] * conc[1]));
  jac[891] +=  -9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14] * conc[1]));
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[14] * conc[1]));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14] * conc[1]));
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14] * conc[1]));
  jac[944] +=  -1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14] * conc[1]));
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[14] * conc[1]));
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14] * conc[1]));
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14] * conc[1]));
  jac[997] +=  -1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14] * conc[1]));
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[14] * conc[1]));
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1050] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1103] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[14] * conc[1]));
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14] * conc[1]));
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14] * conc[1]));
  jac[1156] +=  -1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14] * conc[1]));
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[14] * conc[1]));
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14] * conc[1]));
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14] * conc[1]));
  jac[1209] +=  -1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14] * conc[1]));
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[14] * conc[1]));
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14] * conc[1]));
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14] * conc[1]));
  jac[1262] +=  -1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14] * conc[1]));
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[14] * conc[1]));
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14] * conc[1]));
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14] * conc[1]));
  jac[1315] +=  -1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14] * conc[1]));
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[14] * conc[1]));
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14] * conc[1]));
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14] * conc[1]));
  jac[1368] +=  -1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14] * conc[1]));
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[14] * conc[1]));
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14] * conc[1]));
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14] * conc[1]));
  jac[1421] +=  -1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14] * conc[1]));
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[14] * conc[1]));
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14] * conc[1]));
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14] * conc[1]));
  jac[1474] +=  -1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14] * conc[1]));
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[14] * conc[1]));
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14] * conc[1]));
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14] * conc[1]));
  jac[1527] +=  -1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14] * conc[1]));
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[14] * conc[1]));
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14] * conc[1]));
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14] * conc[1]));
  jac[1580] +=  -9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14] * conc[1]));
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[14] * conc[1]));
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14] * conc[1]));
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14] * conc[1]));
  jac[1633] +=  -9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14] * conc[1]));
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[14] * conc[1]));
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[14] * conc[1]));
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[14] * conc[1]));
  jac[1686] +=  -2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[14] * conc[1]));
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[14] * conc[1]));
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14] * conc[1]));
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14] * conc[1]));
  jac[1739] +=  -2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14] * conc[1]));
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[14] * conc[1]));
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14] * conc[1]));
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14] * conc[1]));
  jac[1792] +=  -2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14] * conc[1]));
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[14] * conc[1]));
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14] * conc[1]));
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14] * conc[1]));
  jac[1845] +=  -2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14] * conc[1]));
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[14] * conc[1]));
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14] * conc[1]));
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14] * conc[1]));
  jac[1898] +=  -1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14] * conc[1]));
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[14] * conc[1]));
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[1951] +=  -1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[2004] +=  -8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[14] * conc[1]));
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[2057] +=  -9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[14] * conc[1]));
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14] * conc[1]));
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14] * conc[1]));
  jac[2110] +=  -1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14] * conc[1]));
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[14] * conc[1]));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14] * conc[1]));
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14] * conc[1]));
  jac[2163] +=  -1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14] * conc[1]));
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[14] * conc[1]));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14] * conc[1]));
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14] * conc[1]));
  jac[2216] +=  -1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14] * conc[1]));
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[14] * conc[1]));
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14] * conc[1]));
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14] * conc[1]));
  jac[2269] +=  -1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14] * conc[1]));
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[14] * conc[1]));
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + kf * conc[2] - 1.4647384045109708e+00 * (-kr * conc[14] * conc[1]));
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2] - 1.4647384045109708e+00 * (-kr * conc[14] * conc[1]));
  jac[2322] +=  -(j_temp * -4.6473840451097082e-01 + kf * conc[2] - 1.4647384045109708e+00 * (-kr * conc[14] * conc[1]));
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2] - 1.4647384045109708e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2] - 1.4647384045109708e+00 * (-kr * conc[14] * conc[1]));
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2375] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2428] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2481] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[14] * conc[1]));
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[14] * conc[1]));
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[14] * conc[1]));
  jac[2534] +=  -9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[14] * conc[1]));
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[14] * conc[1]));
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14] * conc[1]));
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14] * conc[1]));
  jac[2587] +=  -1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14] * conc[1]));
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[14] * conc[1]));
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14] * conc[1]));
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14] * conc[1]));
  jac[2640] +=  -9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14] * conc[1]));
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[14] * conc[1]));
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14] * conc[1]));
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14] * conc[1]));
  jac[2693] +=  -9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14] * conc[1]));
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[14] * conc[1]));
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14] * conc[1]));
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14] * conc[1]));
  jac[2746] +=  -9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14] * conc[1]));
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[14] * conc[1]));
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14] * conc[1]));
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14] * conc[1]));
  jac[2799] +=  -9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14] * conc[1]));
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14] * conc[1]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[14] * conc[1]));

  //partial of rxn 257 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[257] * -1.0 - rev_rates[256] * (-1.0 + -T * (dBdT[40] + dBdT[35] - dBdT[42] - dBdT[2])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[43] += -j_temp * 4.1032419999999995e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;

  //partial of rxn 257 wrt species
  if (T <= 1000.0) {
    Kc = (-3.3153935599999991e+00 + 7.8487839999999931e-01 * logT + T * (-3.6345530800000001e-03 + T * (1.6437581733333331e-06 + T * (-4.3677168000000007e-10 + 4.5887614500000017e-14 * T))) - -5.8826987199999996e+04 / T);
  } else {
    Kc = (9.6646865399999999e+00 + -1.4012121800000004e+00 * logT + T * (2.1695265685000008e-04 + T * (1.0650093516666675e-08 + T * (-3.9017442583333337e-12 + 2.5164910950000011e-16 * T))) - -5.8342253499999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[257] - 2.0 * rev_rates[256]);
  kf = 2000000000.0;
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[96] +=  -2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[149] +=  -4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42]);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42]);
  jac[202] +=  -2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[42]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[42]);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[255] +=  -1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[308] +=  -2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[361] +=  -2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[414] +=  -1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[467] +=  -1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[520] +=  -3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[573] +=  -3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[626] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[679] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[732] +=  -2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[785] +=  -2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[838] +=  -1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[891] +=  -9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[944] +=  -1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[997] +=  -1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1050] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1103] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1156] +=  -1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1209] +=  -1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1262] +=  -1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1315] +=  -1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1368] +=  -1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1421] +=  -1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1474] +=  -1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1527] +=  -1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1580] +=  -9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1633] +=  -9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1686] +=  -2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1739] +=  -2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1792] +=  -2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1845] +=  -2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1898] +=  -1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[40]);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[40]);
  jac[1951] +=  -1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[40]);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[40]);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2004] +=  -8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2057] +=  -9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2110] +=  -1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2163] +=  -1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[35]);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[35]);
  jac[2216] +=  -1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[35]);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[35]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2269] +=  -1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2]);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2]);
  jac[2322] +=  -(j_temp * -4.6473840451097082e-01 + kf * conc[2]);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[2]);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2375] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2428] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2481] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2534] +=  -9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2587] +=  -1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2640] +=  -9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2693] +=  -9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2746] +=  -9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2799] +=  -9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 258 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[258] * -1.0 - rev_rates[257] * (-2.0 + -T * (dBdT[2] + dBdT[16] + dBdT[52] - dBdT[42] - dBdT[3])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[43] += -j_temp * 4.1032419999999995e+01;
  jac[17] += j_temp * 2.9018339999999998e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 258 wrt species
  if (T <= 1000.0) {
    Kc = (-1.0318222020000000e+01 + 3.3813541800000007e+00 * logT + T * (-9.0394442999999994e-03 + T * (4.2381397583333326e-06 + T * (-1.3537671208333331e-09 + 1.9987518949999999e-13 * T))) - -2.1257116179999997e+04 / T);
  } else {
    Kc = (2.1121969350000001e+01 + -1.9089388799999991e+00 * logT + T * (4.4313725314999958e-04 + T * (-1.0912983368333334e-07 + T * (1.4845822758333340e-11 + -8.5547098950000023e-16 * T))) - -2.0057783729999999e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[258] - 3.0 * rev_rates[257]);
  kf = 12000000000.0;
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2] * conc[16]));
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2] * conc[16]));
  jac[96] +=  -2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2] * conc[16]));
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[2] * conc[16]));
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2] * conc[16]));
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2] * conc[16]));
  jac[149] +=  -4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2] * conc[16]));
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - 3.5980535085251814e-02 * (-kr * conc[2] * conc[16]));
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[16] * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2] * conc[16]));
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16] * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2] * conc[16]));
  jac[202] +=  -2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16] * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2] * conc[16]));
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16] * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[16] * conc[52] - 5.7113218350594064e-01 * (-kr * conc[2] * conc[16]));
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[42] - 1.1422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[42] - 1.1422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[255] +=  -1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[42] - 1.1422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[42] - 1.1422643670118813e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[42] - 1.1422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2] * conc[16]));
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2] * conc[16]));
  jac[308] +=  -2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2] * conc[16]));
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[2] * conc[16]));
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2] * conc[16]));
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2] * conc[16]));
  jac[361] +=  -2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2] * conc[16]));
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[2] * conc[16]));
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2] * conc[16]));
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2] * conc[16]));
  jac[414] +=  -1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2] * conc[16]));
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[2] * conc[16]));
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2] * conc[16]));
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2] * conc[16]));
  jac[467] +=  -1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2] * conc[16]));
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[2] * conc[16]));
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2] * conc[16]));
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2] * conc[16]));
  jac[520] +=  -3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2] * conc[16]));
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[2] * conc[16]));
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2] * conc[16]));
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2] * conc[16]));
  jac[573] +=  -3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2] * conc[16]));
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[2] * conc[16]));
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[626] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[679] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[2] * conc[16]));
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2] * conc[16]));
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2] * conc[16]));
  jac[732] +=  -2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2] * conc[16]));
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[2] * conc[16]));
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2] * conc[16]));
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2] * conc[16]));
  jac[785] +=  -2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2] * conc[16]));
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[2] * conc[16]));
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2] * conc[16]));
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2] * conc[16]));
  jac[838] +=  -1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2] * conc[16]));
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[2] * conc[16]));
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2] * conc[16]));
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2] * conc[16]));
  jac[891] +=  -9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2] * conc[16]));
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[2] * conc[16]));
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[2] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[2] * conc[16]));
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[2] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[2] * conc[16]));
  jac[944] +=  -1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[2] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[2] * conc[16]));
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[2] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[2] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[2] * conc[16]));
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2] * conc[16]));
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2] * conc[16]));
  jac[997] +=  -1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2] * conc[16]));
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[2] * conc[16]));
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1050] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1103] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[2] * conc[16]));
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2] * conc[16]));
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2] * conc[16]));
  jac[1156] +=  -1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2] * conc[16]));
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[2] * conc[16]));
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2] * conc[16]));
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2] * conc[16]));
  jac[1209] +=  -1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2] * conc[16]));
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[2] * conc[16]));
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2] * conc[16]));
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2] * conc[16]));
  jac[1262] +=  -1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2] * conc[16]));
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[2] * conc[16]));
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2] * conc[16]));
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2] * conc[16]));
  jac[1315] +=  -1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2] * conc[16]));
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[2] * conc[16]));
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2] * conc[16]));
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2] * conc[16]));
  jac[1368] +=  -1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2] * conc[16]));
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[2] * conc[16]));
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2] * conc[16]));
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2] * conc[16]));
  jac[1421] +=  -1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2] * conc[16]));
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[2] * conc[16]));
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2] * conc[16]));
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2] * conc[16]));
  jac[1474] +=  -1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2] * conc[16]));
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[2] * conc[16]));
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2] * conc[16]));
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2] * conc[16]));
  jac[1527] +=  -1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2] * conc[16]));
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[2] * conc[16]));
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2] * conc[16]));
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2] * conc[16]));
  jac[1580] +=  -9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2] * conc[16]));
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[2] * conc[16]));
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2] * conc[16]));
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2] * conc[16]));
  jac[1633] +=  -9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2] * conc[16]));
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[2] * conc[16]));
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[2] * conc[16]));
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[2] * conc[16]));
  jac[1686] +=  -2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[2] * conc[16]));
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[2] * conc[16]));
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2] * conc[16]));
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2] * conc[16]));
  jac[1739] +=  -2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2] * conc[16]));
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[2] * conc[16]));
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2] * conc[16]));
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2] * conc[16]));
  jac[1792] +=  -2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2] * conc[16]));
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[2] * conc[16]));
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2] * conc[16]));
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2] * conc[16]));
  jac[1845] +=  -2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2] * conc[16]));
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[2] * conc[16]));
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2] * conc[16]));
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2] * conc[16]));
  jac[1898] +=  -1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2] * conc[16]));
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[2] * conc[16]));
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[1951] +=  -1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[2004] +=  -8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[2] * conc[16]));
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[2057] +=  -9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[2] * conc[16]));
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2] * conc[16]));
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2] * conc[16]));
  jac[2110] +=  -1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2] * conc[16]));
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[2] * conc[16]));
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2] * conc[16]));
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2] * conc[16]));
  jac[2163] +=  -1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2] * conc[16]));
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[2] * conc[16]));
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2] * conc[16]));
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2] * conc[16]));
  jac[2216] +=  -1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2] * conc[16]));
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[2] * conc[16]));
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2] * conc[16]));
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2] * conc[16]));
  jac[2269] +=  -1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2] * conc[16]));
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[2] * conc[16]));
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[3] - 1.4647384045109708e+00 * (-kr * conc[2] * conc[16]));
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[3] - 1.4647384045109708e+00 * (-kr * conc[2] * conc[16]));
  jac[2322] +=  -(j_temp * -4.6473840451097082e-01 + kf * conc[3] - 1.4647384045109708e+00 * (-kr * conc[2] * conc[16]));
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[3] - 1.4647384045109708e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[3] - 1.4647384045109708e+00 * (-kr * conc[2] * conc[16]));
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2375] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2428] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2481] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[2] * conc[16]));
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2] * conc[16]));
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2] * conc[16]));
  jac[2534] +=  -9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2] * conc[16]));
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[2] * conc[16]));
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2] * conc[16]));
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2] * conc[16]));
  jac[2587] +=  -1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2] * conc[16]));
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[2] * conc[16]));
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2] * conc[16]));
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2] * conc[16]));
  jac[2640] +=  -9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2] * conc[16]));
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[2] * conc[16]));
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2] * conc[16]));
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2] * conc[16]));
  jac[2693] +=  -9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2] * conc[16]));
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[2] * conc[16]));
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2] * conc[16]));
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2] * conc[16]));
  jac[2746] +=  -9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2] * conc[16]));
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[2] * conc[16]));
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2] * conc[16]));
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2] * conc[16]));
  jac[2799] +=  -9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2] * conc[16]));
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2] * conc[16]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[2] * conc[16]));

  //partial of rxn 259 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[259] * -1.0 - rev_rates[258] * (-2.0 + -T * (dBdT[1] + dBdT[16] + dBdT[52] - dBdT[42] - dBdT[4])))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[43] += -j_temp * 4.1032419999999995e+01;
  jac[17] += j_temp * 2.9018339999999998e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 259 wrt species
  if (T <= 1000.0) {
    Kc = (-8.1774109749999990e+00 + 2.5035280100000006e+00 * logT + T * (-7.6974931996473331e-03 + T * (4.0025230313340135e-06 + T * (-1.3264417473082653e-09 + 1.8822288745361339e-13 * T))) - -2.9584739599999997e+04 / T);
  } else {
    Kc = (1.6747253585999999e+01 + -1.7887094799999996e+00 * logT + T * (9.5345321045785139e-04 + T * (-2.6353322364063423e-07 + T * (4.0465363238737310e-11 + -2.5875386600901322e-15 * T))) - -2.8748817649999997e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[259] - 3.0 * rev_rates[258]);
  kf = 12000000000.0;
  kr = kf / Kc;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1] * conc[16]));
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1] * conc[16]));
  jac[96] +=  -2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1] * conc[16]));
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[1] * conc[16]));
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[16] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1] * conc[16]));
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1] * conc[16]));
  jac[149] +=  -4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1] * conc[16]));
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[16] * conc[52] - 3.5980535085251814e-02 * (-kr * conc[1] * conc[16]));
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1] * conc[16]));
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1] * conc[16]));
  jac[202] +=  -2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1] * conc[16]));
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[1] * conc[16]));
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[255] +=  -1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + kf * conc[42] - 6.0711271859119242e-01 * (-kr * conc[1] * conc[16]));
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[42] - 6.0711271859119242e-01 * (-kr * conc[1] * conc[16]));
  jac[308] +=  -2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[42] - 6.0711271859119242e-01 * (-kr * conc[1] * conc[16]));
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[42] - 6.0711271859119242e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[42] - 6.0711271859119242e-01 * (-kr * conc[1] * conc[16]));
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1] * conc[16]));
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1] * conc[16]));
  jac[361] +=  -2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1] * conc[16]));
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[1] * conc[16]));
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1] * conc[16]));
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1] * conc[16]));
  jac[414] +=  -1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1] * conc[16]));
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[1] * conc[16]));
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1] * conc[16]));
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1] * conc[16]));
  jac[467] +=  -1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1] * conc[16]));
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[1] * conc[16]));
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1] * conc[16]));
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1] * conc[16]));
  jac[520] +=  -3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1] * conc[16]));
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[1] * conc[16]));
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1] * conc[16]));
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1] * conc[16]));
  jac[573] +=  -3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1] * conc[16]));
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[1] * conc[16]));
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[626] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[679] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[1] * conc[16]));
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1] * conc[16]));
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1] * conc[16]));
  jac[732] +=  -2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1] * conc[16]));
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[1] * conc[16]));
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1] * conc[16]));
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1] * conc[16]));
  jac[785] +=  -2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1] * conc[16]));
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[1] * conc[16]));
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1] * conc[16]));
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1] * conc[16]));
  jac[838] +=  -1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1] * conc[16]));
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[1] * conc[16]));
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1] * conc[16]));
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1] * conc[16]));
  jac[891] +=  -9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1] * conc[16]));
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[1] * conc[16]));
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[1] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[1] * conc[16]));
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[1] * conc[16]));
  jac[944] +=  -1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[1] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[1] * conc[16]));
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[1] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[1] * conc[52] - 1.0358705880169117e+00 * (-kr * conc[1] * conc[16]));
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1] * conc[16]));
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1] * conc[16]));
  jac[997] +=  -1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1] * conc[16]));
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[1] * conc[16]));
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1050] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1103] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[1] * conc[16]));
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1] * conc[16]));
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1] * conc[16]));
  jac[1156] +=  -1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1] * conc[16]));
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[1] * conc[16]));
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1] * conc[16]));
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1] * conc[16]));
  jac[1209] +=  -1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1] * conc[16]));
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[1] * conc[16]));
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1] * conc[16]));
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1] * conc[16]));
  jac[1262] +=  -1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1] * conc[16]));
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[1] * conc[16]));
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1] * conc[16]));
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1] * conc[16]));
  jac[1315] +=  -1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1] * conc[16]));
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[1] * conc[16]));
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1] * conc[16]));
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1] * conc[16]));
  jac[1368] +=  -1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1] * conc[16]));
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[1] * conc[16]));
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1] * conc[16]));
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1] * conc[16]));
  jac[1421] +=  -1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1] * conc[16]));
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[1] * conc[16]));
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1] * conc[16]));
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1] * conc[16]));
  jac[1474] +=  -1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1] * conc[16]));
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[1] * conc[16]));
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1] * conc[16]));
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1] * conc[16]));
  jac[1527] +=  -1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1] * conc[16]));
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[1] * conc[16]));
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1] * conc[16]));
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1] * conc[16]));
  jac[1580] +=  -9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1] * conc[16]));
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[1] * conc[16]));
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1] * conc[16]));
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1] * conc[16]));
  jac[1633] +=  -9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1] * conc[16]));
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[1] * conc[16]));
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1] * conc[16]));
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1] * conc[16]));
  jac[1686] +=  -2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1] * conc[16]));
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[1] * conc[16]));
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1] * conc[16]));
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1] * conc[16]));
  jac[1739] +=  -2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1] * conc[16]));
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[1] * conc[16]));
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1] * conc[16]));
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1] * conc[16]));
  jac[1792] +=  -2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1] * conc[16]));
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[1] * conc[16]));
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1] * conc[16]));
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1] * conc[16]));
  jac[1845] +=  -2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1] * conc[16]));
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[1] * conc[16]));
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1] * conc[16]));
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1] * conc[16]));
  jac[1898] +=  -1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1] * conc[16]));
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[1] * conc[16]));
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[1951] +=  -1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[2004] +=  -8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[1] * conc[16]));
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[2057] +=  -9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[1] * conc[16]));
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1] * conc[16]));
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1] * conc[16]));
  jac[2110] +=  -1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1] * conc[16]));
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[1] * conc[16]));
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1] * conc[16]));
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1] * conc[16]));
  jac[2163] +=  -1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1] * conc[16]));
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[1] * conc[16]));
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1] * conc[16]));
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1] * conc[16]));
  jac[2216] +=  -1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1] * conc[16]));
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[1] * conc[16]));
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1] * conc[16]));
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1] * conc[16]));
  jac[2269] +=  -1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1] * conc[16]));
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[1] * conc[16]));
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + kf * conc[4] - 1.4647384045109708e+00 * (-kr * conc[1] * conc[16]));
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[4] - 1.4647384045109708e+00 * (-kr * conc[1] * conc[16]));
  jac[2322] +=  -(j_temp * -4.6473840451097082e-01 + kf * conc[4] - 1.4647384045109708e+00 * (-kr * conc[1] * conc[16]));
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[4] - 1.4647384045109708e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[4] - 1.4647384045109708e+00 * (-kr * conc[1] * conc[16]));
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2375] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2428] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2481] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[1] * conc[16]));
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1] * conc[16]));
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1] * conc[16]));
  jac[2534] +=  -9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1] * conc[16]));
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[1] * conc[16]));
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1] * conc[16]));
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1] * conc[16]));
  jac[2587] +=  -1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1] * conc[16]));
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[1] * conc[16]));
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1] * conc[16]));
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1] * conc[16]));
  jac[2640] +=  -9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1] * conc[16]));
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[1] * conc[16]));
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1] * conc[16]));
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1] * conc[16]));
  jac[2693] +=  -9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1] * conc[16]));
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[1] * conc[16]));
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1] * conc[16]));
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1] * conc[16]));
  jac[2746] +=  -9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1] * conc[16]));
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[1] * conc[16]));
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1] * conc[16]));
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1] * conc[16]));
  jac[2799] +=  -9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1] * conc[16]));
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1] * conc[16]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[1] * conc[16]));

  //partial of rxn 260 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[260] * -1.0 - rev_rates[259] * (-1.0 + -T * (dBdT[10] + dBdT[52] - dBdT[42] - dBdT[1])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[43] += -j_temp * 4.1032419999999995e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  *J_nplusone = j_temp * 2.8013480000000001e+01;

  //partial of rxn 260 wrt species
  if (T <= 1000.0) {
    Kc = (-7.7533195670000001e+00 + 2.0370362700000002e+00 * logT + T * (-6.7917532288526653e-03 + T * (2.9413384019993197e-06 + T * (-8.6124471102506807e-10 + 1.2391504954638661e-13 * T))) - -3.4752503699999994e+04 / T);
  } else {
    Kc = (2.0295349434000002e+01 + -2.5938950800000002e+00 * logT + T * (5.7738692154214863e-04 + T * (-6.3197331026032502e-08 + T * (5.7213319779293613e-12 + -2.7157110990986780e-16 * T))) - -3.3585794599999994e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[260] - 2.0 * rev_rates[259]);
  kf = 100000000000.0;
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[96] +=  -2.0354594519515047e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  J_nplusjplus[0] +=  1.3896402563644662e+01 * (j_temp * 9.2803892982949643e-01 - 7.1961070170503627e-02 * (-kr * conc[10]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[42] - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[149] +=  -4.0709189039030093e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[42] - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[42] - 3.5980535085251814e-02 * (-kr * conc[10]));
  J_nplusjplus[1] +=  2.7792805127289324e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[42] - 3.5980535085251814e-02 * (-kr * conc[10]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[202] +=  -2.5646224233408752e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  J_nplusjplus[2] +=  1.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01 - 5.7113218350594064e-01 * (-kr * conc[10]));
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[255] +=  -1.2823112116704376e+00 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  J_nplusjplus[3] +=  8.7545407952798238e-01 * (j_temp * -1.4226436701188128e-01 - 1.1422643670118813e+00 * (-kr * conc[10]));
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[308] +=  -2.4126300761906330e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  J_nplusjplus[4] +=  1.6471405875345588e+00 * (j_temp * 3.9288728140880758e-01 - 6.0711271859119242e-01 * (-kr * conc[10]));
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[361] +=  -2.2776454209981747e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  J_nplusjplus[5] +=  1.5549844354348088e+00 * (j_temp * 3.5690674632355568e-01 - 6.4309325367644432e-01 * (-kr * conc[10]));
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[414] +=  -1.2431527621328249e+00 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  J_nplusjplus[6] +=  8.4871998870533716e-01 * (j_temp * -1.7824490209713328e-01 - 1.1782449020971333e+00 * (-kr * conc[10]));
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[467] +=  -1.2063150380953165e+00 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  J_nplusjplus[7] +=  8.2357029376727942e-01 * (j_temp * -2.1422543718238485e-01 - 1.2142254371823848e+00 * (-kr * conc[10]));
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[520] +=  -3.4162367829489630e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  J_nplusjplus[8] +=  2.3323187078511367e+00 * (j_temp * 5.7124213057428075e-01 - 4.2875786942571931e-01 * (-kr * conc[10]));
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[573] +=  -3.1517481453943255e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  J_nplusjplus[9] +=  2.1517481453943259e+00 * (j_temp * 5.3526159548902896e-01 - 4.6473840451097109e-01 * (-kr * conc[10]));
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[626] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[594] +=  (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  J_nplusjplus[10] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - kr * conc[52] - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[679] +=  -2.9252706232604826e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[647] +=  (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  J_nplusjplus[11] +=  1.9971283706711689e+00 * (j_temp * 4.9928106040377707e-01 - 5.0071893959622293e-01 * (-kr * conc[10]));
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[732] +=  -2.7291593780304648e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  J_nplusjplus[12] +=  1.8632401319071330e+00 * (j_temp * 4.6330052531852528e-01 - 5.3669947468147472e-01 * (-kr * conc[10]));
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[785] +=  -2.5576908212801284e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  J_nplusjplus[13] +=  1.7461758450540930e+00 * (j_temp * 4.2731999023327338e-01 - 5.7268000976672662e-01 * (-kr * conc[10]));
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[838] +=  -1.4648994659126611e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  J_nplusjplus[14] +=  1.0001099591580271e+00 * (j_temp * 1.0994706834011048e-04 - 9.9989005293165989e-01 * (-kr * conc[10]));
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[891] +=  -9.3234734081954462e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  J_nplusjplus[15] +=  6.3652822780380736e-01 * (j_temp * -5.7102223643760053e-01 - 1.5710222364376005e+00 * (-kr * conc[10]));
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[944] +=  -1.4140167907606016e+00 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  J_nplusjplus[16] +=  9.6537155467886870e-01 * (j_temp * -3.5870588016911675e-02 - 1.0358705880169117e+00 * (-kr * conc[10]));
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[997] +=  -1.3665502353271866e+00 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  J_nplusjplus[17] +=  9.3296538898591508e-01 * (j_temp * -7.1851123102163683e-02 - 1.0718511231021637e+00 * (-kr * conc[10]));
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1050] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  J_nplusjplus[18] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1103] +=  -1.3221669499023980e+00 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  J_nplusjplus[19] +=  9.0266422033484339e-01 * (j_temp * -1.0783165818741525e-01 - 1.1078316581874152e+00 * (-kr * conc[10]));
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1156] +=  -1.2805759661645779e+00 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  J_nplusjplus[20] +=  8.7426940006541376e-01 * (j_temp * -1.4381219327266725e-01 - 1.1438121932726673e+00 * (-kr * conc[10]));
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1209] +=  -1.6393335341594903e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  J_nplusjplus[21] +=  1.1191988474602816e+00 * (j_temp * 1.0650372606330960e-01 - 8.9349627393669040e-01 * (-kr * conc[10]));
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1262] +=  -1.5758740726971627e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  J_nplusjplus[22] +=  1.0758740726971630e+00 * (j_temp * 7.0523190978057815e-02 - 9.2947680902194219e-01 * (-kr * conc[10]));
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1315] +=  -1.5171446086678089e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  J_nplusjplus[23] +=  1.0357785417487806e+00 * (j_temp * 3.4542655892805918e-02 - 9.6545734410719408e-01 * (-kr * conc[10]));
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1368] +=  -1.4626353116302413e+00 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  J_nplusjplus[24] +=  9.9856418533558444e-01 * (j_temp * -1.4378791924458678e-03 - 1.0014378791924459e+00 * (-kr * conc[10]));
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1421] +=  -1.4119070804529672e+00 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  J_nplusjplus[25] +=  9.6393122219278304e-01 * (j_temp * -3.7418414277697654e-02 - 1.0374184142776977e+00 * (-kr * conc[10]));
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1474] +=  -1.3645796890152324e+00 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  J_nplusjplus[26] +=  9.3162006595356650e-01 * (j_temp * -7.3398949362949439e-02 - 1.0733989493629494e+00 * (-kr * conc[10]));
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1527] +=  -1.0000750682316606e+00 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  J_nplusjplus[27] +=  6.8276701501900838e-01 * (j_temp * -4.6462845744263115e-01 - 1.4646284574426311e+00 * (-kr * conc[10]));
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1580] +=  -9.7609597956861149e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  J_nplusjplus[28] +=  6.6639611316431524e-01 * (j_temp * -5.0060899252788271e-01 - 1.5006089925278827e+00 * (-kr * conc[10]));
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1633] +=  -9.7609597956861127e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  J_nplusjplus[29] +=  6.6639611316431513e-01 * (j_temp * -5.0060899252788293e-01 - 1.5006089925278829e+00 * (-kr * conc[10]));
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1686] +=  -2.9294768090219416e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[10]));
  J_nplusjplus[30] +=  2.0000000000000000e+00 * (j_temp * 5.0000000000000000e-01 - 5.0000000000000000e-01 * (-kr * conc[10]));
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1739] +=  -2.7328201466831126e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  J_nplusjplus[31] +=  1.8657393963774120e+00 * (j_temp * 4.6401946491474821e-01 - 5.3598053508525179e-01 * (-kr * conc[10]));
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1792] +=  -2.5609057694684139e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  J_nplusjplus[32] +=  1.7483707408651021e+00 * (j_temp * 4.2803892982949643e-01 - 5.7196107017050357e-01 * (-kr * conc[10]));
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1845] +=  -2.4093406206255104e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  J_nplusjplus[33] +=  1.6448948243627926e+00 * (j_temp * 3.9205839474424453e-01 - 6.0794160525575547e-01 * (-kr * conc[10]));
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1898] +=  -1.4138667232685371e+00 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  J_nplusjplus[34] +=  9.6526910123625920e-01 * (j_temp * -3.5980535085251786e-02 - 1.0359805350852518e+00 * (-kr * conc[10]));
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[1951] +=  -1.3674674583268622e+00 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  J_nplusjplus[35] +=  9.3359159158758842e-01 * (j_temp * -7.1132183505940638e-02 - 1.0711321835059406e+00 * (-kr * conc[10]));
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[2004] +=  -8.9190171444569499e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  J_nplusjplus[36] +=  6.0891536106303723e-01 * (j_temp * -6.4226436701188128e-01 - 1.6422643670118813e+00 * (-kr * conc[10]));
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2057] +=  -9.3228209560474096e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  J_nplusjplus[37] +=  6.3648368386708620e-01 * (j_temp * -5.7113218350594064e-01 - 1.5711321835059406e+00 * (-kr * conc[10]));
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2110] +=  -1.3230255419473993e+00 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  J_nplusjplus[38] +=  9.0325039465945789e-01 * (j_temp * -1.0711271859119242e-01 - 1.1071127185911924e+00 * (-kr * conc[10]));
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2163] +=  -1.5770939366755143e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  J_nplusjplus[39] +=  1.0767068930660388e+00 * (j_temp * 7.1242130574280749e-02 - 9.2875786942571925e-01 * (-kr * conc[10]));
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2216] +=  -1.5182752108365078e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  J_nplusjplus[40] +=  1.0365504216730161e+00 * (j_temp * 3.5261595489028852e-02 - 9.6473840451097115e-01 * (-kr * conc[10]));
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2269] +=  -1.4636861026153596e+00 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[10]));
  J_nplusjplus[41] +=  9.9928157690658581e-01 * (j_temp * -7.1893959622282289e-04 - 1.0007189395962228e+00 * (-kr * conc[10]));
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + kf * conc[1] - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2322] +=  -(j_temp * -4.6473840451097082e-01 + kf * conc[1] - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[1] - 1.4647384045109708e+00 * (-kr * conc[10]));
  J_nplusjplus[42] +=  6.8271576475382156e-01 * (j_temp * -4.6473840451097082e-01 + kf * conc[1] - 1.4647384045109708e+00 * (-kr * conc[10]));
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2375] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[43] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2428] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[44] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2481] +=  -9.5368608262901522e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  J_nplusjplus[45] +=  6.5109652323714451e-01 * (j_temp * -5.3587058801691190e-01 - 1.5358705880169119e+00 * (-kr * conc[10]));
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2534] +=  -9.7656384989554257e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  J_nplusjplus[46] +=  6.6671553561237162e-01 * (j_temp * -4.9989005293165989e-01 - 1.4998900529316599e+00 * (-kr * conc[10]));
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2587] +=  -1.0271457895263842e+00 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  J_nplusjplus[47] +=  7.0124862321017323e-01 * (j_temp * -4.2602775520927771e-01 - 1.4260277552092777e+00 * (-kr * conc[10]));
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2640] +=  -9.5228062748876841e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  J_nplusjplus[48] +=  6.5013699685624360e-01 * (j_temp * -5.3813735387392070e-01 - 1.5381373538739207e+00 * (-kr * conc[10]));
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2693] +=  -9.3051379111095378e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  J_nplusjplus[49] +=  6.3527643451229265e-01 * (j_temp * -5.7411788895917248e-01 - 1.5741178889591725e+00 * (-kr * conc[10]));
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2746] +=  -9.5323987193003068e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  J_nplusjplus[50] +=  6.5079188815854583e-01 * (j_temp * -5.3658952761313472e-01 - 1.5365895276131347e+00 * (-kr * conc[10]));
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  jac[2799] +=  -9.3142966361550450e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));
  J_nplusjplus[51] +=  6.3590171510965399e-01 * (j_temp * -5.7257006269838651e-01 - 1.5725700626983865e+00 * (-kr * conc[10]));

  //partial of rxn 261 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[261] - rev_rates[260]) * (1.4099999999999999e+00 + (4.2773663013028836e+03 / T)) + fwd_rates[261] * -1.0 - rev_rates[260] * (-1.0 + -T * (dBdT[31] + dBdT[15] - dBdT[45] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 261 wrt species
  if (T <= 1000.0) {
    Kc = (7.0160316400000005e+00 + 1.6814149199999999e+00 * logT + T * (6.2878537950000002e-03 + T * (-2.5426125083333334e-06 + T * (9.2240838833333331e-10 + -1.6460279789999999e-13 * T))) - -3.5613599900000001e+04 / T);
  } else {
    Kc = (-8.4365298999999982e-01 + 3.0717323099999998e+00 * logT + T * (2.9150936868499997e-03 + T * (-4.4692382815000006e-07 + T * (5.0988039075000003e-11 + -2.6970600155000002e-15 * T))) - -3.5855897100000002e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[261] - 2.0 * rev_rates[260]);
  kf = exp(1.1492722757652709e+01 + 1.41 * logT - (4.2773663013028836e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[31]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[31]);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[31]);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[31]);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[15]);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[15]);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01 - kr * conc[15]);
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 - kr * conc[15]);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 262 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[262] - rev_rates[261]) * (1.5700000000000001e+00 + (2.2141660853803161e+04 / T)) + fwd_rates[262] * -1.0 - rev_rates[261] * (-1.0 + -T * (dBdT[38] + dBdT[14] - dBdT[45] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 262 wrt species
  if (T <= 1000.0) {
    Kc = (-1.7384404499999992e+00 + 3.9447579699999995e+00 * logT + T * (-1.5003259699999999e-03 + T * (2.1411595616666667e-06 + T * (-8.4183515633333335e-10 + 1.2641865455000002e-13 * T))) - -3.1918048200000001e+04 / T);
  } else {
    Kc = (8.5157061500000015e+00 + 2.1250157299999994e+00 * logT + T * (2.8214537218500002e-03 + T * (-3.0437866831666667e-07 + T * (2.4795865158333334e-11 + -1.0893233835000000e-15 * T))) - -3.1618869500000001e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[262] - 2.0 * rev_rates[261]);
  kf = exp(1.1918390573078392e+01 + 1.57 * logT - (2.2141660853803161e+04 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 263 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[263] - rev_rates[262]) * (2.1099999999999999e+00 + (5.7367030393944551e+03 / T)) + fwd_rates[263] * -1.0 - rev_rates[262] * (-1.0 + -T * (dBdT[46] + dBdT[4] - dBdT[45] - dBdT[2])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;

  //partial of rxn 263 wrt species
  if (T <= 1000.0) {
    Kc = (3.7439265520000000e+00 + 2.6506791299999999e+00 * logT + T * (4.8415850600000004e-03 + T * (-1.7352898250000000e-06 + T * (5.8738577583333326e-10 + -1.0399522550000000e-13 * T))) - -1.0824701640000001e+04 / T);
  } else {
    Kc = (-8.5275599299999989e+00 + 4.6756513899999996e+00 * logT + T * (1.4697899648500000e-03 + T * (-1.3262912681666665e-07 + T * (5.8302170249999993e-12 + 7.0755054500000033e-17 * T))) - -1.1354799100000000e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[263] - 2.0 * rev_rates[262]);
  kf = exp(7.6962126393464070e+00 + 2.11 * logT - (5.7367030393944551e+03 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[45]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[46]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[46]);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[46]);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[46]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[2]);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[4]);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[4]);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01 - kr * conc[4]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[4]);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 264 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[264] - rev_rates[263]) * (1.7000000000000000e+00 + (1.9122343464648184e+03 / T)) + fwd_rates[264] * -1.0 - rev_rates[263] * (-1.0 + -T * (dBdT[32] + dBdT[14] - dBdT[45] - dBdT[1])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 264 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4702867170000000e+00 + 4.2835363700000002e+00 * logT + T * (-1.3582460903526666e-03 + T * (1.3539415219993202e-06 + T * (-3.9204281819173466e-10 + 3.6982360096386612e-14 * T))) - -1.7931835899999998e+04 / T);
  } else {
    Kc = (1.1735859233999999e+01 + 2.0499277000000000e+00 * logT + T * (2.6349178265421486e-03 + T * (-3.2212230452603252e-07 + T * (3.0590211894596026e-11 + -1.4142693249098678e-15 * T))) - -1.7453575300000000e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[264] - 2.0 * rev_rates[263]);
  kf = exp(1.0021270588192511e+01 + 1.7 * logT - (1.9122343464648184e+03 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 265 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[265] - rev_rates[264]) * (2.5000000000000000e+00 + (6.6928202126268643e+03 / T)) + fwd_rates[265] * -1.0 - rev_rates[264] * (-1.0 + -T * (dBdT[0] + dBdT[46] - dBdT[45] - dBdT[1])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;

  //partial of rxn 265 wrt species
  if (T <= 1000.0) {
    Kc = (8.0088957710000006e+00 + 1.6712619200000001e+00 * logT + T * (8.3928447746473324e-03 + T * (-4.6441273996673469e-06 + T * (2.0799088164749320e-09 + -4.3537385545361338e-13 * T))) - -1.1709118073000000e+04 / T);
  } else {
    Kc = (-1.1292070085999999e+01 + 4.9894636899999991e+00 * logT + T * (1.1278868249921486e-03 + T * (-6.3479128026032469e-08 + T * (-2.6396174387373064e-12 + 5.4638687509013205e-16 * T))) - -1.2419695821999998e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[265] - 2.0 * rev_rates[264]);
  kf = exp(4.6539603501575231e+00 + 2.5 * logT - (6.6928202126268643e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[46]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[46]);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[46]);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[46]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[45]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 - kr * conc[0]);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 - kr * conc[0]);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01 - kr * conc[0]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[0]);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 266 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[266] - rev_rates[265]) * (1.5000000000000000e+00 + (1.8115904334929860e+03 / T)) + fwd_rates[266] * -1.0 - rev_rates[265] * (-1.0 + -T * (dBdT[46] + dBdT[5] - dBdT[45] - dBdT[4])))) * rho_inv;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;

  //partial of rxn 266 wrt species
  if (T <= 1000.0) {
    Kc = (5.7718019200000006e+00 + 2.0335559300000003e+00 * logT + T * (4.5850261100000003e-03 + T * (-1.0806916166666668e-06 + T * (2.6623825916666662e-10 + -4.6174801500000004e-14 * T))) - -1.9226330260000002e+04 / T);
  } else {
    Kc = (-7.1474813199999989e+00 + 4.0932893200000002e+00 * logT + T * (1.9668322120000000e-03 + T * (-1.9515154599999999e-07 + T * (1.1566262383333333e-11 + -2.0094690000000001e-16 * T))) - -1.9858831100000003e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[266] - 2.0 * rev_rates[265]);
  kf = exp(1.0404262840448617e+01 + 1.5 * logT - (1.8115904334929860e+03 / T));
  kr = kf / Kc;
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[46]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[46]);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[46]);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[46]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[5]);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[5]);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01 - kr * conc[5]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[5]);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 267 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[267] - rev_rates[266]) * (1.5000000000000000e+00 + (1.8115904334929860e+03 / T)) + fwd_rates[267] * -1.0 - rev_rates[266] * (-1.0 + -T * (dBdT[32] + dBdT[15] - dBdT[45] - dBdT[4])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 267 wrt species
  if (T <= 1000.0) {
    Kc = (7.2943742080000007e+00 + 1.5687609899999999e+00 * logT + T * (4.6398878950000000e-03 + T * (-7.7244438333333316e-07 + T * (6.0733654166666666e-11 + 6.8128726000000001e-15 * T))) - -3.0101140260000000e+04 / T);
  } else {
    Kc = (7.1604353999999981e-01 + 2.5993147200000002e+00 * logT + T * (3.5366243719999997e-03 + T * (-5.4587121800000003e-07 + T * (6.2372156133333337e-11 + -3.3435134199999999e-15 * T))) - -3.0445865999999998e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[267] - 2.0 * rev_rates[266]);
  kf = exp(8.1016777474545716e+00 + 1.5 * logT - (1.8115904334929860e+03 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[45]);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[32]);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[32]);
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[32]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[32]);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[15]);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[15]);
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[15]);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[15]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01 + kf * conc[4]);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 268 wrt T
  j_temp = ((-pres_mod[35] * (fwd_rates[268] - rev_rates[267]) / T) + (pres_mod[35] / T) * ((fwd_rates[268] - rev_rates[267]) * ((4.2632761534868267e+04 / T)) - rev_rates[267] * (-1.0 + -T * (dBdT[31] + dBdT[14] - dBdT[45])))) * rho_inv;
  jac[46] += -j_temp * 4.3025080000000003e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[32] += j_temp * 1.5014680000000000e+01;

  //partial of rxn 268 wrt species
  if (T <= 1478.0) {
    Kc = (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc = (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  if (T <= 1000.0) {
    Kc += (-1.7157048899999998e+00 + 5.0724419699999999e+00 * logT + T * (-1.4928085000000000e-04 + T * (-7.8705678333333339e-08 + T * (2.8238750699999998e-10 + -9.7006059949999999e-14 * T))) - 2.7536543000000001e+04 / T);
  } else {
    Kc += (8.0605892099999998e+00 + 3.4988784099999997e+00 * logT + T * (1.6961852150000002e-03 + T * (-2.3726770683333335e-07 + T * (2.5700125749999999e-11 + -1.2934609300000001e-15 * T))) - 2.7968975599999998e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  pres_mod_temp = (fwd_rates[268] - rev_rates[267]);
  j_temp = -mw_avg * rho_inv * pres_mod[35] * (2.0 * fwd_rates[268] - 3.0 * rev_rates[267]);
  kf = exp(3.0099120647400166e+01 - (4.2632761534868267e+04 / T));
  kr = kf / Kc;
  jac[99] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[85] +=  7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[152] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[138] +=  1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[205] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[191] +=  9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[258] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[244] +=  4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[311] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[297] +=  8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[364] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[350] +=  8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[417] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[403] +=  4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[470] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[456] +=  4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[523] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[509] +=  1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[576] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[562] +=  1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[629] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[615] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[682] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[668] +=  1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[735] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[721] +=  9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[788] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[774] +=  9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[841] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[31]));
  jac[810] +=  (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[31]));
  jac[827] +=  5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[31]));
  jac[894] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[880] +=  3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[947] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[933] +=  5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[1000] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[986] +=  5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1053] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1039] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1106] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1092] +=  4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1159] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1145] +=  4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1212] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1198] +=  5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1265] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1251] +=  5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1318] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1304] +=  5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1371] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1357] +=  5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1424] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1410] +=  5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1477] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1463] +=  4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1530] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1516] +=  3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1583] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1569] +=  3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1636] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1622] +=  3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1689] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1675] +=  1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1742] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[14]));
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[14]));
  jac[1728] +=  (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp + pres_mod[35] * (-kr * conc[14]));
  jac[1795] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1781] +=  9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1848] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1834] +=  8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1901] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1887] +=  5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1954] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1940] +=  5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[2007] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1993] +=  3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2060] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2046] +=  3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2113] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2099] +=  4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2166] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2152] +=  5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2219] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2205] +=  5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2272] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2258] +=  5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2325] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2311] +=  3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2378] +=  -(j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2364] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2431] +=  -(j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2417] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2484] +=  -(j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[35] * (kf));
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[35] * (kf));
  jac[2470] +=  3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp + pres_mod[35] * (kf));
  jac[2537] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2523] +=  3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2590] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2576] +=  3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2643] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2629] +=  3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2696] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2682] +=  3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2749] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2735] +=  3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2802] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2788] +=  3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 269 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[269] - rev_rates[268]) * (-6.8999999999999995e-01 + (1.4341757598486138e+03 / T)) + fwd_rates[269] * -1.0 - rev_rates[268] * (-1.0 + -T * (dBdT[45] - dBdT[43])))) * rho_inv;
  jac[44] += -j_temp * 4.3025080000000003e+01;
  jac[46] += j_temp * 4.3025080000000003e+01;

  //partial of rxn 269 wrt species
  if (T <= 1382.0) {
    Kc = (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc = (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[269] - 2.0 * rev_rates[268]);
  kf = exp(2.8372958460657927e+01 - 0.69 * logT - (1.4341757598486138e+03 / T));
  kr = kf / Kc;
  jac[97] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[150] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43] - kr * conc[45]);
  jac[152] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43] - kr * conc[45]);
  jac[203] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[256] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[309] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[362] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[415] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[468] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[521] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[574] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[627] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[680] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[733] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[786] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[839] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[892] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[945] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[998] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1051] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1104] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1157] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1210] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1263] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1316] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1369] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1422] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1475] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1528] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1581] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1634] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1687] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1740] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1793] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1846] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1899] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1952] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2005] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2058] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2111] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2164] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2217] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2270] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2323] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2376] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2378] +=  (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2429] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2431] +=  (j_temp * -5.3587058801691190e-01);
  jac[2482] +=  -(j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2484] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2535] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2588] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2641] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2694] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2747] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2800] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 270 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[270] - rev_rates[269]) * (1.7999999999999999e-01 + (1.0668254775014250e+03 / T)) + fwd_rates[270] * -1.0 - rev_rates[269] * (-1.0 + -T * (dBdT[4] + dBdT[40] - dBdT[43] - dBdT[1])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[44] += -j_temp * 4.3025080000000003e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 270 wrt species
  if (T <= 1000.0) {
    Kc = (5.5081952650000003e+00 + 2.7510040299999998e+00 * logT + T * (3.8249262396473334e-03 + T * (-1.4556374313340135e-06 + T * (5.1760130564159879e-10 + -8.2239404953613387e-14 * T))) - -7.1459463399999986e+03 / T);
  } else {
    Kc = (2.1037122539999999e+00 + 3.3951268600000000e+00 * logT + T * (1.8474262695421487e-03 + T * (-1.5611888135936581e-07 + T * (6.5209515945960296e-12 + 9.7074005090132177e-17 * T))) - -7.2077108999999991e+03 / T);
  }

  if (T <= 1382.0) {
    Kc += (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc += (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[270] - 2.0 * rev_rates[269]);
  kf = exp(1.9413932516962650e+01 + 0.18 * logT - (1.0668254775014250e+03 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[97] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[150] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[203] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[256] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[309] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[40]);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[362] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[415] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[468] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[521] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[574] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[627] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[680] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[733] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[786] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[839] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[892] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[945] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[998] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1051] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1104] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1157] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1210] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1263] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1316] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1369] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1422] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1475] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1528] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1581] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1634] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1687] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1740] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1793] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1846] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1899] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1952] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2005] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2058] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2111] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2164] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2217] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[4]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2270] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2323] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2376] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2429] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2482] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2535] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2588] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2641] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2694] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2747] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2800] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 271 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[271] - rev_rates[270]) * (-7.5000000000000000e-01 + (1.4543045424429804e+03 / T)) + fwd_rates[271] * -1.0 - rev_rates[270] * (-1.0 + -T * (dBdT[32] + dBdT[14] - dBdT[43] - dBdT[1])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[44] += -j_temp * 4.3025080000000003e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 271 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4702867170000000e+00 + 4.2835363700000002e+00 * logT + T * (-1.3582460903526666e-03 + T * (1.3539415219993202e-06 + T * (-3.9204281819173466e-10 + 3.6982360096386612e-14 * T))) - -1.7931835899999998e+04 / T);
  } else {
    Kc = (1.1735859233999999e+01 + 2.0499277000000000e+00 * logT + T * (2.6349178265421486e-03 + T * (-3.2212230452603252e-07 + T * (3.0590211894596026e-11 + -1.4142693249098678e-15 * T))) - -1.7453575300000000e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc += (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[271] - 2.0 * rev_rates[270]);
  kf = exp(2.5859064273996673e+01 - 0.75 * logT - (1.4543045424429804e+03 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[97] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[150] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[43]);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[203] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[256] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[309] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[362] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[415] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[468] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[521] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[574] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[627] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[680] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[733] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[786] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[839] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[32]);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[892] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[945] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[998] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1051] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1104] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1157] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1210] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1263] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1316] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1369] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1422] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1475] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1528] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1581] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1634] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1687] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1740] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1793] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[14]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1846] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1899] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1952] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2005] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2058] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2111] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2164] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2217] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2270] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2323] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2376] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2429] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2482] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2535] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2588] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2641] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2694] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2747] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2800] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 272 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[272] - rev_rates[271]) * (2.0000000000000000e+00 + (1.0064391297183255e+03 / T)) + fwd_rates[272] * -1.0 - rev_rates[271] * (-1.0 + -T * (dBdT[45] - dBdT[44])))) * rho_inv;
  jac[45] += -j_temp * 4.3025080000000003e+01;
  jac[46] += j_temp * 4.3025080000000003e+01;

  //partial of rxn 272 wrt species
  if (T <= 1368.0) {
    Kc = (-1.8468721000000001e+00 + -2.7860495200000002e+00 * logT + T * (-3.4433396099999999e-03 + T * (5.3581310666666662e-07 + T * (-4.3099647250000000e-11 + -5.9680394000000003e-16 * T))) - 2.8269839999999999e+03 / T);
  } else {
    Kc = (1.2079527100000000e+01 + -4.8978488499999999e+00 * logT + T * (-1.5839469650000000e-03 + T * (1.8633510666666667e-07 + T * (-1.4770262000000000e-11 + 5.2169588499999993e-16 * T))) - 3.7065333099999998e+03 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[272] - 2.0 * rev_rates[271]);
  kf = exp(9.9034875525361272e+00 + 2.0 * logT - (1.0064391297183255e+03 / T));
  kr = kf / Kc;
  jac[98] +=  -2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[99] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[151] +=  -4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[44] - kr * conc[45]);
  jac[152] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[44] - kr * conc[45]);
  jac[204] +=  -2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[205] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[257] +=  -1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[258] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[310] +=  -2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[311] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[363] +=  -2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[364] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[416] +=  -1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[417] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[469] +=  -1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[470] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[522] +=  -3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[523] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[575] +=  -3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[576] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[628] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[629] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[681] +=  -3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[682] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[734] +=  -2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[735] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[787] +=  -2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[788] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[840] +=  -1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[841] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04);
  jac[893] +=  -9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[894] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[946] +=  -1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[947] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[999] +=  -1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1000] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1052] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1053] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1105] +=  -1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1106] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1158] +=  -1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1159] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1211] +=  -1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1212] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1264] +=  -1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1265] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1317] +=  -1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1318] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1370] +=  -1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1371] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1423] +=  -1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1424] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1476] +=  -1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1477] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1529] +=  -1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1530] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1582] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1583] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1635] +=  -1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1636] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1688] +=  -3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1689] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1741] +=  -2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1742] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1794] +=  -2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1795] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1847] +=  -2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1848] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1900] +=  -1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1901] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1953] +=  -1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1954] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2006] +=  -9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2007] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2059] +=  -9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2060] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2112] +=  -1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2113] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2165] +=  -1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2166] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2218] +=  -1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2219] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2271] +=  -1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2272] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2324] +=  -1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2325] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2377] +=  -(j_temp * -5.3587058801691190e-01);
  jac[2378] +=  (j_temp * -5.3587058801691190e-01);
  jac[2430] +=  -(j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2431] +=  (j_temp * -5.3587058801691190e-01 + kf * conc[1]);
  jac[2483] +=  -(j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2484] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[1]);
  jac[2536] +=  -1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2537] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2589] +=  -1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2590] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2642] +=  -9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2643] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2695] +=  -9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2696] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2748] +=  -9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2749] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2801] +=  -9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2802] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 273 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[273] * -1.0 - rev_rates[272] * (-1.0 + -T * (dBdT[43] + dBdT[14] - dBdT[27] - dBdT[35])))) * rho_inv;
  jac[36] += -j_temp * 3.0006140000000002e+01;
  jac[28] += -j_temp * 4.1029339999999998e+01;
  jac[44] += j_temp * 4.3025080000000003e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 273 wrt species
  if (T <= 1000.0) {
    Kc = (-8.3721898900000014e+00 + -1.8906642300000001e+00 * logT + T * (-6.8131993400000002e-03 + T * (2.2841488883333331e-06 + T * (-5.8605147633333348e-10 + 6.7923980050000029e-14 * T))) - -4.4248157999999996e+04 / T);
  } else {
    Kc = (1.1553270309999998e+01 + -5.1736257900000000e+00 * logT + T * (-1.6069584849999999e-03 + T * (1.7063323483333329e-07 + T * (-1.0472098416666672e-11 + 1.5383351499999994e-16 * T))) - -4.3400061999999998e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc += (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[273] - 2.0 * rev_rates[272]);
  kf = 9000000000.0;
  kr = kf / Kc;
  jac[89] +=  -1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[81] +=  -2.0353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[97] +=  2.1343075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  -2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[134] +=  -4.0706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[150] +=  4.2686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  -1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[187] +=  -2.5644299161218544e+00 * (j_temp * 4.2886781649405936e-01);
  jac[203] +=  2.6891683438128933e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  -9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[240] +=  -1.2822149580609272e+00 * (j_temp * -1.4226436701188128e-01);
  jac[256] +=  1.3445841719064466e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  -1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[293] +=  -2.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[309] +=  2.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  -1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[346] +=  -2.2774744550181842e+00 * (j_temp * 3.5690674632355568e-01);
  jac[362] +=  2.3882548592084052e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  -9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[399] +=  -1.2430594478582253e+00 * (j_temp * -1.7824490209713328e-01);
  jac[415] +=  1.3035240681145730e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  -8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[452] +=  -1.2062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[468] +=  1.2648973913616122e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  -2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[505] +=  -3.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[521] +=  3.5821397052701696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  -2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[558] +=  -3.1515115669939338e+00 * (j_temp * 5.3526159548902896e-01);
  jac[574] +=  3.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[611] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[627] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  -2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[664] +=  -2.9250510448510290e+00 * (j_temp * 4.9928106040377707e-01);
  jac[680] +=  3.0673307250079853e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  -1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[717] +=  -2.7289545202403485e+00 * (j_temp * 4.6330052531852528e-01);
  jac[733] +=  2.8616957170089168e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  -1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[770] +=  -2.5574988343651586e+00 * (j_temp * 4.2731999023327338e-01);
  jac[786] +=  2.6819001219241576e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  -1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[43]);
  jac[823] +=  -1.4647895067546342e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[43]);
  jac[839] +=  1.5360394710536089e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[43]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[43]);
  jac[884] +=  -6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[876] +=  -9.3227735640698206e-01 * (j_temp * -5.7102223643760053e-01);
  jac[892] +=  9.7762498352639648e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  -1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[929] +=  -1.4139106509883059e+00 * (j_temp * -3.5870588016911675e-02);
  jac[945] +=  1.4826857773394344e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  -9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[982] +=  -1.3664476585178049e+00 * (j_temp * -7.1851123102163683e-02);
  jac[998] +=  1.4329141005812243e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1035] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1051] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  -9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1088] +=  -1.3220677046176770e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1104] +=  1.3863754268675033e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  -9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1141] +=  -1.2804798428071014e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1157] +=  1.3427646575636598e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  -1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1194] +=  -1.6392104815273227e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1210] +=  1.7189445919566728e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  -1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1247] +=  -1.5757557834969669e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1263] +=  1.6524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  -1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1300] +=  -1.5170307278536941e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1316] +=  1.5908217979709991e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  -1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1353] +=  -1.4625255224255145e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1369] +=  1.5336653625039927e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  -1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1406] +=  -1.4118010990410059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1422] +=  1.4804736130370901e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  -9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1459] +=  -1.3644772601201742e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1475] +=  1.4308478585044584e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  -7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[35]);
  jac[1512] +=  -(j_temp * -4.6462845744263115e-01 + kf * conc[35]);
  jac[1528] +=  1.0486417768357961e+00 * (j_temp * -4.6462845744263115e-01 + kf * conc[35]);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01 + kf * conc[35]);
  jac[1573] +=  -7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1565] +=  -9.7602271126961593e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1581] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  -7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1618] +=  -9.7602271126961582e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1634] +=  1.0234981901778613e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  -2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1671] +=  -2.9292569148852623e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1687] +=  3.0717411760338238e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  -1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1724] +=  -2.7326150141061945e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1740] +=  2.8655342638004941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  -1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1777] +=  -2.5607135412310846e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1793] +=  2.6852711978440480e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  -1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1830] +=  -2.4091597692618443e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1846] +=  2.5263455811200570e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  -1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1883] +=  -1.4137605947606973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1899] +=  1.4825284221102895e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  -(j_temp * -7.1132183505940638e-02 + kf * conc[27]);
  jac[1936] +=  -1.3673648126683404e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[27]);
  jac[1952] +=  1.4338758667392739e+00 * (j_temp * -7.1132183505940638e-02 + kf * conc[27]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 + kf * conc[27]);
  jac[1997] +=  -6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1989] +=  -8.9183476598687894e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2005] +=  9.3521519364841721e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  -6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2042] +=  -9.3221211608965360e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2058] +=  9.7755656980411187e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  -9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2095] +=  -1.3229262322145297e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2111] +=  1.3872757147721293e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  -1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2148] +=  -1.5769755559091603e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2164] +=  1.6536824489751993e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  -1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2201] +=  -1.5181612451564583e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2217] +=  1.5920073056441133e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  -1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2254] +=  -1.4635762345355328e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2270] +=  1.5347671831179850e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  -7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2307] +=  -9.9992493740315591e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2323] +=  1.0485630630608678e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[14]);
  jac[2360] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[14]);
  jac[2376] +=  (j_temp * -5.3587058801691190e-01 - kr * conc[14]);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01 - kr * conc[14]);
  jac[2421] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2413] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2429] +=  (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  -6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2466] +=  -9.5361449647507912e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2482] +=  (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  -7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2519] +=  -9.7649054647698530e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2535] +=  1.0239887817209834e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  -7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2572] +=  -1.0270686892960847e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2588] +=  1.0770271352758587e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  -6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2625] +=  -9.5220914683194469e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2641] +=  9.9852629165314810e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  -6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2678] +=  -9.3044394432939381e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2694] +=  9.7570239102768208e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  -6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2731] +=  -9.5316831926982826e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2747] +=  9.9953211994270219e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  -6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2784] +=  -9.3135974808617583e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2800] +=  9.7666274110642692e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 274 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[274] - rev_rates[273]) * (-3.1000000000000000e-01 + (1.4593367380915720e+02 / T)) + fwd_rates[274] * -1.0 - rev_rates[273] * (-1.0 + -T * (dBdT[41] + dBdT[1] - dBdT[12] - dBdT[30])))) * rho_inv;
  jac[42] += j_temp * 2.8033619999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 274 wrt species
  if (T <= 1000.0) {
    Kc = (3.5695246169999995e+00 + -8.2192940000000014e-01 * logT + T * (1.8421406753526663e-03 + T * (-7.7651309366598670e-07 + T * (4.3738018769173463e-10 + -1.3894840754638661e-13 * T))) - -1.8438155900000005e+04 / T);
  } else {
    Kc = (-2.1028884694000002e+01 + 3.0080423900000000e+00 * logT + T * (-2.2227499715421484e-03 + T * (4.7010137935936583e-07 + T * (-6.5788824477929364e-11 + 3.9592063549098677e-15 * T))) - -1.9758588400000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[274] - 2.0 * rev_rates[273]);
  kf = exp(2.7136724794113768e+01 - 0.31 * logT - (1.4593367380915720e+02 / T));
  kr = kf / Kc;
  jac[95] +=  1.3906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[148] +=  2.7812786475385437e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[41]);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[41]);
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[41]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[41]);
  jac[201] +=  1.7521669562608597e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[254] +=  8.7608347813042986e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[307] +=  1.6483247821234832e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[360] +=  1.5561023753169532e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[413] +=  8.4933016711132325e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[466] +=  8.2416239106174161e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[519] +=  2.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[572] +=  2.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[625] +=  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[678] +=  1.9985641853355844e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[731] +=  1.8645796890152326e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[784] +=  1.7474312400110703e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[837] +=  1.0008289778082426e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[890] +=  6.3698585315088907e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[943] +=  9.6606559851459461e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[996] +=  9.3363613474596252e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1049] +=  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1102] +=  9.0331318138493577e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1155] +=  8.7489794695488687e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1208] +=  1.1200034838277679e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1261] +=  1.0766475611685744e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1314] +=  1.0365232039553616e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1367] +=  9.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1420] +=  9.6462423051645296e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1473] +=  9.3228984450761632e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1526] +=  6.8325788326110048e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1579] +=  6.6687521171683806e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1632] +=  6.6687521171683795e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1685] +=  2.0014378791924456e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1738] +=  1.8670807503057008e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1791] +=  1.7496277138195875e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1844] +=  1.6460774043836490e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1897] +=  9.6596307141414850e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1950] +=  9.3426278754948144e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[2003] +=  6.0935313442685379e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2056] +=  6.3694127718976801e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2109] +=  9.0389977713348257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2162] +=  1.0774809802849901e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2215] +=  1.0372956388146384e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2268] +=  (j_temp * -7.1893959622282289e-04 - kr * conc[1]);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 - kr * conc[1]);
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04 - kr * conc[1]);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 - kr * conc[1]);
  jac[2321] +=  6.8320659615006873e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2374] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2427] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2480] +=  6.5156462230866274e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2533] +=  6.6719486381034032e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2586] +=  7.0175277861219587e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2639] +=  6.5060440608625303e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2692] +=  6.3573315989561086e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2745] +=  6.5125976821584364e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2798] +=  6.3635889003195234e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 275 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[275] - rev_rates[274]) * (1.4999999999999999e-01 + (-4.5289760837324650e+01 / T)) + fwd_rates[275] * -1.0 - rev_rates[274] * (-1.0 + -T * (dBdT[40] + dBdT[0] - dBdT[12] - dBdT[30])))) * rho_inv;
  jac[41] += j_temp * 2.7025680000000001e+01;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;

  //partial of rxn 275 wrt species
  if (T <= 1000.0) {
    Kc = (5.3712497880000001e+00 + -1.5702706800000001e+00 * logT + T * (8.0103694999999996e-03 + T * (-6.4266887599999997e-06 + T * (3.0933943875000002e-09 + -6.4644388750000004e-13 * T))) - -5.8754937973000007e+04 / T);
  } else {
    Kc = (-1.7197102380000000e+01 + 2.4378577799999999e+00 * logT + T * (-2.1588853465499998e-03 + T * (4.2373424133333333e-07 + T * (-5.3273309416666666e-11 + 2.9488659100000001e-15 * T))) - -5.9452224222000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[275] - 2.0 * rev_rates[274]);
  kf = exp(2.2031598656596589e+01 + 0.15 * logT - (-4.5289760837324650e+01 / T));
  kr = kf / Kc;
  jac[94] +=  1.3406393237692720e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[40]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[40]);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[40]);
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[40]);
  jac[147] +=  2.6812786475385440e+01 * (j_temp * 9.6401946491474821e-01);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[200] +=  1.6891683438128930e+00 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[253] +=  8.4458417190644652e-01 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[306] +=  1.5890597824233539e+00 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[359] +=  1.5001532032807705e+00 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[412] +=  8.1879276778015642e-01 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[465] +=  7.9452989121167694e-01 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[518] +=  2.2500774290233956e+00 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[571] +=  2.0758740726971632e+00 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[624] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[677] +=  1.9267064379248988e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[730] +=  1.7975393120768990e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[30]);
  jac[783] +=  1.6846028987530823e+00 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[836] +=  9.6484448633364761e-01 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04);
  jac[889] +=  6.1408322691764117e-01 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01);
  jac[942] +=  9.3133101342116753e-01 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[995] +=  9.0006754083422924e-01 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1048] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1101] +=  8.7083483973497655e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1154] +=  8.4344126613187120e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1207] +=  1.0797341104293499e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1260] +=  1.0379370363485816e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1313] +=  9.9925533779341880e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1366] +=  9.6335321896244941e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1419] +=  9.2994146935657596e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1472] +=  8.9876965603844949e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1525] +=  6.5869156072215651e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1578] +=  6.4289792298645398e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1631] +=  6.4289792298645387e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1684] +=  1.9294768090219423e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[12]);
  jac[1737] +=  1.7999504484944069e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1790] +=  1.6867203990358632e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1843] +=  1.5868932084441145e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1896] +=  9.3123217265040781e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1949] +=  9.0067166253306818e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2002] +=  5.8744403391417654e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2055] +=  6.1404025367119808e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2108] +=  8.7140034461767046e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2161] +=  1.0387404901424950e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2214] +=  (j_temp * 3.5261595489028852e-02 - kr * conc[0]);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 - kr * conc[0]);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[0]);
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02 - kr * conc[0]);
  jac[2267] +=  9.6404531416206696e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2320] +=  6.5864211762308933e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2373] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2426] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2479] +=  6.2813782101044324e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2532] +=  6.4320608208935692e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2585] +=  6.7652147792129769e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2638] +=  6.2721212906064672e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2691] +=  6.1287557385480762e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2744] +=  6.2784392785075793e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2797] +=  6.1347880606067762e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 276 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[276] - rev_rates[275]) * (2.3999999999999999e+00 + (4.9894219855785987e+03 / T)) + fwd_rates[276] * -1.0 - rev_rates[275] * (-1.0 + -T * (dBdT[32] + dBdT[0] - dBdT[33] - dBdT[1])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[34] = -j_temp * 1.7030560000000001e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[1] += j_temp * 2.0158800000000001e+00;

  //partial of rxn 276 wrt species
  if (T <= 1000.0) {
    Kc = (1.8509167610000001e+00 + -2.3769338000000007e-01 * logT + T * (5.2674526246473327e-03 + T * (-5.6816381996673469e-06 + T * (3.1128813914749324e-09 + -6.9979252545361348e-13 * T))) - 2.2360434270000023e+03 / T);
  } else {
    Kc = (-3.8417860860000004e+00 + 1.0375691900000001e+00 * logT + T * (-1.2541751250078512e-03 + T * (2.1556938697396752e-07 + T * (-2.3434039105403970e-11 + 1.2341854350901320e-15 * T))) - 2.2928339780000010e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[276] - 2.0 * rev_rates[275]);
  kf = exp(6.2915691395583204e+00 + 2.4 * logT - (4.9894219855785987e+03 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[32]);
  jac[87] =  -8.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01 - kr * conc[32]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[32]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[32]);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[33]);
  jac[140] =  -1.6896402563644660e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[33]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[33]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[33]);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[193] =  -1.0644499168718828e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[246] =  -5.3222495843594142e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01);
  jac[299] =  -1.0013652928676677e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[352] =  -9.4533973382595227e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[405] =  -5.1597219234616931e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[458] =  -5.0068264643383387e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[511] =  -1.4179135792190494e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[564] =  -1.3081372216171212e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[617] =  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[670] =  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[723] =  -1.1327411967685679e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[776] =  -1.0615729463010106e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[829] =  -6.0800845400279901e-01 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[882] =  -3.8697199260164783e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[935] =  -5.8688953261971577e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[988] =  -5.6718847622815749e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1041] =  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1094] =  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1147] =  -5.3150474250175395e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1200] =  -6.8040754392539504e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1253] =  -6.5406861080856060e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1306] =  -6.2969286936021918e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1359] =  -6.0706871378382088e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1412] =  -5.8601389457602282e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1465] =  -5.6637059838428394e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1518] =  -4.1508247512633650e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1571] =  -4.0512992277330984e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1624] =  -4.0512992277330978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1677] =  -1.2158832105115109e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1730] =  -1.1342606036225882e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[0]);
  jac[1783] =  -1.0629073147837247e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[0]);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 - kr * conc[0]);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 - kr * conc[0]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[1]);
  jac[1836] =  -(j_temp * 3.9205839474424453e-01 + kf * conc[1]);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + kf * conc[1]);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[1]);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1889] =  -5.8682724690935173e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1942] =  -5.6756917084303415e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1995] =  -3.7018498206955081e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2048] =  -3.8694491248925317e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2101] =  -5.4912349487716550e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2154] =  -6.5457491696050474e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2207] =  -6.3016212728042365e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2260] =  -6.0750484596709242e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2313] =  -4.1505131795784900e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2366] =  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2419] =  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2472] =  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2525] =  -4.0532411296913601e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2578] =  -4.2631821367778117e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2631] =  -3.9524532950494079e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2684] =  -3.8621097537855598e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2737] =  -3.9564346517453042e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2790] =  -3.8659110946865111e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 277 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[277] - rev_rates[276]) * (1.6000000000000001e+00 + (4.8057468444050045e+02 / T)) + fwd_rates[277] * -1.0 - rev_rates[276] * (-1.0 + -T * (dBdT[32] + dBdT[5] - dBdT[33] - dBdT[4])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[34] += -j_temp * 1.7030560000000001e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 277 wrt species
  if (T <= 1000.0) {
    Kc = (-3.8617708999999945e-01 + 1.2460063000000021e-01 * logT + T * (1.4596339599999995e-03 + T * (-2.1182024166666672e-06 + T * (1.2992108341666668e-09 + -3.1059347150000004e-13 * T))) - -5.2811687599999968e+03 / T);
  } else {
    Kc = (3.0280267999999921e-01 + 1.4139482000000037e-01 * logT + T * (-4.1522973799999990e-04 + T * (8.3896968999999994e-08 + T * (-9.2281592833333322e-12 + 4.8685165999999991e-16 * T))) - -5.1463012999999992e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[277] - 2.0 * rev_rates[276]);
  kf = exp(1.0819778284410283e+01 + 1.6 * logT - (4.8057468444050045e+02 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[87] +=  -8.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[140] +=  -1.6896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01);
  jac[193] +=  -1.0644499168718828e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[246] +=  -5.3222495843594142e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[33]);
  jac[299] +=  -1.0013652928676677e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[33]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[33]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[33]);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[32]);
  jac[352] +=  -9.4533973382595227e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[32]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[32]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[32]);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[405] +=  -5.1597219234616931e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[458] +=  -5.0068264643383387e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[511] +=  -1.4179135792190494e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[564] +=  -1.3081372216171212e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[617] +=  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[670] +=  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[723] +=  -1.1327411967685679e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[776] +=  -1.0615729463010106e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[829] +=  -6.0800845400279901e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[882] +=  -3.8697199260164783e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[935] +=  -5.8688953261971577e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[988] +=  -5.6718847622815749e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1041] +=  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1094] +=  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1147] +=  -5.3150474250175395e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1200] +=  -6.8040754392539504e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1253] +=  -6.5406861080856060e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1306] +=  -6.2969286936021918e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1359] +=  -6.0706871378382088e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1412] +=  -5.8601389457602282e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1465] +=  -5.6637059838428394e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1518] +=  -4.1508247512633650e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1571] +=  -4.0512992277330984e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1624] +=  -4.0512992277330978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1677] +=  -1.2158832105115109e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1730] +=  -1.1342606036225882e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[5]);
  jac[1783] +=  -1.0629073147837247e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[5]);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[5]);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[5]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[4]);
  jac[1836] +=  -(j_temp * 3.9205839474424453e-01 + kf * conc[4]);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[4]);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01 + kf * conc[4]);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1889] +=  -5.8682724690935173e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1942] +=  -5.6756917084303415e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1995] +=  -3.7018498206955081e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2048] +=  -3.8694491248925317e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2101] +=  -5.4912349487716550e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2154] +=  -6.5457491696050474e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2207] +=  -6.3016212728042365e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2260] +=  -6.0750484596709242e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2313] +=  -4.1505131795784900e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2366] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2419] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2472] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2525] +=  -4.0532411296913601e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2578] +=  -4.2631821367778117e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2631] +=  -3.9524532950494079e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2684] +=  -3.8621097537855598e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2737] +=  -3.9564346517453042e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2790] +=  -3.8659110946865111e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 278 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[278] - rev_rates[277]) * (1.9399999999999999e+00 + (3.2507983889901911e+03 / T)) + fwd_rates[278] * -1.0 - rev_rates[277] * (-1.0 + -T * (dBdT[32] + dBdT[4] - dBdT[33] - dBdT[2])))) * rho_inv;
  jac[33] += j_temp * 1.6022620000000000e+01;
  jac[34] += -j_temp * 1.7030560000000001e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 278 wrt species
  if (T <= 1000.0) {
    Kc = (-2.4140524580000000e+00 + 7.4172382999999975e-01 * logT + T * (1.7161929099999997e-03 + T * (-2.7728006250000000e-06 + T * (1.6203583508333335e-09 + -3.6841389550000001e-13 * T))) - 3.1204598600000004e+03 / T);
  } else {
    Kc = (-1.0772759300000003e+00 + 7.2375689000000021e-01 * logT + T * (-9.1227198514999997e-04 + T * (1.4641938818333331e-07 + T * (-1.4964204641666667e-11 + 7.5855361449999985e-16 * T))) - 3.3577307000000010e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[278] - 2.0 * rev_rates[277]);
  kf = exp(9.1484649682580947e+00 + 1.94 * logT - (3.2507983889901911e+03 / T));
  kr = kf / Kc;
  jac[86] +=  7.9482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[87] +=  -8.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[139] +=  1.5896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[140] +=  -1.6896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[192] +=  1.0014513044239159e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[33]);
  jac[193] +=  -1.0644499168718828e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[33]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[33]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[33]);
  jac[245] +=  5.0072565221195797e-01 * (j_temp * -1.4226436701188128e-01);
  jac[246] +=  -5.3222495843594142e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[298] +=  9.4210029316753829e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[32]);
  jac[299] +=  -1.0013652928676677e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[32]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[32]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[32]);
  jac[351] +=  8.8939056178976950e-01 * (j_temp * 3.5690674632355568e-01);
  jac[352] +=  -9.4533973382595227e-01 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[404] +=  4.8543479301500236e-01 * (j_temp * -1.7824490209713328e-01);
  jac[405] +=  -5.1597219234616931e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[457] +=  4.7105014658376915e-01 * (j_temp * -2.1422543718238485e-01);
  jac[458] +=  -5.0068264643383387e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[510] +=  1.3339955041212224e+00 * (j_temp * 5.7124213057428075e-01);
  jac[511] +=  -1.4179135792190494e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[563] +=  1.2307161719771349e+00 * (j_temp * 5.3526159548902896e-01);
  jac[564] +=  -1.3081372216171212e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[616] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[617] +=  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[669] +=  1.1422796801569559e+00 * (j_temp * 4.9928106040377707e-01);
  jac[670] +=  -1.2141374275676418e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[722] +=  1.0657008198302340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[723] +=  -1.1327411967685679e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[775] +=  9.9874460504302243e-01 * (j_temp * 4.2731999023327338e-01);
  jac[776] +=  -1.0615729463010106e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[828] +=  5.7202396252820387e-01 * (j_temp * 1.0994706834011048e-04);
  jac[829] +=  -6.0800845400279901e-01 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[881] +=  3.6406936636839976e-01 * (j_temp * -5.7102223643760053e-01);
  jac[882] +=  -3.8697199260164783e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[934] +=  5.5215494752628858e-01 * (j_temp * -3.5870588016911675e-02);
  jac[935] +=  -5.8688953261971577e-01 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[987] +=  5.3361988231642410e-01 * (j_temp * -7.1851123102163683e-02);
  jac[988] +=  -5.6718847622815749e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1040] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1041] +=  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1093] +=  5.1628879346734025e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1094] +=  -5.4876713511729958e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1146] +=  5.0004806167873816e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1147] +=  -5.3150474250175395e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1199] +=  6.4013817052697686e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1200] +=  -6.8040754392539504e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1252] +=  6.1535808598856745e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1253] +=  -6.5406861080856060e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1305] +=  5.9242500319827618e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1306] +=  -6.2969286936021918e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1358] +=  5.7113984007847796e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1359] +=  -6.0706871378382088e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1411] +=  5.5133113341614570e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1412] +=  -5.8601389457602282e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1464] +=  5.3285040991511701e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1465] +=  -5.6637059838428394e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1517] +=  3.9051615258739236e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1518] +=  -4.1508247512633650e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1570] +=  3.8115263404292576e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1571] +=  -4.0512992277330984e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1623] +=  3.8115263404292565e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1624] +=  -4.0512992277330978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1676] +=  1.1439221403410071e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1677] +=  -1.2158832105115109e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1729] +=  1.0671303018112941e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1730] +=  -1.1342606036225882e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1782] +=  (j_temp * 4.2803892982949643e-01 - kr * conc[4]);
  jac[1783] +=  -1.0629073147837247e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[4]);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01 - kr * conc[4]);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01 - kr * conc[4]);
  jac[1835] +=  9.4081580406046539e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[2]);
  jac[1836] +=  -(j_temp * 3.9205839474424453e-01 + kf * conc[2]);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[2]);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01 + kf * conc[2]);
  jac[1888] +=  5.5209634814561104e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1889] +=  -5.8682724690935173e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1941] +=  5.3397804582662078e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1942] +=  -5.6756917084303415e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1994] +=  3.4827588155687339e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1995] +=  -3.7018498206955081e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2047] +=  3.6404388897068313e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2048] +=  -3.8694491248925317e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2100] +=  5.1662406236135328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2101] +=  -5.4912349487716550e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2153] +=  6.1583442681800959e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2154] +=  -6.5457491696050474e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2206] +=  5.9286648846578516e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2207] +=  -6.3016212728042365e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2259] +=  5.7155016012915927e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2260] +=  -6.0750484596709242e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2312] +=  3.9048683943086959e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2313] +=  -4.1505131795784900e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2365] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2366] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2418] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2419] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2471] +=  3.7240186421501131e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2472] +=  -3.9582866551323087e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2524] +=  3.8133533124815255e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2525] +=  -4.0532411296913601e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2577] +=  4.0108691298688293e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2578] +=  -4.2631821367778117e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2630] +=  3.7185305247933442e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2631] +=  -3.9524532950494079e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2683] +=  3.6335338933775274e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2684] +=  -3.8621097537855598e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2736] +=  3.7222762480944455e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2737] +=  -3.9564346517453042e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2789] +=  3.6371102549737638e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2790] +=  -3.8659110946865111e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 279 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[279] - rev_rates[278]) * ((7.2212007557289853e+03 / T)) + fwd_rates[279] * -1.0 - rev_rates[278] * (-1.0 + -T * (dBdT[38] + dBdT[14] - dBdT[31] - dBdT[15])))) * rho_inv;
  jac[16] += -j_temp * 4.4009799999999998e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[39] += j_temp * 3.1014080000000000e+01;
  jac[32] += -j_temp * 1.5014680000000000e+01;

  //partial of rxn 279 wrt species
  if (T <= 1000.0) {
    Kc = (-8.7544720899999984e+00 + 2.2633430500000000e+00 * logT + T * (-7.7881797650000001e-03 + T * (4.6837720699999996e-06 + T * (-1.7642435446666668e-09 + 2.9102145245000001e-13 * T))) - 3.6955517000000036e+03 / T);
  } else {
    Kc = (9.3593591400000022e+00 + -9.4671658000000036e-01 * logT + T * (-9.3639964999999684e-05 + T * (1.4254515983333333e-07 + T * (-2.6192173916666672e-11 + 1.6077366320000000e-15 * T))) - 4.2370276000000013e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[279] - 2.0 * rev_rates[278]);
  kf = exp(2.3025850929940457e+01 - (7.2212007557289853e+03 / T));
  kr = kf / Kc;
  jac[69] +=  -2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[92] +=  1.5384884020874257e+01 * (j_temp * 9.2803892982949643e-01);
  jac[85] +=  -7.4482012818223300e+00 * (j_temp * 9.2803892982949643e-01);
  jac[122] +=  -4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[145] +=  3.0769768041748513e+01 * (j_temp * 9.6401946491474821e-01);
  jac[138] +=  -1.4896402563644660e+01 * (j_temp * 9.6401946491474821e-01);
  jac[175] +=  -2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[198] +=  1.9384526919759490e+00 * (j_temp * 4.2886781649405936e-01);
  jac[191] +=  -9.3845269197594916e-01 * (j_temp * 4.2886781649405936e-01);
  jac[228] +=  -1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[251] +=  9.6922634598797452e-01 * (j_temp * -1.4226436701188128e-01);
  jac[244] +=  -4.6922634598797458e-01 * (j_temp * -1.4226436701188128e-01);
  jac[281] +=  -2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[304] +=  1.8235702937672793e+00 * (j_temp * 3.9288728140880758e-01);
  jac[297] +=  -8.8283529346740885e-01 * (j_temp * 3.9288728140880758e-01);
  jac[334] +=  -2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[357] +=  1.7215430456812217e+00 * (j_temp * 3.5690674632355568e-01);
  jac[350] +=  -8.3344138975358695e-01 * (j_temp * 3.5690674632355568e-01);
  jac[387] +=  -1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[410] +=  9.3962869401825200e-01 * (j_temp * -1.7824490209713328e-01);
  jac[403] +=  -4.5489739368383547e-01 * (j_temp * -1.7824490209713328e-01);
  jac[440] +=  -1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[463] +=  9.1178514688363965e-01 * (j_temp * -2.1422543718238485e-01);
  jac[456] +=  -4.4141764673370443e-01 * (j_temp * -2.1422543718238485e-01);
  jac[493] +=  -3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[516] +=  2.5821397052701691e+00 * (j_temp * 5.7124213057428075e-01);
  jac[509] +=  -1.2500774290233954e+00 * (j_temp * 5.7124213057428075e-01);
  jac[546] +=  -3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[569] +=  2.3822277389710687e+00 * (j_temp * 5.3526159548902896e-01);
  jac[562] +=  -1.1532951223371488e+00 * (j_temp * 5.3526159548902896e-01);
  jac[599] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[622] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[615] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[675] +=  2.2110462198293566e+00 * (j_temp * 4.9928106040377707e-01);
  jac[668] +=  -1.0704219327462701e+00 * (j_temp * 4.9928106040377707e-01);
  jac[705] +=  -2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[728] +=  2.0628168478239179e+00 * (j_temp * 4.6330052531852528e-01);
  jac[721] +=  -9.9866044289190026e-01 * (j_temp * 4.6330052531852528e-01);
  jac[758] +=  -2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[781] +=  1.9332134869561097e+00 * (j_temp * 4.2731999023327338e-01);
  jac[774] +=  -9.3591626378503445e-01 * (j_temp * 4.2731999023327338e-01);
  jac[811] +=  -1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[834] +=  1.1072344557735698e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[827] +=  -5.3603947105360872e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[38]);
  jac[864] +=  -(j_temp * -5.7102223643760053e-01 + kf * conc[31]);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[31]);
  jac[887] +=  7.0470849674390701e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[31]);
  jac[880] +=  -3.4116674013515175e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[31]);
  jac[917] +=  -1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[940] +=  1.0687751263511283e+00 * (j_temp * -3.5870588016911675e-02);
  jac[933] +=  -5.1742036243286149e-01 * (j_temp * -3.5870588016911675e-02);
  jac[970] +=  -1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[993] +=  1.0328978481516857e+00 * (j_temp * -7.1851123102163683e-02);
  jac[986] +=  -5.0005128840469082e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1023] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1046] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1039] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1099] +=  9.9935103894990762e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1092] +=  -4.8381045181738097e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1129] +=  -1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1152] +=  9.6791477228751110e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1145] +=  -4.6859138085572255e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1182] +=  -1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1205] +=  1.2390792786558817e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1198] +=  -5.9986879712855889e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1235] +=  -1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1258] +=  1.1911138694855343e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1251] +=  -5.7664756116857441e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1288] +=  -1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1311] +=  1.1467235972139134e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1304] +=  -5.5515713703633318e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1341] +=  -1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1364] +=  1.1055231099146783e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1357] +=  -5.3521096637313503e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1394] +=  -1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1417] +=  1.0671805159367829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1410] +=  -5.1664837225626858e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1447] +=  -1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1470] +=  1.0314084239119590e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1463] +=  -4.9933022144595013e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1500] +=  -1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1523] +=  7.5590004616208795e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1516] +=  -3.6594983004844828e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1553] +=  -1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1576] +=  7.3777561250394896e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1569] +=  -3.5717534531254169e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1606] +=  -1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1629] +=  7.3777561250394885e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1622] +=  -3.5717534531254164e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1659] +=  -3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1682] +=  2.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1675] +=  -1.0719610701705036e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1712] +=  -2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[15]);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[15]);
  jac[1735] +=  2.0655838153060873e+00 * (j_temp * 4.6401946491474821e-01 + kf * conc[15]);
  jac[1728] +=  -(j_temp * 4.6401946491474821e-01 + kf * conc[15]);
  jac[1765] +=  -2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1788] +=  1.9356434840244605e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1781] +=  -9.3709268521627553e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1818] +=  -2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1841] +=  1.8210839807968733e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1834] +=  -8.8163160812093078e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1871] +=  -1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1894] +=  1.0686616988417519e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1887] +=  -5.1736544938187035e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1924] +=  -1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1947] +=  1.0335911250164131e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1940] +=  -5.0038692081020753e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1977] +=  -9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2000] +=  6.7413794077843670e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1993] +=  -3.2636678104419603e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2030] +=  -9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2053] +=  7.0465918158502683e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2046] +=  -3.4114286545211309e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2083] +=  -1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2106] +=  (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2099] +=  -4.8412462984554111e-01 * (j_temp * -1.0711271859119242e-01 - kr * conc[14]);
  jac[2136] +=  -1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2159] +=  1.1920358955082186e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2152] +=  -5.7709393667551445e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2189] +=  -1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2212] +=  1.1475781552952597e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2205] +=  -5.5557084965114656e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2242] +=  -1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2265] +=  1.1063173432471440e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2258] +=  -5.3559547429122611e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2295] +=  -1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2318] +=  7.5584330634166841e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2311] +=  -3.6592236090389019e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2348] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2371] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2364] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2424] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2417] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2477] +=  7.2083724190634857e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2470] +=  -3.4897506291679176e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2507] +=  -1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2530] +=  7.3812924915879574e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2523] +=  -3.5734654952716915e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2560] +=  -1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2583] +=  7.7636126965054575e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2576] +=  -3.7585561229598480e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2613] +=  -1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2636] +=  7.1977493804622938e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2629] +=  -3.4846077545372811e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2666] +=  -9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2689] +=  7.0332262046982397e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2682] +=  -3.4049580329694951e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2719] +=  -1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2742] +=  7.2049997653630293e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2735] +=  -3.4881178444435873e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2772] +=  -9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2795] +=  7.0401487657185091e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2788] +=  -3.4083094152610166e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_6.h <==
#ifndef JACOB_HEAD_6
#define JACOB_HEAD_6

#include "header.h"

void eval_jacob_6 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__, double * __restrict__, double* __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_7.c <==
#include <math.h>
#include "header.h"

void eval_jacob_7 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double m, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double conc_temp;
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double pres_mod_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double Pr = 0.0;
  double Fcent = 0.0;
  double A = 0.0;
  double B = 0.0;
  double lnF_AB = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 280 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[280] - rev_rates[279]) * (-7.5200000000000000e-01 + (1.7361074987641115e+02 / T)) + fwd_rates[280] * -1.0 - rev_rates[279] * (-1.0 + -T * (dBdT[46] + dBdT[35] - dBdT[39] - dBdT[36])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[37] += -j_temp * 4.6005539999999996e+01;
  jac[47] += j_temp * 4.2017139999999998e+01;
  jac[40] += -j_temp * 2.6017740000000000e+01;

  //partial of rxn 280 wrt species
  if (T <= 1000.0) {
    Kc = (2.0503790000000004e+00 + -5.1155920000000021e-01 * logT + T * (3.3535675350000000e-03 + T * (-2.6912835166666669e-06 + T * (1.3546791858333331e-09 + -2.9492676699999994e-13 * T))) - -3.0077857899999995e+04 / T);
  } else {
    Kc = (1.3736381500000001e+00 + -2.1794460000000004e-01 * logT + T * (6.4021701250000006e-04 + T * (-1.2974879833333334e-07 + T * (1.0710446250000000e-11 + -3.5169659000000000e-16 * T))) - -2.9927588700000004e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[280] - 2.0 * rev_rates[279]);
  kf = exp(2.9449097893473976e+01 - 0.752 * logT - (1.7361074987641115e+02 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[90] +=  -2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[93] +=  -1.2906393237692718e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[143] +=  -4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[146] +=  -2.5812786475385437e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[196] +=  -2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[199] +=  -1.6261697313649262e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[249] +=  -1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[252] +=  -8.1308486568246308e-01 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[302] +=  -2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[305] +=  -1.5297947827232243e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[355] +=  -2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[358] +=  -1.4442040312445878e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[408] +=  -1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[411] +=  -7.8825536844898947e-01 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[461] +=  -1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[464] +=  -7.6489739136161217e-01 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[514] +=  -3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[517] +=  -2.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[567] +=  -3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[570] +=  -1.9984530230571769e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[620] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[623] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[673] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[676] +=  -1.8548486905142130e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[726] +=  -3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[729] +=  -1.7304989351385651e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[779] +=  -2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[782] +=  -1.6217745574950941e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04);
  jac[832] +=  -1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[835] +=  -9.2885999485905246e-01 * (j_temp * 1.0994706834011048e-04);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01);
  jac[885] +=  -1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01);
  jac[895] +=  9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01);
  jac[888] +=  -5.9118060068439304e-01 * (j_temp * -5.7102223643760053e-01);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[938] +=  -1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[941] +=  -8.9659642832774034e-01 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[991] +=  -1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[994] +=  -8.6649894692249585e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1044] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1047] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1097] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1100] +=  -8.3835649808501722e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1150] +=  -1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1153] +=  -8.1198458530885553e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1203] +=  -1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1206] +=  -1.0394647370309318e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1256] +=  -1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1259] +=  -9.9922651152858843e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1309] +=  -1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1312] +=  -9.6198747163147580e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1362] +=  -1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1365] +=  -9.2742434525710649e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1415] +=  -1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1418] +=  -8.9525870819669884e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1468] +=  -1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1471] +=  -8.6524946756928256e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1521] +=  -1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1524] +=  -6.3412523818321231e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1574] +=  -1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1577] +=  -6.1892063425606991e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1627] +=  -1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1630] +=  -6.1892063425606980e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1680] +=  -3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1683] +=  -1.8575157388514385e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1733] +=  -3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1736] +=  -1.7328201466831128e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1786] +=  -2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1789] +=  -1.6238130842521385e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1839] +=  -2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1842] +=  -1.5277090125045798e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1892] +=  -1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1895] +=  -8.9650127388666712e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[46]);
  jac[1945] +=  -1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[46]);
  jac[1955] +=  1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[46]);
  jac[1948] +=  -8.6708053751665481e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[46]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[39]);
  jac[1998] +=  -(j_temp * -6.4226436701188128e-01 + kf * conc[39]);
  jac[2008] +=  9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[39]);
  jac[2001] +=  -5.6553493340149907e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[39]);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2051] +=  -1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2061] +=  9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2054] +=  -5.9113923015262804e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2104] +=  -1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2107] +=  -8.3890091210185824e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[36]);
  jac[2157] +=  -1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[36]);
  jac[2167] +=  1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02 + kf * conc[36]);
  jac[2160] +=  -(j_temp * 7.1242130574280749e-02 + kf * conc[36]);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2210] +=  -1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2213] +=  -9.6270436118536140e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2263] +=  -1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2266] +=  -9.2809062832413369e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2316] +=  -1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2319] +=  -6.3407763909610992e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2369] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2372] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2422] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2425] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2475] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2478] +=  -6.0471101971222363e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[35]);
  jac[2528] +=  -1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01 - kr * conc[35]);
  jac[2538] +=  (j_temp * -4.9989005293165989e-01 - kr * conc[35]);
  jac[2531] +=  -6.1921730036837352e-01 * (j_temp * -4.9989005293165989e-01 - kr * conc[35]);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2581] +=  -1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2584] +=  -6.5129017723039950e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2634] +=  -1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2637] +=  -6.0381985203504041e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2687] +=  -1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2690] +=  -5.9001798781400439e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2740] +=  -1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2743] +=  -6.0442808748567201e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2793] +=  -1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2796] +=  -5.9059872208940289e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 281 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[281] - rev_rates[280]) * ((-3.5476979322570975e+02 / T)) + fwd_rates[281] * -1.0 - rev_rates[280] * (-1.0 + -T * (dBdT[37] + dBdT[15] - dBdT[46] - dBdT[36])))) * rho_inv;
  jac[37] += -j_temp * 4.6005539999999996e+01;
  jac[38] += j_temp * 4.4012880000000003e+01;
  jac[47] += -j_temp * 4.2017139999999998e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 281 wrt species
  if (T <= 1000.0) {
    Kc = (6.9536261999999995e+00 + -2.1570382800000001e+00 * logT + T * (6.5347924849999996e-03 + T * (-4.8443467149999997e-06 + T * (2.3179083683333331e-09 + -4.7890573240000005e-13 * T))) - -5.7209290200000003e+04 / T);
  } else {
    Kc = (4.0880058199999993e+00 + -1.3564055099999996e+00 * logT + T * (1.2819118299999999e-03 + T * (-2.4415369833333335e-07 + T * (3.1510935666666673e-11 + -1.8687476049999999e-15 * T))) - -5.7006382499999992e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[281] - 2.0 * rev_rates[280]);
  kf = exp(2.1901920833288056e+01 - (-3.5476979322570975e+02 / T));
  kr = kf / Kc;
  jac[90] +=  -2.2821566759926181e+01 * (j_temp * 9.2803892982949643e-01);
  jac[91] +=  2.1833085302696588e+01 * (j_temp * 9.2803892982949643e-01);
  jac[100] +=  -2.0843075976744647e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[143] +=  -4.5643133519852363e+01 * (j_temp * 9.6401946491474821e-01);
  jac[144] +=  4.3666170605393177e+01 * (j_temp * 9.6401946491474821e-01);
  jac[153] +=  -4.1686151953489293e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[196] +=  -2.8754540795279819e+00 * (j_temp * 4.2886781649405936e-01);
  jac[197] +=  2.7509081590559648e+00 * (j_temp * 4.2886781649405936e-01);
  jac[206] +=  -2.6261697313649259e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[249] +=  -1.4377270397639910e+00 * (j_temp * -1.4226436701188128e-01);
  jac[250] +=  1.3754540795279824e+00 * (j_temp * -1.4226436701188128e-01);
  jac[259] +=  -1.3130848656824630e+00 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[302] +=  -2.7050402943670204e+00 * (j_temp * 3.9288728140880758e-01);
  jac[303] +=  2.5878755878344295e+00 * (j_temp * 3.9288728140880758e-01);
  jac[312] +=  -2.4705297830230948e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[355] +=  -2.5536955295726735e+00 * (j_temp * 3.5690674632355568e-01);
  jac[356] +=  2.4430860913624435e+00 * (j_temp * 3.5690674632355568e-01);
  jac[365] +=  -2.3323056871722225e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[408] +=  -1.3938225950215015e+00 * (j_temp * -1.7824490209713328e-01);
  jac[409] +=  1.3334512890397539e+00 * (j_temp * -1.7824490209713328e-01);
  jac[418] +=  -1.2729866687834059e+00 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[461] +=  -1.3525201471835102e+00 * (j_temp * -2.1422543718238485e-01);
  jac[462] +=  1.2939377939172148e+00 * (j_temp * -2.1422543718238485e-01);
  jac[471] +=  -1.2352648915115474e+00 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[514] +=  -3.8302839064191159e+00 * (j_temp * 5.7124213057428075e-01);
  jac[515] +=  3.6643809840979107e+00 * (j_temp * 5.7124213057428075e-01);
  jac[524] +=  -3.4982216301723419e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[567] +=  -3.5337393059650020e+00 * (j_temp * 5.3526159548902896e-01);
  jac[568] +=  3.3806807620282453e+00 * (j_temp * 5.3526159548902896e-01);
  jac[577] +=  -3.2273856396910965e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[620] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[621] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[630] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[673] +=  -3.2798127595017568e+00 * (j_temp * 4.9928106040377707e-01);
  jac[674] +=  3.1377526577542554e+00 * (j_temp * 4.9928106040377707e-01);
  jac[683] +=  -2.9954729775972990e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[726] +=  -3.0599328758176019e+00 * (j_temp * 4.6330052531852528e-01);
  jac[727] +=  2.9273965368391508e+00 * (j_temp * 4.6330052531852528e-01);
  jac[736] +=  -2.7946553400705829e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[779] +=  -2.8676823688691968e+00 * (j_temp * 4.2731999023327338e-01);
  jac[780] +=  2.7434730682251680e+00 * (j_temp * 4.2731999023327338e-01);
  jac[789] +=  -2.6190717806661694e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[832] +=  -1.6424449490189359e+00 * (j_temp * 1.0994706834011048e-04);
  jac[833] +=  1.5713049438779885e+00 * (j_temp * 1.0994706834011048e-04);
  jac[842] +=  -1.5000549795790137e+00 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[885] +=  -1.0453476271194142e+00 * (j_temp * -5.7102223643760053e-01 - kr * conc[37]);
  jac[886] +=  1.0000699844125627e+00 * (j_temp * -5.7102223643760053e-01 - kr * conc[37]);
  jac[895] +=  -9.5472235729314836e-01 * (j_temp * -5.7102223643760053e-01 - kr * conc[37]);
  jac[864] +=  (j_temp * -5.7102223643760053e-01 - kr * conc[37]);
  jac[938] +=  -1.5853953051759679e+00 * (j_temp * -3.5870588016911675e-02);
  jac[939] +=  1.5167263185971356e+00 * (j_temp * -3.5870588016911675e-02);
  jac[948] +=  -1.4479511922460071e+00 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[991] +=  -1.5321758139869472e+00 * (j_temp * -7.1851123102163683e-02);
  jac[992] +=  1.4658119487329100e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1001] +=  -1.3993455066694909e+00 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1044] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1045] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1054] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1097] +=  -1.4824132844324749e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1098] +=  1.4182048074673701e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1107] +=  -1.3538970852175438e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1150] +=  -1.4357814828962838e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1151] +=  1.3735927914972024e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1160] +=  -1.3113079767406439e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1203] +=  -1.8380203867847864e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1204] +=  1.7584093289876046e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1213] +=  -1.6786752185582545e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1256] +=  -1.7668696529825010e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1257] +=  1.6903403810141227e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1266] +=  -1.6136928198455482e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1309] +=  -1.7010221912295505e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1310] +=  1.6273450019263607e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1319] +=  -1.5535539318090559e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1362] +=  -1.6399063797508784e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1363] +=  1.5688763288771277e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1372] +=  -1.4977364887986495e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1415] +=  -1.5830298984574198e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1416] +=  1.5144633658732973e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1425] +=  -1.4457908518772129e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1468] +=  -1.5299664379088009e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1469] +=  1.4636982684195754e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1478] +=  -1.3973276700352915e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1521] +=  -1.1212839397367835e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1522] +=  1.0727172311326481e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1531] +=  -1.0240754542968520e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1574] +=  -1.0943985909649721e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1575] +=  1.0469963803557225e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1584] +=  -9.9952090144747718e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1627] +=  -1.0943985909649718e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1628] +=  1.0469963803557223e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1637] +=  -9.9952090144747696e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1680] +=  -3.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1681] +=  3.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1690] +=  -2.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1733] +=  -3.0640373288008798e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1734] +=  2.9313232116834991e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1743] +=  -2.7984039619891998e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1786] +=  -2.8712869680489206e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1787] +=  2.7469215396732869e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1796] +=  -2.6223638830603235e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1839] +=  -2.7013521575332811e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1840] +=  2.5843471970387348e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1849] +=  -2.4671613851805221e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1892] +=  -1.5852270495378928e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1893] +=  1.5165653506961410e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1902] +=  -1.4477975233465485e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1945] +=  -1.5332042042062055e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1946] +=  1.4667957957937943e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1955] +=  -1.4002847417228605e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1998] +=  -(j_temp * -6.4226436701188128e-01 + kf * conc[46]);
  jac[1999] +=  9.5668652079727801e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[46]);
  jac[2008] +=  -9.1330609313573974e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[46]);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01 + kf * conc[46]);
  jac[2051] +=  -1.0452744741993705e+00 * (j_temp * -5.7113218350594064e-01 - kr * conc[15]);
  jac[2052] +=  (j_temp * -5.7113218350594064e-01 - kr * conc[15]);
  jac[2061] +=  -9.5465554628554172e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[15]);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01 - kr * conc[15]);
  jac[2104] +=  -1.4833759376386466e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2105] +=  1.4191257648139168e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2114] +=  -1.3547762822563170e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2157] +=  -1.7682373641984275e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2158] +=  1.6916488518987431e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2167] +=  -1.6149419588327041e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2210] +=  -1.7022898221247345e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2211] +=  1.6285577273171294e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2220] +=  -1.5547116668294747e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2263] +=  -1.6410845263651286e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2264] +=  1.5700034458625038e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2273] +=  -1.4988124972800516e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2316] +=  -1.1211997732524672e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2317] +=  1.0726367101915999e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2326] +=  -1.0239985845338881e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2369] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2370] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2379] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2422] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2423] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2432] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2475] +=  -1.0692726195976856e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2476] +=  1.0229587022267013e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2485] +=  -9.7657319870178039e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2528] +=  -1.0949231670694388e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[36]);
  jac[2529] +=  1.0474982352439981e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[36]);
  jac[2538] +=  -(j_temp * -4.9989005293165989e-01 + kf * conc[36]);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01 + kf * conc[36]);
  jac[2581] +=  -1.1516356263142085e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2582] +=  1.1017542805647342e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2591] +=  -1.0517958345849603e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2634] +=  -1.0676968236131243e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2635] +=  1.0214511594487450e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2644] +=  -9.7513401462754157e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2687] +=  -1.0432918516018950e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2688] +=  9.9810325168516711e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2697] +=  -9.5284480498687874e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2740] +=  -1.0687723282631614e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2741] +=  1.0224800802504901e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2750] +=  -9.7611627957761626e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2793] +=  -1.0443187276463255e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2794] +=  9.9908565015540329e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2803] +=  -9.5378265713515220e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 282 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[282] - rev_rates[281]) * ((5.6863810829085387e+03 / T)) + fwd_rates[282] * -1.0 - rev_rates[281] * (-1.0 + -T * (dBdT[35] + dBdT[14] - dBdT[30] - dBdT[15])))) * rho_inv;
  jac[36] += j_temp * 3.0006140000000002e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[31] += -j_temp * 1.4006740000000001e+01;
  jac[16] += -j_temp * 4.4009799999999998e+01;

  //partial of rxn 282 wrt species
  if (T <= 1000.0) {
    Kc = (-1.1246941489999999e+01 + 2.9412362500000002e+00 * logT + T * (-7.1169632250000000e-03 + T * (3.1968998366666663e-06 + T * (-9.0735997799999998e-10 + 1.0214260245000000e-13 * T))) - -1.2232130300000004e+04 / T);
  } else {
    Kc = (7.5643547400000024e+00 + -2.9761198000000055e-01 * logT + T * (-6.6781458999999968e-04 + T * (1.5097357983333332e-07 + T * (-2.1183813000000005e-11 + 1.2423066550000001e-15 * T))) - -1.1605504800000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[282] - 2.0 * rev_rates[281]);
  kf = exp(2.1821878125614521e+01 - (5.6863810829085387e+03 / T));
  kr = kf / Kc;
  jac[89] +=  1.4884884020874258e+01 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[84] +=  -6.9482012818223309e+00 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  -2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[142] +=  2.9769768041748517e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[137] +=  -1.3896402563644662e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  -4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[195] +=  1.8754540795279824e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[190] +=  -8.7545407952798238e-01 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  -2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[248] +=  9.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[243] +=  -4.3772703976399119e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  -1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[301] +=  1.7643052940671500e+00 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[296] +=  -8.2357029376727942e-01 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  -2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[354] +=  1.6655938736450391e+00 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[349] +=  -7.7749221771740440e-01 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  -2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[407] +=  9.0909129468708516e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[402] +=  -4.2435999435266858e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  -1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[460] +=  8.8215264703357499e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[455] +=  -4.1178514688363971e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  -1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[513] +=  2.4982216301723423e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[508] +=  -1.1661593539255684e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  -3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[566] +=  2.3048066893310826e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[561] +=  -1.0758740726971630e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  -3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[619] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[614] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[599] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[672] +=  2.1391884724186707e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[667] +=  -9.9856418533558444e-01 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  -3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[725] +=  1.9957764708855845e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[720] +=  -9.3162006595356650e-01 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  -2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[778] +=  1.8703851456981218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[773] +=  -8.7308792252704648e-01 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  -2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[831] +=  1.0712499642989748e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[810] +=  (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[826] +=  -5.0005497957901357e-01 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[811] +=  -1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04 - kr * conc[35]);
  jac[884] +=  6.8180587051065911e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[30]);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[30]);
  jac[879] +=  -3.1826411390190368e-01 * (j_temp * -5.7102223643760053e-01 + kf * conc[30]);
  jac[864] +=  -(j_temp * -5.7102223643760053e-01 + kf * conc[30]);
  jac[937] +=  1.0340405412577014e+00 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[932] +=  -4.8268577733943435e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  -1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[990] +=  9.9932925423995256e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[985] +=  -4.6648269449295754e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  -1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1043] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1038] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1096] +=  9.6687269729994840e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1091] +=  -4.5133211016742170e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  -1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1149] +=  9.3645809146449555e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1144] +=  -4.3713470003270688e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  -1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1202] +=  1.1988099052574637e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1197] +=  -5.5959942373014082e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  -1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1255] +=  1.1524033446655413e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1250] +=  -5.3793703634858148e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  -1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1308] +=  1.1094557310519704e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1303] +=  -5.1788927087439030e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  -1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1361] +=  1.0695942362093354e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1356] +=  -4.9928209266779222e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  -1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1414] +=  1.0324977547769059e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1409] +=  -4.8196561109639152e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  -1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1467] +=  9.9788823544279226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1462] +=  -4.6581003297678325e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  -1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1520] +=  7.3133372362314397e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1515] +=  -3.4138350750950419e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  -1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1573] +=  7.1379832377356489e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1568] +=  -3.3319805658215762e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  -1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1626] +=  7.1379832377356478e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1621] +=  -3.3319805658215756e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  -1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1679] +=  2.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[15]);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[15]);
  jac[1674] +=  -(j_temp * 5.0000000000000000e-01 + kf * conc[15]);
  jac[1659] +=  -3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01 + kf * conc[15]);
  jac[1732] +=  1.9984535134947932e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1727] +=  -9.3286969818870602e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  -2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1785] +=  1.8727361692407360e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1780] +=  -8.7418537043255107e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  -2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1838] +=  1.7618997848573388e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1833] +=  -8.2244741218139628e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  -2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1891] +=  1.0339308000780114e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1886] +=  -4.8263455061812960e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  -1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1944] +=  (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1939] +=  -4.6679579579379421e-01 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1924] +=  -1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02 - kr * conc[14]);
  jac[1997] +=  6.5222884026575945e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1992] +=  -3.0445768053151862e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  -9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2050] +=  6.8175815806645690e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2045] +=  -3.1824184193354310e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  -9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2103] +=  9.6750056748418789e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2098] +=  -4.5162519732972894e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  -1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2156] +=  1.1532954053657236e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2151] +=  -5.3835344653301942e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  -1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2209] +=  1.1102825164806214e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2204] +=  -5.1827521083650807e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  -1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2262] +=  1.0703626574092109e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2257] +=  -4.9964078845329291e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  -1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2315] +=  7.3127882781468911e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2310] +=  -3.4135788237691078e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  -1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2368] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2363] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2421] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2416] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2474] +=  6.9741044060812907e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2469] +=  -3.2554826161857225e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  -1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2527] +=  7.1414046743781234e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2522] +=  -3.3335776780618581e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  -1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2580] +=  7.5112996895964756e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2575] +=  -3.5062431160508661e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  -1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2633] +=  6.9638266102062318e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2628] +=  -3.2506849842812180e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  -1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2686] +=  6.8046503442902073e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2681] +=  -3.1763821725614633e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  -9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2739] +=  6.9708413617121723e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2734] +=  -3.2539594407927291e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  -1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2792] +=  6.8113479260057630e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2787] +=  -3.1795085755482699e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  -9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 283 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[283] * ( + -1.0))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 283 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[283]);
  kf = 33700000000.0;
  jac[54] +=  (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[12]);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[2]);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 284 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[284] - rev_rates[282]) * (1.8300000000000001e+00 + (1.1070830426901580e+02 / T)) + fwd_rates[284] * -1.0 - rev_rates[282] * (-1.0 + -T * (dBdT[1] + dBdT[50] - dBdT[2] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[51] = j_temp * 4.3045220000000000e+01;

  //partial of rxn 284 wrt species
  if (T <= 1000.0) {
    Kc = (4.1807493069999992e+00 + -1.2184065799999999e+00 * logT + T * (1.0794207655352666e-02 + T * (-1.0308433526999320e-05 + T * (5.6773632118584010e-09 + -1.3116856005463866e-12 * T))) - -7.2168986300000015e+03 / T);
  } else {
    Kc = (-2.4451779924000004e+01 + 3.8701380699999999e+00 * logT + T * (-3.2144250046921485e-03 + T * (6.5420111787603255e-07 + T * (-8.7931754569596019e-11 + 5.1358777294098687e-15 * T))) - -8.1934835399999993e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[284] - 2.0 * rev_rates[282]);
  kf = exp(8.8098628053790566e+00 + 1.83 * logT - (1.1070830426901580e+02 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[104] =  2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[50]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[50]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[50]);
  jac[157] =  4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[50]);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[210] =  2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[24]);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[263] =  1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[316] =  2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[369] =  2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[422] =  1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[475] =  1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] =  3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] =  3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] =  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] =  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] =  2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[793] =  2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[846] =  1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[899] =  9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[952] =  1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1005] =  1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1058] =  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1111] =  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1164] =  1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1217] =  1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1270] =  1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1323] =  1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1376] =  1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03 + kf * conc[2]);
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1429] =  1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1482] =  1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1535] =  1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1588] =  1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1641] =  1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] =  3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] =  2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1800] =  2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1853] =  2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1906] =  1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1959] =  1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] =  9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] =  9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2118] =  1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2171] =  1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2224] =  1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2277] =  1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2330] =  1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2383] =  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] =  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] =  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2542] =  1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2595] =  1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2648] =  9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] =  9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[1]);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - kr * conc[1]);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[1]);
  jac[2754] =  (j_temp * -5.3658952761313472e-01 - kr * conc[1]);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2807] =  9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 285 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[285] * -1.0 - rev_rates[283] * (-1.0 + -T * (dBdT[1] + dBdT[51] - dBdT[2] - dBdT[25])))) * rho_inv;
  jac[26] += -j_temp * 2.9061699999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[52] = j_temp * 4.4053159999999998e+01;
  jac[2] += j_temp * 1.0079400000000001e+00;

  //partial of rxn 285 wrt species
  if (T <= 1000.0) {
    Kc = (-2.8575363730000003e+00 + -2.4527328000000015e-01 * logT + T * (2.1363109803526664e-03 + T * (-1.4704039436659862e-06 + T * (7.1517632019173442e-10 + -1.6162240554638668e-13 * T))) - -3.8063103799999997e+04 / T);
  } else {
    Kc = (-2.5554281163999999e+01 + 3.3800336099999995e+00 * logT + T * (-2.7941195546921497e-03 + T * (6.1896742287603261e-07 + T * (-8.8202883736262678e-11 + 5.3714188294098668e-15 * T))) - -3.9194561199999996e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[285] - 2.0 * rev_rates[283]);
  kf = 109600000000.0;
  kr = kf / Kc;
  jac[79] +=  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[105] =  2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[132] +=  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[51]);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[51]);
  jac[158] =  4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01 - kr * conc[51]);
  jac[108] +=  (j_temp * 9.6401946491474821e-01 - kr * conc[51]);
  jac[185] +=  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[211] =  2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[25]);
  jac[238] +=  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] =  1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[291] +=  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[317] =  2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[344] +=  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[370] =  2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[397] +=  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] =  1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[450] +=  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] =  1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[503] +=  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] =  3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[556] +=  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] =  3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[609] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] =  3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] =  3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[715] +=  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] =  2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[768] +=  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[794] =  2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[821] +=  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[847] =  1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[874] +=  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] =  1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[927] +=  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] =  1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[980] +=  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] =  1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1033] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] =  1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] =  1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1139] +=  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] =  1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1192] +=  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1218] =  1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1245] +=  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1271] =  1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1298] +=  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1324] =  1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1351] +=  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] =  1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1404] +=  -(j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1430] =  1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + kf * conc[2]);
  jac[1457] +=  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] =  1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1510] +=  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] =  1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1563] +=  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] =  1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1616] +=  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] =  1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1669] +=  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] =  3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1722] +=  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] =  2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1775] +=  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1801] =  2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1828] +=  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1854] =  2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1881] +=  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] =  1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1934] +=  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] =  1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1987] +=  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] =  9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2040] +=  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] =  1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2093] +=  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] =  1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2146] +=  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2172] =  1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2199] +=  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2225] =  1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2252] +=  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] =  1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2305] +=  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] =  1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2358] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] =  1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] =  1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] =  1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2517] +=  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] =  1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2570] +=  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] =  1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2623] +=  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] =  1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2676] +=  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] =  9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2729] +=  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] =  1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2782] +=  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01 - kr * conc[1]);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 - kr * conc[1]);
  jac[2808] =  (j_temp * -5.7257006269838651e-01 - kr * conc[1]);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 - kr * conc[1]);

  //partial of rxn 286 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[286] - rev_rates[284]) * ((8.7207950590092896e+03 / T)) + fwd_rates[286] * -1.0 - rev_rates[284] * (-1.0 + -T * (dBdT[3] + dBdT[5] - dBdT[4] - dBdT[6])))) * rho_inv;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 286 wrt species
  if (T <= 1000.0) {
    Kc = (-4.9137694999999981e-01 + -3.1271651999999950e-01 * logT + T * (1.0586348849999999e-03 + T * (-1.5680872316666664e-06 + T * (1.0823547516666667e-09 + -2.8203297000000007e-13 * T))) - -3.5267558860000005e+04 / T);
  } else {
    Kc = (2.9517713799999998e+00 + -7.9356824000000037e-01 * logT + T * (4.3587786700000010e-04 + T * (-6.9147710833333326e-08 + T * (7.1773627999999992e-12 + -2.9010321499999993e-16 * T))) - -3.5063268533000002e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[286] - 2.0 * rev_rates[284]);
  kf = exp(2.9240459028362647e+01 - (8.7207950590092896e+03 / T));
  kr = kf / Kc;
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[5]);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[6]);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[3]);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[4]);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 287 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[287] * (5.0000000000000000e-01 + (-8.8315033632783059e+02 / T) + -1.0))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 287 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[287]);
  kf = exp(1.5894952099644110e+01 + 0.5 * logT - (-8.8315033632783059e+02 / T));
  jac[54] +=  (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[12]);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[4]);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 288 wrt T
  conc_temp = (m + 1.0 * conc[0] + 5.0 * conc[5] + 1.0 * conc[13] + 0.5 * conc[14] + 1.0 * conc[15] + 2.0 * conc[26] - 0.30000000000000004 * conc[47]);
  Pr = conc_temp * (exp(2.3920591315253070e+01 - 3.23 * logT - (4.8309078226479619e+02 / T)));
  Fcent = 4.2200000000000004e-01 * exp(T / -1.2200000000000000e+02) + 5.7799999999999996e-01 * exp(T / -2.5350000000000000e+03) + exp(-9.3650000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[36] * (((-3.2300e+00 + (4.8309078226479619e+02 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-3.4590163934426232e-03 * exp(T / -1.2200000000000000e+02) - 2.2800788954635106e-04 * exp(T / -2.5350000000000000e+03) + (9.3650000000000000e+03 / (T * T)) * exp(-9.3650000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-3.2300000000000000e+00 + (4.8309078226479619e+02 / T) - 1.0) / T) * (fwd_rates[288] - rev_rates[285]) + (pres_mod[36] / T) * ((fwd_rates[288] - rev_rates[285]) * (4.2999999999999999e-01 + (-1.8619123899789022e+02 / T)) + fwd_rates[288] * -1.0 - rev_rates[285] * (-T * (dBdT[12] - dBdT[9] - dBdT[0])))) * rho_inv;
  jac[1] += -j_temp * 2.0158800000000001e+00;
  jac[10] += -j_temp * 1.3018939999999999e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 288 wrt species
  if (T <= 1000.0) {
    Kc = (9.9810038200000006e-01 + -1.1605573699999998e+00 * logT + T * (-3.1467022704999995e-03 + T * (4.4828933683333333e-06 + T * (-2.5158797433333334e-09 + 5.6630328100000000e-13 * T))) - -5.3434359426999989e+04 / T);
  } else {
    Kc = (1.0130141320000000e+01 + -2.9300262100000003e+00 * logT + T * (3.1591945810499999e-03 + T * (-6.0517431883333331e-07 + T * (7.5494907249999997e-11 + -4.2174457649999999e-15 * T))) - -5.3286693178000001e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[288] - rev_rates[285]);
  j_temp = -mw_avg * rho_inv * pres_mod[36] * (2.0 * fwd_rates[288] - rev_rates[285] + pres_mod_temp);
  pres_mod_temp *= exp(2.3920591315253070e+01 - 3.23 * logT - (4.8309078226479619e+02 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.1401299379696308e+01 + 0.43 * logT - (-1.8619123899789022e+02 / T));
  kr = kf / Kc;
  jac[54] +=  -(j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[36] * (kf * conc[9]));
  jac[63] +=  -6.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[36] * (kf * conc[9]));
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp + pres_mod[36] * (kf * conc[9]));
  jac[107] +=  -2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[116] +=  -1.2916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[160] +=  -1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[169] +=  -8.1371426428491067e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[213] +=  -6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[222] +=  -4.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[266] +=  -1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[275] +=  -7.6548948865607436e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[319] +=  -1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[328] +=  -7.2266098556336611e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[372] +=  -6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[381] +=  -3.9443277342748778e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[425] +=  -5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[434] +=  -3.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[478] +=  -1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[487] +=  -1.0839180750978270e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[531] +=  -1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[36] * (kf * conc[0]));
  jac[540] +=  -(j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[36] * (kf * conc[0]));
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp + pres_mod[36] * (kf * conc[0]));
  jac[584] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[593] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[637] +=  -1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[646] +=  -9.2814225258931426e-01 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[690] +=  -1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[36] * (-kr));
  jac[699] +=  -8.6591924612333226e-01 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[36] * (-kr));
  jac[702] +=  (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[36] * (-kr));
  jac[743] +=  -1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[752] +=  -8.1151497622603574e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[796] +=  -7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[805] +=  -4.6478950675463399e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[849] +=  -4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[858] +=  -2.9581911301573738e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[902] +=  -6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[911] +=  -4.4864523608173312e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[955] +=  -6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[964] +=  -4.3358484634127170e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1008] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1017] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1061] +=  -6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1070] +=  -4.1950272956755480e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1114] +=  -6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1123] +=  -4.0630656609916427e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1167] +=  -8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1176] +=  -5.2013468669920904e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1220] +=  -7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1229] +=  -5.0000000000000000e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1273] +=  -7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1282] +=  -4.8136606691902850e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1326] +=  -7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1335] +=  -4.6407112629465713e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1379] +=  -6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1388] +=  -4.4797585826018438e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1432] +=  -6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1441] +=  -4.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1485] +=  -4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1494] +=  -3.1730805321265221e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1538] +=  -4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1547] +=  -3.0969986640429636e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1591] +=  -4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1600] +=  -3.0969986640429631e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1644] +=  -1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1653] +=  -9.2947680902194219e-01 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1697] +=  -1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1706] +=  -8.6708075030570075e-01 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1750] +=  -1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1759] +=  -8.1253502860331195e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1803] +=  -1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1812] +=  -7.6444579626271814e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1856] +=  -6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1865] +=  -4.4859762203227815e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1909] +=  -6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1918] +=  -4.3387586673927397e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1962] +=  -4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1971] +=  -2.8298635338265782e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2015] +=  -4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2024] +=  -2.9579841173765492e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2068] +=  -6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2077] +=  -4.1977514728794146e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2121] +=  -7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2130] +=  -5.0038704360947561e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2174] +=  -7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2183] +=  -4.8172478916349182e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2227] +=  -7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2236] +=  -4.6440452570877394e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2280] +=  -4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2289] +=  -3.1728423524617855e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2333] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2342] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2386] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2395] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2439] +=  -4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2448] +=  -3.0258955939187093e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2492] +=  -4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2501] +=  -3.0984831428317111e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2545] +=  -5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2554] +=  -3.2589716631621102e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2598] +=  -4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2607] +=  -3.0214363063252486e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2651] +=  -4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2660] +=  -2.9523735659866129e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2704] +=  -4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2713] +=  -3.0244798377148491e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2757] +=  -4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2766] +=  -2.9552794850585062e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 289 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[289] * ((7.5482934728874409e+02 / T) + -1.0))) * rho_inv;
  jac[2] += j_temp * 2.0 * 1.0079400000000001e+00;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;

  //partial of rxn 289 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[289]);
  kf = exp(2.2481123754498785e+01 - (7.5482934728874409e+02 / T));
  jac[55] +=  (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[161] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[267] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[638] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[864] +=  (j_temp * -5.7102223643760053e-01);
  jac[903] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 290 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[290] - rev_rates[286]) * ((7.5482934728874409e+02 / T)) + fwd_rates[290] * -1.0 - rev_rates[286] * (-1.0 + -T * (dBdT[2] + dBdT[17] - dBdT[10] - dBdT[3])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[11] += -j_temp * 1.4026879999999998e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;

  //partial of rxn 290 wrt species
  if (T <= 1000.0) {
    Kc = (-2.9823164400000004e+00 + 4.1685521999999953e-01 * logT + T * (-5.5798952564999997e-03 + T * (5.2204773899999998e-06 + T * (-2.5436988100000001e-09 + 5.1793896750000006e-13 * T))) - -3.0126794040000001e+04 / T);
  } else {
    Kc = (8.6427652200000011e+00 + -1.8265281099999995e+00 * logT + T * (1.9872731231500005e-03 + T * (-3.6895450534999996e-07 + T * (4.3895353008333338e-11 + -2.3356345495000007e-15 * T))) - -2.9953399480000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[290] - 2.0 * rev_rates[286]);
  kf = exp(2.1598734574300313e+01 - (7.5482934728874409e+02 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[17]);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[17]);
  jac[170] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 - kr * conc[17]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[17]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[223] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[10]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[594] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[3]);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -(j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[2]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[2]);
  jac[965] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[2]);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[2]);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 291 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[291] * ((5.5298797982373399e+03 / T) + -1.0))) * rho_inv;
  jac[2] += j_temp * 2.0 * 1.0079400000000001e+00;
  jac[11] += j_temp * -2.0 * 1.4026879999999998e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;

  //partial of rxn 291 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[291]);
  kf = exp(2.6021583203494448e+01 - (5.5298797982373399e+03 / T));
  jac[55] +=  (j_temp * 9.2803892982949643e-01);
  jac[64] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[161] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[170] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[214] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[594] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01 + kf * 2.0 * conc[10]);
  jac[638] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  -(j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2714] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2758] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 292 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[292] * (2.5000000000000000e-01 + (-4.7051029314331714e+02 / T) + -1.0))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[12] += -j_temp * 1.4026879999999998e+01;
  jac[6] += -j_temp * 1.8015280000000001e+01;

  //partial of rxn 292 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[292]);
  kf = exp(1.8037955122813692e+01 + 0.25 * logT - (-4.7051029314331714e+02 / T));
  jac[54] +=  (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[65] +=  -6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  -8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[118] +=  -1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  -1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[171] +=  -8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  -1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[224] +=  -4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  -5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[277] +=  -8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[271] +=  -1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[11]);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01 + kf * conc[11]);
  jac[330] +=  -7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01 + kf * conc[11]);
  jac[324] +=  -(j_temp * 3.5690674632355568e-01 + kf * conc[11]);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[383] +=  -4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  -5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[436] +=  -4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  -5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[489] +=  -1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  -1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[542] +=  -1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  -1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[595] +=  -(j_temp * 4.9928106040377707e-01);
  jac[589] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[648] +=  -(j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[642] +=  -1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01 + kf * conc[5]);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[701] +=  -9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  -1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[754] +=  -8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  -1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[807] +=  -5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  -6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[860] +=  -3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  -4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[913] +=  -4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  -6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02);
  jac[966] +=  -4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  -5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1019] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1072] +=  -4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  -5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1125] +=  -4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  -5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1178] +=  -5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  -7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1231] +=  -5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  -6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1284] +=  -5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  -6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1337] +=  -5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  -6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1390] +=  -4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  -6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1443] +=  -4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  -5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1496] +=  -3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  -4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1549] +=  -3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  -4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1602] +=  -3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  -4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1655] +=  -1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  -1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1708] +=  -9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  -1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1761] +=  -8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  -1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1814] +=  -8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  -1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1867] +=  -4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  -6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1920] +=  -4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  -6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1973] +=  -3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  -3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2026] +=  -3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  -4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2079] +=  -4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  -5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2132] +=  -5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  -6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2185] +=  -5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  -6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2238] +=  -5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  -6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2291] +=  -3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  -4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2344] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2397] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2450] +=  -3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  -4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2503] +=  -3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  -4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2556] +=  -3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  -4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2609] +=  -3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  -4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2662] +=  -3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  -4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2715] +=  -3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  -4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2768] +=  -3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  -4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 293 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[293] - rev_rates[287]) * (2.8999999999999998e-01 + (5.5354152134507899e+00 / T)) + fwd_rates[293] * -1.0 - rev_rates[287] * (-1.0 + -T * (dBdT[2] + dBdT[50] - dBdT[23] - dBdT[3])))) * rho_inv;
  jac[3] += j_temp * 1.5999400000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[51] += j_temp * 4.3045220000000000e+01;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 293 wrt species
  if (T <= 1000.0) {
    Kc = (-1.4039881000000154e-01 + -4.1759370999999978e-01 * logT + T * (4.4705988500000002e-03 + T * (-4.5389478750000000e-06 + T * (2.6800358791666669e-09 + -6.4893854799999999e-13 * T))) - -3.1521674399999974e+03 / T);
  } else {
    Kc = (-1.5747296370000001e+01 + 2.2458289400000009e+00 * logT + T * (-1.8843499268500008e-03 + T * (4.5618576964999986e-07 + T * (-6.9174234574999992e-11 + 4.3700325204999998e-15 * T))) - -3.8165152799999996e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[293] - 2.0 * rev_rates[287]);
  kf = exp(1.9529243363473643e+01 + 0.29 * logT - (5.5354152134507899e+00 / T));
  kr = kf / Kc;
  jac[56] +=  7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  (j_temp * 4.2886781649405936e-01 - kr * conc[50]);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[50]);
  jac[210] +=  2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[50]);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 - kr * conc[50]);
  jac[215] +=  5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[263] +=  1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[268] +=  9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1323] +=  1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1328] +=  5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[2]);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[2]);
  jac[2754] +=  (j_temp * -5.3658952761313472e-01 - kr * conc[2]);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[2]);
  jac[2759] +=  3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 294 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[294] - rev_rates[288]) * (1.6100000000000001e+00 + (-1.9323631290591851e+02 / T)) + fwd_rates[294] * -1.0 - rev_rates[288] * (-1.0 + -T * (dBdT[6] + dBdT[22] - dBdT[23] - dBdT[3])))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[23] += j_temp * 2.6037879999999998e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[24] += -j_temp * 2.7045819999999999e+01;

  //partial of rxn 294 wrt species
  if (T <= 1000.0) {
    Kc = (7.3725952759999993e+00 + -1.8844437059999999e+00 * logT + T * (1.0047192465000000e-02 + T * (-8.3545226016666653e-06 + T * (4.0988278408333331e-09 + -8.5836470849999991e-13 * T))) - -7.0721144999999997e+03 / T);
  } else {
    Kc = (-1.2551252830000001e+01 + 1.8655187000000009e+00 * logT + T * (-1.8059149850000004e-03 + T * (4.0536391483333323e-07 + T * (-5.3787074499999997e-11 + 3.0509054349999997e-15 * T))) - -7.4765602670000007e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[294] - 2.0 * rev_rates[288]);
  kf = exp(7.1981835771019433e+00 + 1.61 * logT - (-1.9323631290591851e+02 / T));
  kr = kf / Kc;
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[76] +=  1.2916383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[77] +=  -1.3416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[129] +=  2.5832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[130] +=  -2.6832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[182] +=  1.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[183] +=  -1.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[235] +=  8.1371426428491067e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[236] +=  -8.4521357050889412e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[23]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[288] +=  1.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[289] +=  -1.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[341] +=  1.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[342] +=  -1.5012711431629149e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[22]);
  jac[394] +=  7.8886554685497556e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[22]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[22]);
  jac[395] +=  -8.1940294618614251e-01 * (j_temp * -1.7824490209713328e-01 - kr * conc[22]);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[447] +=  7.6548948865607436e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[448] +=  -7.9512198850613913e-01 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[500] +=  2.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[501] +=  -2.2517542252934812e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[553] +=  2.0000000000000000e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[554] +=  -2.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[606] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[607] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[659] +=  1.8562845051786285e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[660] +=  -1.9281422525893144e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[712] +=  1.7318384922466645e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[713] +=  -1.7988788691849986e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[765] +=  1.6230299524520715e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[766] +=  -1.6858582937100597e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[818] +=  9.2957901350926797e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[819] +=  -9.6556350498386323e-01 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[871] +=  5.9163822603147476e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[872] +=  -6.1454085226472288e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[924] +=  8.9729047216346625e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[925] +=  -9.3202505725689344e-01 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[977] +=  8.6716969268254340e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[978] +=  -9.0073828659427668e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1030] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1031] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1083] +=  8.3900545913510960e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1084] +=  -8.7148380078506893e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1136] +=  8.1261313219832854e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1137] +=  -8.4406981302134432e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1189] +=  1.0402693733984181e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1190] +=  -1.0805387467968361e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[6]);
  jac[1242] +=  (j_temp * 7.0523190978057815e-02 - kr * conc[6]);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[6]);
  jac[1243] +=  -1.0387105248199930e+00 * (j_temp * 7.0523190978057815e-02 - kr * conc[6]);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1295] +=  9.6273213383805700e-01 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1296] +=  -(j_temp * 3.4542655892805918e-02 + kf * conc[3]);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1348] +=  9.2814225258931426e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1349] +=  -9.6407112629465719e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1401] +=  8.9595171652036876e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1402] +=  -9.3063447768024588e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1454] +=  8.6591924612333226e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1455] +=  -8.9943943459249931e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1507] +=  6.3461610642530442e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1508] +=  -6.5918242896424850e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1560] +=  6.1939973280859273e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1561] +=  -6.4337702153897691e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1613] +=  6.1939973280859262e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1614] +=  -6.4337702153897680e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1666] +=  1.8589536180438844e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1667] +=  -1.9309146882143882e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1719] +=  1.7341615006114015e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1720] +=  -1.8012918024226956e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1772] +=  1.6250700572066239e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1773] +=  -1.6879773719903486e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1825] +=  1.5288915925254363e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1826] +=  -1.5880757884649710e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1878] +=  8.9719524406455631e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1879] +=  -9.3192614282829700e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1931] +=  8.6775173347854795e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1932] +=  -9.0134285849496132e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1984] +=  5.6597270676531564e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1985] +=  -5.8788180727799311e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2037] +=  5.9159682347530984e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2038] +=  -6.1449784699387988e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2090] +=  8.3955029457588293e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2091] +=  -8.7204972709169515e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2143] +=  1.0007740872189512e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2144] +=  -1.0395145773614465e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2196] +=  9.6344957832698364e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2197] +=  -1.0007452171416222e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2249] +=  9.2880905141754788e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2250] +=  -9.6476373725548115e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2302] +=  6.3456847049235710e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2303] +=  -6.5913294901933650e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2355] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2356] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2408] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2409] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2461] +=  6.0517911878374187e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2462] +=  -6.2860592008196148e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2514] +=  6.1969662856634222e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2515] +=  -6.4368541028732562e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2567] +=  6.5179433263242204e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2568] +=  -6.7702563332332033e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2620] +=  6.0428726126504972e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2621] +=  -6.2767953829065615e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2673] +=  5.9047471319732259e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2674] +=  -6.1333229923812582e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2726] +=  6.0489596754296981e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2727] +=  -6.2831180790805574e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2779] +=  5.9105589701170125e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2780] +=  -6.1393598098297597e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 295 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[295] - rev_rates[289]) * ((9.0982097326536621e+02 / T)) + fwd_rates[295] * -1.0 - rev_rates[289] * (-1.0 + -T * (dBdT[4] + dBdT[50] - dBdT[2] - dBdT[51])))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[51] += j_temp * 4.3045220000000000e+01;

  //partial of rxn 295 wrt species
  if (T <= 1000.0) {
    Kc = (3.7960643519999988e+00 + -4.9664917000000042e-01 * logT + T * (7.4049305600000000e-03 + T * (-7.9447590916666680e-06 + T * (4.3789134091666670e-09 + -9.9061360050000000e-13 * T))) - -2.4128240400000000e+03 / T);
  } else {
    Kc = (-2.9671279300000020e+00 + 1.0950260900000006e+00 * logT + T * (-1.4790320851499998e-03 + T * (2.6120774484999991e-07 + T * (-2.9551873808333334e-11 + 1.4868796845000001e-15 * T))) - -2.2754782999999993e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[295] - 2.0 * rev_rates[289]);
  kf = exp(2.1794849453226600e+01 - (9.0982097326536621e+02 / T));
  kr = kf / Kc;
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[210] +=  2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[50]);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[50]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[50]);
  jac[316] +=  2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[50]);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[4]);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01 - kr * conc[4]);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 - kr * conc[4]);
  jac[2754] +=  (j_temp * -5.3658952761313472e-01 - kr * conc[4]);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2807] +=  9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);

  //partial of rxn 296 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[296] * ((9.0982097326536621e+02 / T) + -1.0))) * rho_inv;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 296 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[296]);
  kf = exp(2.1794849453226600e+01 - (9.0982097326536621e+02 / T));
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[51]);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[2]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[2]);

  //partial of rxn 297 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[297] * ((1.9701045964236222e+04 / T) + -1.0))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 297 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[297]);
  kf = exp(2.4127791008701241e+01 - (1.9701045964236222e+04 / T));
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[51]);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[51]);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[51]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[51]);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[51]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[378] +=  (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[3]);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[3]);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[3]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[3]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[3]);

  //partial of rxn 298 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[298] - rev_rates[290]) * (1.1599999999999999e+00 + (1.2102430534862865e+03 / T)) + fwd_rates[298] * -1.0 - rev_rates[290] * (-1.0 + -T * (dBdT[50] + dBdT[0] - dBdT[1] - dBdT[51])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[51] += j_temp * 4.3045220000000000e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 298 wrt species
  if (T <= 1000.0) {
    Kc = (8.0610335709999994e+00 + -1.4760663799999998e+00 * logT + T * (1.0956190274647334e-02 + T * (-1.0853596666334014e-05 + T * (5.8714364498082656e-09 + -1.3219922304536135e-12 * T))) - -3.2972404730000017e+03 / T);
  } else {
    Kc = (-5.7316380860000020e+00 + 1.4088383899999997e+00 * logT + T * (-1.8209352250078510e-03 + T * (3.3035774364063407e-07 + T * (-3.8021708272070643e-11 + 1.9625115050901322e-15 * T))) - -3.3403750219999965e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[298] - 2.0 * rev_rates[290]);
  kf = exp(1.4533350351114590e+01 + 1.16 * logT - (1.2102430534862865e+03 / T));
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[50]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[50]);
  jac[104] +=  2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[50]);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[50]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[157] +=  4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 - kr * conc[0]);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 - kr * conc[0]);
  jac[2754] +=  (j_temp * -5.3658952761313472e-01 - kr * conc[0]);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01 - kr * conc[0]);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2807] +=  9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[1]);

  //partial of rxn 299 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[299] * (1.1599999999999999e+00 + (1.2102430534862865e+03 / T) + -1.0))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 299 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[299]);
  kf = exp(1.4533350351114590e+01 + 1.16 * logT - (1.2102430534862865e+03 / T));
  jac[54] +=  (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[51]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[1]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[1]);

  //partial of rxn 300 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[300] * (7.2999999999999998e-01 + (-5.6008337568824811e+02 / T) + -1.0))) * rho_inv;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 300 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[300]);
  kf = exp(1.6969527810483978e+01 + 0.73 * logT - (-5.6008337568824811e+02 / T));
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[51]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[51]);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + kf * conc[51]);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[51]);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[51]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[324] +=  (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[4]);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[4]);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[4]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[4]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[4]);

  //partial of rxn 301 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[301] * ((5.9998868718157973e+03 / T) + -1.0))) * rho_inv;
  jac[7] += -j_temp * 3.3006740000000001e+01;
  jac[8] += j_temp * 3.4014679999999998e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[52] += -j_temp * 4.4053159999999998e+01;

  //partial of rxn 301 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[301]);
  kf = exp(2.1825205915707194e+01 - (5.9998868718157973e+03 / T));
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[51]);
  jac[379] +=  1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[51]);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[51]);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[51]);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[51]);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[432] +=  (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[702] +=  (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2605] +=  7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2658] +=  7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[6]);
  jac[2764] +=  7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[6]);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[6]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[6]);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[6]);

  //partial of rxn 302 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[302] * (1.7700000000000000e+00 + (2.9790598239662436e+03 / T) + -1.0))) * rho_inv;
  jac[52] += -j_temp * 4.4053159999999998e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;

  //partial of rxn 302 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[302]);
  kf = exp(7.9083871592900428e+00 + 1.77 * logT - (2.9790598239662436e+03 / T));
  jac[105] +=  -2.1853066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[158] +=  -4.3706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[211] +=  -2.7534257534657551e+00 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[264] +=  -1.3767128767328776e+00 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01);
  jac[317] +=  -2.5902439770122783e+00 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[370] +=  -2.4453219711267322e+00 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[423] +=  -1.3346716458517260e+00 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[476] +=  -1.2951219885061391e+00 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[529] +=  -3.6677345766380820e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[582] +=  -3.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[635] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[688] +=  -3.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[741] +=  -2.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[51]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[51]);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[51]);
  jac[794] +=  -2.7459838581391227e+00 * (j_temp * 4.2731999023327338e-01);
  jac[756] +=  (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[847] +=  -1.5727429811784195e+00 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[900] +=  -1.0009852351067263e+00 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[953] +=  -1.5181144062685874e+00 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1006] +=  -1.4671534402530051e+00 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1059] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1112] +=  -1.4195027295675549e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1165] +=  -1.3748498852761486e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1218] +=  -1.7600186017225770e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1271] +=  -1.6918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1324] +=  -1.6288343263395231e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1377] +=  -1.5703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1430] +=  -1.5158493825206372e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1483] +=  -1.4650378255276750e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1536] +=  -1.0736989676168323e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1589] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1642] +=  -1.0479545774607681e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1695] +=  -3.1451401253967730e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1748] +=  -2.9340059195400765e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1801] +=  -2.7494354855822580e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1854] +=  -2.5867123570804482e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1907] +=  -1.5179532910519193e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1960] +=  -1.4681381877175803e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2013] +=  -9.5756206752491113e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2066] +=  -1.0009151866453636e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2119] +=  -1.4204245297619662e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2172] +=  -1.6931970263366456e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2225] +=  -1.6300481616003741e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2278] +=  -1.5714402920493322e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2331] +=  -1.0736183729840942e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2384] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2437] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2490] +=  -1.0238949003697377e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2543] +=  -1.0484568916399355e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2596] +=  -1.1027625913687793e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2649] +=  -1.0223859779087636e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2702] +=  -9.9901670245180341e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2755] +=  -1.0234158403650857e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2808] +=  -(j_temp * -5.7257006269838651e-01 + kf * conc[12]);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[12]);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01 + kf * conc[12]);

  //partial of rxn 303 wrt T
  Pr = conc_temp * (exp(6.2902244459060583e+01 - 8.052 * logT - (2.8225585392950438e+03 / T)));
  Fcent = 5.3499999999999992e-01 * exp(T / -2.0100000000000000e+02) + 4.6500000000000002e-01 * exp(T / -1.7730000000000000e+03) + exp(-5.3330000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[37] * (((-8.0520e+00 + (2.8225585392950438e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.6616915422885568e-03 * exp(T / -2.0100000000000000e+02) - 2.6226734348561761e-04 * exp(T / -1.7730000000000000e+03) + (5.3330000000000000e+03 / (T * T)) * exp(-5.3330000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-8.0519999999999996e+00 + (2.8225585392950438e+03 / T) - 1.0) / T) * (fwd_rates[303] - rev_rates[291]) + (pres_mod[37] / T) * ((fwd_rates[303] - rev_rates[291]) * (4.2199999999999999e-01 + (-8.8315033632783059e+02 / T)) + fwd_rates[303] * -1.0 - rev_rates[291] * (-T * (dBdT[50] - dBdT[1] - dBdT[28])))) * rho_inv;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[51] += j_temp * 4.3045220000000000e+01;
  jac[29] += -j_temp * 4.2037279999999996e+01;

  //partial of rxn 303 wrt species
  if (T <= 1000.0) {
    Kc = (-9.8390084700000102e-01 + -2.2677429999999976e-01 * logT + T * (-3.6901490503526658e-03 + T * (3.2143732336659863e-06 + T * (-1.3752132235250679e-09 + 2.4409805754638663e-13 * T))) - -1.6909265259999996e+04 / T);
  } else {
    Kc = (-4.1951879610000002e+00 + -3.5627329999999624e-02 * logT + T * (-4.3650321345785163e-04 + T * (2.3762872230730076e-07 + T * (-4.3026289772070637e-11 + 2.8861824800901319e-15 * T))) - -1.7432284989999996e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[303] - rev_rates[291]);
  j_temp = -mw_avg * rho_inv * pres_mod[37] * (2.0 * fwd_rates[303] - rev_rates[291] + pres_mod_temp);
  pres_mod_temp *= exp(6.2902244459060583e+01 - 8.052 * logT - (2.8225585392950438e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(2.0002747459590335e+01 + 0.422 * logT - (-8.8315033632783059e+02 / T));
  kr = kf / Kc;
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[104] +=  2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[82] +=  -2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[28]));
  jac[157] +=  4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[28]));
  jac[135] +=  -4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[28]));
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[210] +=  2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[188] +=  -2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[263] +=  1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[241] +=  -1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[316] +=  2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[294] +=  -2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[369] +=  2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[347] +=  -2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[422] +=  1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[400] +=  -1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[475] +=  1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[453] +=  -1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[528] +=  3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[506] +=  -3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[581] +=  3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[559] +=  -3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[634] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[612] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[687] +=  3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[665] +=  -2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[740] +=  2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[718] +=  -2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[793] +=  2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[771] +=  -2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[846] +=  1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[824] +=  -1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[899] +=  9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[877] +=  -9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[952] +=  1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[930] +=  -1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1005] +=  1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[983] +=  -1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1058] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1036] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1111] +=  1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1089] +=  -1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1164] +=  1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1142] +=  -1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1217] +=  1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1195] +=  -1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1270] +=  1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1248] +=  -1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1323] +=  1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1301] +=  -1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1376] +=  1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1354] +=  -1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1429] +=  1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1407] +=  -1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1482] +=  1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1460] +=  -1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1535] +=  1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1513] +=  -1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[1]));
  jac[1588] +=  1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[1]));
  jac[1566] +=  -(j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp + pres_mod[37] * (kf * conc[1]));
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1641] +=  1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1619] +=  -9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1694] +=  3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1672] +=  -3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1747] +=  2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1725] +=  -2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1800] +=  2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1778] +=  -2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1853] +=  2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1831] +=  -2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1906] +=  1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1884] +=  -1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1959] +=  1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1937] +=  -1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2012] +=  9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1990] +=  -9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2065] +=  9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2043] +=  -9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2118] +=  1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2096] +=  -1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2171] +=  1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2149] +=  -1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2224] +=  1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2202] +=  -1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2277] +=  1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2255] +=  -1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2330] +=  1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2308] +=  -1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2383] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2361] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2436] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2414] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2489] +=  1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2467] +=  -9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2542] +=  1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2520] +=  -1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2595] +=  1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2573] +=  -1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2648] +=  9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2626] +=  -9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2701] +=  9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2679] +=  -9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[37] * (-kr));
  jac[2754] +=  (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[37] * (-kr));
  jac[2732] +=  -9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp + pres_mod[37] * (-kr));
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2807] +=  9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2785] +=  -9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 304 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[304] * ( + -1.0))) * rho_inv;
  jac[2] += j_temp * 1.0079400000000001e+00;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[11] += j_temp * 1.4026879999999998e+01;
  jac[16] += j_temp * 4.4009799999999998e+01;
  jac[51] += -j_temp * 4.3045220000000000e+01;

  //partial of rxn 304 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[304]);
  kf = 150000000000.0;
  jac[55] +=  5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[64] +=  6.9581919558703875e+00 * (j_temp * 9.2803892982949643e-01);
  jac[69] +=  2.1831557433974243e+01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[108] +=  (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[117] +=  1.3916383911740775e+01 * (j_temp * 9.6401946491474821e-01);
  jac[122] +=  4.3663114867948487e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[161] +=  6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + kf * conc[50]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[50]);
  jac[170] +=  8.7671287673287746e-01 * (j_temp * 4.2886781649405936e-01 + kf * conc[50]);
  jac[175] +=  2.7507156518369440e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[50]);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[50]);
  jac[214] +=  3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[223] +=  4.3835643836643873e-01 * (j_temp * -1.4226436701188128e-01);
  jac[228] +=  1.3753578259184720e+00 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[267] +=  5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[276] +=  8.2475448835620380e-01 * (j_temp * 3.9288728140880758e-01);
  jac[281] +=  2.5876944895556862e+00 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[320] +=  5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[329] +=  7.7861015759954877e-01 * (j_temp * 3.5690674632355568e-01);
  jac[334] +=  2.4429151253824530e+00 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[373] +=  3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[382] +=  4.2497017275865467e-01 * (j_temp * -1.7824490209713328e-01);
  jac[387] +=  1.3333579747651541e+00 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[426] +=  2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[435] +=  4.1237724417810190e-01 * (j_temp * -2.1422543718238485e-01);
  jac[440] +=  1.2938472447778431e+00 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[479] +=  8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[488] +=  1.1678361501956540e+00 * (j_temp * 5.7124213057428075e-01);
  jac[493] +=  3.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[532] +=  7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[541] +=  1.0774210496399861e+00 * (j_temp * 5.3526159548902896e-01);
  jac[546] +=  3.3804441836278531e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[585] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[594] +=  (j_temp * 4.9928106040377707e-01);
  jac[599] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[647] +=  (j_temp * 4.9928106040377707e-01);
  jac[652] +=  3.1375330793448009e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[691] +=  6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[700] +=  9.3295962306166613e-01 * (j_temp * 4.6330052531852528e-01);
  jac[705] +=  2.9271916790490340e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[744] +=  6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[753] +=  8.7434331748402383e-01 * (j_temp * 4.2731999023327338e-01);
  jac[758] +=  2.7432810813101982e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[797] +=  3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[806] +=  5.0077399822922919e-01 * (j_temp * 1.0994706834011048e-04);
  jac[811] +=  1.5711949847199613e+00 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[850] +=  2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[859] +=  3.1872173924898545e-01 * (j_temp * -5.7102223643760053e-01);
  jac[864] +=  (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[903] +=  3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[912] +=  4.8337982117516021e-01 * (j_temp * -3.5870588016911675e-02);
  jac[917] +=  1.5166201788248397e+00 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[956] +=  3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[965] +=  4.6715344025300498e-01 * (j_temp * -7.1851123102163683e-02);
  jac[970] +=  1.4657093719235283e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1009] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1018] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1023] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1071] +=  4.5198107121751407e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1076] +=  1.4181055621826488e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1115] +=  3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1124] +=  4.3776324692217994e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1129] +=  1.3734966681397258e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1168] +=  4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1177] +=  5.6040406009762700e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1182] +=  1.7582862763554368e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1221] +=  3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1230] +=  5.3871052481999304e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1235] +=  1.6902220918139266e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1274] +=  3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1283] +=  5.1863393308097139e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1288] +=  1.6272311211122459e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1327] +=  3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1336] +=  5.0000000000000000e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1341] +=  1.5687665396724004e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1380] +=  3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1389] +=  4.8265861942006144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1394] +=  1.5143573844613358e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1433] +=  3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1442] +=  4.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1447] +=  1.4635958395245170e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1486] +=  2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1495] +=  3.4187437575159629e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1500] +=  1.0726421629009875e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1539] +=  2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1548] +=  3.3367715513468044e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1553] +=  1.0469231120567268e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1592] +=  2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1601] +=  3.3367715513468038e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1606] +=  1.0469231120567266e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1645] +=  7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1654] +=  1.0014378791924459e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1659] +=  3.1420444728752011e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1698] +=  6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1707] +=  9.3421105211699473e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1712] +=  2.9311180791065810e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1751] +=  6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1760] +=  8.7544234338703653e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1765] +=  2.7467293114359572e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1804] +=  5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1813] +=  8.2362999220225275e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1818] +=  2.5841663456750688e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1857] +=  3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1866] +=  4.8332852079601885e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1871] +=  1.5164592221883006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1910] +=  3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1919] +=  4.6746699175568723e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1924] +=  1.4666931501352722e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1963] +=  2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1972] +=  3.0489545389533518e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1977] +=  9.5661957233846184e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2016] +=  2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2025] +=  3.1869943525622496e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2030] +=  9.9993002048491253e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2069] +=  3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2078] +=  4.5227457980375363e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2083] +=  1.4190264550810470e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2122] +=  3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2131] +=  5.3912753375197076e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2136] +=  1.6915304711323889e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2175] +=  3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2184] +=  5.1902042797813031e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2189] +=  1.6284437616370799e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2228] +=  3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2237] +=  5.0035921154670704e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2242] +=  1.5698935777826766e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2281] +=  2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2290] +=  3.4184871377315790e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2295] +=  1.0725616475947557e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2334] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2343] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2348] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2396] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2401] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2449] +=  3.2601636069009049e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2454] +=  1.0228871160727648e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2493] +=  2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2502] +=  3.3383709600415445e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2507] +=  1.0474249318254407e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2546] +=  2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2555] +=  3.5112846700710920e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2560] +=  1.1016771803344347e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2599] +=  2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2608] +=  3.2553590765813117e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2613] +=  1.0213796787919212e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2652] +=  2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2661] +=  3.1809494263946447e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2666] +=  9.9803340490360692e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2705] +=  2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + kf * conc[2]);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[2]);
  jac[2714] +=  3.2586382413657078e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[2]);
  jac[2719] +=  1.0224085275902877e+00 * (j_temp * -5.3658952761313472e-01 + kf * conc[2]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[2]);
  jac[2758] +=  2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2767] +=  3.1840803247712535e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2772] +=  9.9901573462607451e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 305 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[305] * ( + -1.0))) * rho_inv;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[15] += j_temp * 2.8010399999999997e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[51] += -j_temp * 4.3045220000000000e+01;

  //partial of rxn 305 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[305]);
  kf = 18100000.0;
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[68] +=  1.3894874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[121] +=  2.7789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[174] +=  1.7507156518369438e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[227] +=  8.7535782591847189e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01);
  jac[280] +=  1.6469594892558153e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[333] +=  1.5548134694548181e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[386] +=  8.4862667443073736e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[439] +=  8.2347974462790763e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[492] +=  2.3320622762467735e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[545] +=  2.1515115669939333e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[598] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[651] +=  1.9969087922617146e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[704] +=  1.8630352741170162e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[757] +=  1.7459838581391229e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[810] +=  (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[863] +=  6.3645824339124468e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[916] +=  9.6526541490657281e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[969] +=  9.3286281217653322e-01 * (j_temp * -7.1851123102163683e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1022] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1075] +=  9.0256497505012201e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1128] +=  8.7417327670793710e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1181] +=  1.1190757948281138e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1234] +=  1.0757557834969667e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1287] +=  1.0356646609346656e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1340] +=  9.9845439613085729e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1393] +=  9.6382524078082144e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1446] +=  9.3151763705850810e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1499] +=  6.8269194678734779e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1552] +=  6.6632284486531956e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1605] +=  6.6632284486531945e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1658] +=  1.9997801058633198e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1711] +=  1.8655342638004937e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1764] +=  1.7481785126277722e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1817] +=  1.6447139729991260e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1870] +=  9.6516297272841900e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1923] +=  9.3348894592906639e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1976] +=  6.0884841260422118e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2029] +=  6.3641370435199862e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2082] +=  9.0315108492658813e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2135] +=  1.0765885122996846e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2188] +=  1.0364364559929666e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2241] +=  9.9917170882675865e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2294] +=  6.8264070215697736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2347] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2400] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2453] +=  6.5102493708320808e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2506] +=  6.6664223219381424e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2559] +=  7.0117152297987373e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2612] +=  6.5006551619941977e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2665] +=  6.3520658773073246e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2718] +=  6.5072033549834329e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2771] +=  6.3583179958032521e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 306 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[306] * ( + -1.0))) * rho_inv;
  jac[17] += j_temp * 2.0 * 2.9018339999999998e+01;
  jac[51] += -j_temp * 4.3045220000000000e+01;
  jac[4] += -j_temp * 3.1998799999999999e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 306 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[306]);
  kf = 23500000.0;
  jac[70] +=  2.8789749389844630e+01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  -1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  5.7579498779689260e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  -3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  3.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  -2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  1.8137142642849107e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[216] +=  -(j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01 + kf * conc[50]);
  jac[282] +=  3.4124489779118896e+00 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  -1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01);
  jac[335] +=  3.2215252829820016e+00 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  -1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  1.7583281475238086e+00 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[375] +=  -9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  1.7062244889559448e+00 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  -9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  4.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  -2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  4.4578652332678388e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  -2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  4.1375330793448013e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  4.1375330793448013e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  -2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  3.8601513021107001e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  -2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  3.6176243987942218e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  -1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  2.0719689829491905e+00 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  -1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  1.3187217392489854e+00 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  -7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  2.0000000000000000e+00 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  -1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[971] +=  1.9328628121765332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  -1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  1.8700866334001629e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  1.8700866334001629e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  -1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  1.8112599150619058e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  -9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  2.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  -1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  2.2289326166339194e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  -1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  2.1458650541932172e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  -1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  2.0687665396724007e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  -1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  1.9970160038813971e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  -1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  1.9300756510553501e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  -1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  1.4145165386525838e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  -7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  1.3806002671914073e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  -7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  1.3806002671914070e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  -7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  4.1434823520676467e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  -2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  3.8653291312235756e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  -2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  3.6221716548229939e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  -1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  3.4077963378773211e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  -1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  1.9997877429843196e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  -1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  1.9341601418909595e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  -1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  1.2615150262337971e+00 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  -6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  1.3186294557411375e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  -7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  1.8713010348848007e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  -1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  2.2306580048843596e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  -1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  2.1474641896152100e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  -1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  2.0702527893293836e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  -1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  1.4144103613679135e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  -7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  1.3489034767628554e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  1.3489034767628554e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  1.3489034767628554e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  -7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  1.3812620278295953e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  -7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  1.4528056473415438e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  -8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  1.3469155864500524e+00 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2601] +=  -7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  1.3161283475430714e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2654] +=  -7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  1.3482723517268582e+00 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2707] +=  -7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[3]);
  jac[2773] +=  1.3174237671031999e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  -7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 307 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[307] * -1.0 - rev_rates[292] * (-1.0 + -T * (dBdT[12] + dBdT[16] - dBdT[1] - dBdT[50])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[51] += -j_temp * 4.3045220000000000e+01;
  jac[13] += j_temp * 1.5034820000000000e+01;

  //partial of rxn 307 wrt species
  if (T <= 1000.0) {
    Kc = (-6.0983846269999997e+00 + 1.9857142400000005e+00 * logT + T * (-5.9857737853526664e-03 + T * (2.9364451936659867e-06 + T * (-1.0855833793584013e-09 + 2.0070804954638662e-13 * T))) - -6.7105727399999960e+03 / T);
  } else {
    Kc = (2.7188128534000001e+01 + -3.4177779099999999e+00 * logT + T * (2.0331323265421488e-03 + T * (-4.5466260435936579e-07 + T * (6.4818002227929371e-11 + -3.9153070499098678e-15 * T))) - -5.1764792500000003e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[307] - 2.0 * rev_rates[292]);
  kf = 22000000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[16]);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[12]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 308 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[308] * -1.0 - rev_rates[293] * (-1.0 + -T * (dBdT[28] + dBdT[0] - dBdT[1] - dBdT[50])))) * rho_inv;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[51] += -j_temp * 4.3045220000000000e+01;
  jac[29] += j_temp * 4.2037279999999996e+01;

  //partial of rxn 308 wrt species
  if (T <= 1000.0) {
    Kc = (5.2159456710000018e+00 + -1.4288945800000001e+00 * logT + T * (7.6804094246473321e-03 + T * (-6.4607317330006798e-06 + T * (3.0549806731415985e-09 + -6.1290393795361344e-13 * T))) - -3.4955989712999995e+04 / T);
  } else {
    Kc = (3.5462512990000019e+00 + -6.2709349000000092e-01 * logT + T * (4.1180199999214882e-04 + T * (-1.5438593135936575e-07 + T * (2.8062424394596024e-11 + -1.8849056499098680e-15 * T))) - -3.4465193732000000e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[308] - 2.0 * rev_rates[293]);
  kf = 11000000000.0;
  kr = kf / Kc;
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[28]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[28]);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[28]);
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[28]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[50]);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01 - kr * conc[0]);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 - kr * conc[0]);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01 - kr * conc[0]);
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 - kr * conc[0]);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[1]);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 309 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[309] * -1.0 - rev_rates[294] * (-1.0 + -T * (dBdT[5] + dBdT[28] - dBdT[4] - dBdT[50])))) * rho_inv;
  jac[51] += -j_temp * 4.3045220000000000e+01;
  jac[29] += j_temp * 4.2037279999999996e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 309 wrt species
  if (T <= 1000.0) {
    Kc = (2.9788518200000009e+00 + -1.0666005699999994e+00 * logT + T * (3.8725907599999991e-03 + T * (-2.8972959499999993e-06 + T * (1.2413101158333333e-09 + -2.2370488400000000e-13 * T))) - -4.2473201900000000e+04 / T);
  } else {
    Kc = (7.6908400650000006e+00 + -1.5232678600000003e+00 * logT + T * (1.2507473870000002e-03 + T * (-2.8605834933333325e-07 + T * (4.2268304216666665e-11 + -2.6322394249999997e-15 * T))) - -4.1904329010000001e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[309] - 2.0 * rev_rates[294]);
  kf = 12000000000.0;
  kr = kf / Kc;
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[82] +=  2.0853066650792702e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[135] +=  4.1706133301585403e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[188] +=  2.6274285285698213e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[241] +=  1.3137142642849107e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[294] +=  2.4717139776120192e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[28]);
  jac[347] +=  2.3334236270543669e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[28]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[28]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[28]);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[400] +=  1.2735968471893921e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[453] +=  1.2358569888060096e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[506] +=  3.4998984264424275e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[559] +=  3.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[612] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[665] +=  2.9969087922617148e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[718] +=  2.7959948971786823e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[771] +=  2.6203271756231468e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[824] +=  1.5007739982292292e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[877] +=  9.5517998264023007e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02);
  jac[930] +=  1.4486452360817330e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[983] +=  1.4000162524295383e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1036] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1089] +=  1.3545460462676362e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1142] +=  1.3119365236301170e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1195] +=  1.6794798549257408e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1248] +=  1.6144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1301] +=  1.5542985940156371e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1354] +=  1.4984543961308574e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1407] +=  1.4464838602008829e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1460] +=  1.3979974485893412e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1513] +=  1.0245663225389441e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01 - kr * conc[5]);
  jac[1566] +=  (j_temp * -5.0060899252788271e-01 - kr * conc[5]);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[5]);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01 - kr * conc[5]);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1619] +=  9.9999999999999978e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1672] +=  3.0012179850557654e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1725] +=  2.7997453159174883e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1778] +=  2.6236208560148087e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1831] +=  2.4683439652013788e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1884] +=  1.4484914935244380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1937] +=  1.4009559376847536e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1990] +=  9.1374386649955630e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2043] +=  9.5511313960822364e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2096] +=  1.3554256647303418e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2149] +=  1.6157160460516553e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2202] +=  1.5554568839710969e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2255] +=  1.4995309203734657e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2308] +=  1.0244894159301352e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2361] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2414] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2467] +=  9.7704129777329862e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2520] +=  1.0004793281979687e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2573] +=  1.0522999899869829e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2626] +=  9.7560142385755100e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2679] +=  9.5330153037019694e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2732] +=  9.7658415963491407e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2785] +=  9.5423983205745055e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 310 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[310] * -1.0 - rev_rates[295] * (-1.0 + -T * (dBdT[16] + dBdT[18] - dBdT[4] - dBdT[50])))) * rho_inv;
  jac[17] += j_temp * 2.9018339999999998e+01;
  jac[51] += -j_temp * 4.3045220000000000e+01;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;

  //partial of rxn 310 wrt species
  if (T <= 1000.0) {
    Kc = (-1.2709672719999983e+00 + 6.8399759000000060e-01 * logT + T * (-2.9922293800000001e-03 + T * (2.2005386833333331e-06 + T * (-1.0606578475000001e-09 + 2.2379308650000000e-13 * T))) - -4.4909058699999996e+03 / T);
  } else {
    Kc = (1.8781049570000000e+01 + -2.6037176000000000e+00 * logT + T * (2.4618512570000004e-03 + T * (-6.0305809300000002e-07 + T * (8.8109347466666671e-11 + -5.4093679400000002e-15 * T))) - -3.5795669200000002e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[310] - 2.0 * rev_rates[295]);
  kf = 30100000000.0;
  kr = kf / Kc;
  jac[70] +=  1.4394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[104] +=  -2.1353066650792705e+01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[123] +=  2.8789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[157] +=  -4.2706133301585410e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[176] +=  1.8137142642849107e+00 * (j_temp * 4.2886781649405936e-01);
  jac[210] +=  -2.6904271410177882e+00 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[229] +=  9.0685713214245534e-01 * (j_temp * -1.4226436701188128e-01);
  jac[263] +=  -1.3452135705088941e+00 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[282] +=  1.7062244889559448e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[316] +=  -2.5309789773121487e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[50]);
  jac[335] +=  1.6107626414910008e+00 * (j_temp * 3.5690674632355568e-01);
  jac[369] +=  -2.3893727990905496e+00 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[388] +=  8.7916407376190431e-01 * (j_temp * -1.7824490209713328e-01);
  jac[422] +=  -1.3041342465205592e+00 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[441] +=  8.5311224447797240e-01 * (j_temp * -2.1422543718238485e-01);
  jac[475] +=  -1.2654894886560744e+00 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[494] +=  2.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[528] +=  -3.5838165015402552e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[547] +=  2.2289326166339194e+00 * (j_temp * 5.3526159548902896e-01);
  jac[581] +=  -3.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[600] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[634] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[653] +=  2.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[687] +=  -3.0687665396724007e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[706] +=  1.9300756510553501e+00 * (j_temp * 4.6330052531852528e-01);
  jac[740] +=  -2.8630352741170166e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[759] +=  1.8088121993971109e+00 * (j_temp * 4.2731999023327338e-01);
  jac[793] +=  -2.6831555168811350e+00 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[812] +=  1.0359844914745953e+00 * (j_temp * 1.0994706834011048e-04);
  jac[846] +=  -1.5367584897038244e+00 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[865] +=  6.5936086962449270e-01 * (j_temp * -5.7102223643760053e-01);
  jac[899] +=  -9.7808260887347820e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[918] +=  (j_temp * -3.5870588016911675e-02 - kr * conc[18]);
  jac[952] +=  -1.4833798211751603e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[18]);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02 - kr * conc[18]);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02 - kr * conc[18]);
  jac[971] +=  9.6643140608826661e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1005] +=  -1.4335848463412717e+00 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1024] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[16]);
  jac[1058] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[16]);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[16]);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[16]);
  jac[1077] +=  9.3504331670008145e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1111] +=  -1.3870243879175956e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1130] +=  9.0562995753095288e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1164] +=  -1.3433932044531329e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1183] +=  1.1593451682265319e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1217] +=  -1.7197492283241591e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1236] +=  1.1144663083169597e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1270] +=  -1.6531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1289] +=  1.0729325270966086e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1323] +=  -1.5915664601775803e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1342] +=  1.0343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1376] +=  -1.5343832698362003e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1395] +=  9.9850800194069855e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1429] +=  -1.4811666213607602e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1448] +=  9.6503782552767503e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1482] +=  -1.4315176370585083e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1501] +=  7.0725826932629188e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1535] +=  -1.0491326450778882e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1554] +=  6.9030013359570364e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1588] +=  -1.0239772887303842e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1607] +=  6.9030013359570352e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1641] +=  -1.0239772887303840e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1660] +=  2.0717411760338234e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1694] +=  -3.0731790552262694e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1713] +=  1.9326645656117878e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1747] +=  -2.8668756177287826e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1766] +=  1.8110858274114969e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1800] +=  -2.6865281707985336e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1819] +=  1.7038981689386605e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1853] +=  -2.5275281611409137e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1872] +=  9.9989387149215980e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1906] +=  -1.4832223922881786e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1925] +=  9.6708007094547976e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1959] +=  -1.4345470627011672e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1978] +=  6.3075751311689854e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2012] +=  -9.3565296701223388e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2031] +=  6.5931472787056877e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2065] +=  -9.7801416312679379e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2084] +=  9.3565051744240035e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2118] +=  -1.3879250972461541e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2137] +=  1.1153290024421798e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2171] +=  -1.6544565361941506e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2190] +=  1.0737320948076050e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2224] +=  -1.5927525227857355e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2243] +=  1.0351263946646918e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2277] +=  -1.5354856062113991e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2296] +=  7.0720518068395677e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2330] +=  -1.0490538944571148e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2349] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2383] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2402] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2436] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2455] +=  6.7445173838142769e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2489] +=  -1.0004680990715182e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2508] +=  6.9063101391479764e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2542] +=  -1.0244681099189521e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2561] +=  7.2640282367077191e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2595] +=  -1.0775312906778813e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2614] +=  6.7345779322502619e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2648] +=  -9.9899370088315742e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01);
  jac[2667] +=  6.5806417377153570e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2701] +=  -9.7615911641100028e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2720] +=  6.7413617586342911e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2754] +=  -(j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01 + kf * conc[4]);
  jac[2773] +=  6.5871188355159993e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2807] +=  -9.7711991602872539e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 311 wrt T
  Pr = conc_temp * (exp(1.3460557302489494e+02 - 16.82 * logT - (6.5745636148849617e+03 / T)));
  Fcent = 8.4729999999999994e-01 * exp(T / -2.9100000000000000e+02) + 1.5270000000000000e-01 * exp(T / -2.7420000000000000e+03) + exp(-7.7480000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[38] * (((-1.6820e+01 + (6.5745636148849617e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.9116838487972508e-03 * exp(T / -2.9100000000000000e+02) - 5.5689277899343547e-05 * exp(T / -2.7420000000000000e+03) + (7.7480000000000000e+03 / (T * T)) * exp(-7.7480000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-1.6820000000000000e+01 + (6.5745636148849617e+03 / T) - 1.0) / T) * (fwd_rates[311] - rev_rates[296]) + (pres_mod[38] / T) * (fwd_rates[311] * -1.0 - rev_rates[296] * (-T * (dBdT[49] - dBdT[12] - dBdT[25])))) * rho_inv;
  jac[26] += -j_temp * 2.9061699999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[50] = j_temp * 4.4096519999999998e+01;

  //partial of rxn 311 wrt species
  if (T <= 1000.0) {
    Kc = (1.9936419700000002e+01 + -6.0465022699999995e+00 * logT + T * (1.4300108085000001e-02 + T * (-8.2230877600000006e-06 + T * (3.7338613208333330e-09 + -8.0399162200000022e-13 * T))) - -4.3245145300000004e+04 / T);
  } else {
    Kc = (-4.3128617749999997e+01 + 4.2937626599999996e+00 * logT + T * (-2.8824667850000010e-03 + T * (7.8289351000000012e-07 + T * (-1.1942542033333330e-10 + 7.4259473200000004e-15 * T))) - -4.6100620299999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[311] - rev_rates[296]);
  j_temp = -mw_avg * rho_inv * pres_mod[38] * (2.0 * fwd_rates[311] - rev_rates[296] + pres_mod_temp);
  pres_mod_temp *= exp(1.3460557302489494e+02 - 16.82 * logT - (6.5745636148849617e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = 9430000000.0;
  kr = kf / Kc;
  jac[79] +=  -1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[103] =  2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[132] +=  -2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[156] =  4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[185] +=  -1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[209] =  2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[238] +=  -9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[262] =  1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[291] +=  -1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[315] =  2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[344] +=  -1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[368] =  2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[397] +=  -8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[421] =  1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[450] +=  -8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[474] =  1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[503] +=  -2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[527] =  3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[556] +=  -2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[580] =  3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[609] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[633] =  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[662] +=  -2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[686] =  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[715] +=  -1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[38] * (kf * conc[25]));
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[38] * (kf * conc[25]));
  jac[739] =  2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[38] * (kf * conc[25]));
  jac[768] +=  -1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[792] =  2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[821] +=  -1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[845] =  1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[874] +=  -6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[898] =  1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[927] +=  -1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[951] =  1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[980] +=  -9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1004] =  1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1033] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1057] =  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1086] +=  -9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1110] =  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1139] +=  -9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1163] =  1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1192] +=  -1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1216] =  1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1245] +=  -1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1269] =  1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1298] +=  -1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1322] =  1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1351] +=  -1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1375] =  1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1404] +=  -(j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[38] * (kf * conc[12]));
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[38] * (kf * conc[12]));
  jac[1428] =  1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp + pres_mod[38] * (kf * conc[12]));
  jac[1457] +=  -9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1481] =  1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1510] +=  -7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1534] =  1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1563] +=  -6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1587] =  1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1616] +=  -6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1640] =  1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1669] +=  -2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1693] =  3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1722] +=  -1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1746] =  2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1775] +=  -1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1799] =  2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1828] +=  -1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1852] =  2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1881] +=  -1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1905] =  1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1934] +=  -9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1958] =  1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1987] +=  -6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2011] =  9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2040] +=  -6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2064] =  1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2093] +=  -9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2117] =  1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2146] +=  -1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2170] =  1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2199] +=  -1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2223] =  1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2252] +=  -1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2276] =  1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2305] +=  -7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2329] =  1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2358] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2382] =  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2411] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2435] =  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2464] +=  -6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2488] =  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2517] +=  -6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2541] =  1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2570] +=  -7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2594] =  1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2623] +=  -6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2647] =  1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp);
  jac[2676] +=  -6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[38] * (-kr));
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[38] * (-kr));
  jac[2700] =  (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[38] * (-kr));
  jac[2729] +=  -6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2753] =  1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2782] +=  -6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2806] =  1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 312 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[312] - rev_rates[297]) * (2.6800000000000002e+00 + (1.8699639030166488e+03 / T)) + fwd_rates[312] * -1.0 - rev_rates[297] * (-1.0 + -T * (dBdT[4] + dBdT[48] - dBdT[2] - dBdT[49])))) * rho_inv;
  jac[49] = j_temp * 4.3088580000000000e+01;
  jac[50] += -j_temp * 4.4096519999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[5] += j_temp * 1.7007339999999999e+01;

  //partial of rxn 312 wrt species
  if (T <= 1000.0) {
    Kc = (-1.1767372380000007e+00 + 9.4174631999999958e-01 * logT + T * (2.2270116000000051e-04 + T * (-9.5850737499999998e-07 + T * (3.8457190916666643e-10 + -4.4511165499999962e-14 * T))) - -9.1679563999999891e+02 / T);
  } else {
    Kc = (1.4124976699999987e+00 + 6.9202879000000017e-01 * logT + T * (-1.0968160851499995e-03 + T * (1.7884731151666654e-07 + T * (-1.9141580475000006e-11 + 9.4793428450000006e-16 * T))) - -5.9297249999999894e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[312] - 2.0 * rev_rates[297]);
  kf = exp(5.2626901889048856e+00 + 2.68 * logT - (1.8699639030166488e+03 / T));
  kr = kf / Kc;
  jac[102] =  2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[103] +=  -2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[155] =  4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[156] +=  -4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] =  2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[49]);
  jac[209] +=  -2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[49]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[49]);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[49]);
  jac[261] =  1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[262] +=  -1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] =  2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[48]);
  jac[315] +=  -2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01 - kr * conc[48]);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01 - kr * conc[48]);
  jac[270] +=  (j_temp * 3.9288728140880758e-01 - kr * conc[48]);
  jac[367] =  2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[368] +=  -2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[420] =  1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[421] +=  -1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] =  1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[474] +=  -1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] =  3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  -3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] =  3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  -3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] =  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] =  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] =  2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[739] +=  -2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] =  2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[792] +=  -2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] =  1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  -1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[897] =  9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  -1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] =  1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  -1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1003] =  1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  -1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] =  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] =  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] =  1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  -1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] =  1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  -1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1268] =  1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  -1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1321] =  1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  -1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1374] =  1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  -1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1427] =  1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  -1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1480] =  1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  -1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] =  1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  -1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] =  1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  -1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] =  1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  -1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] =  3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  -3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] =  2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  -2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] =  2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  -2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] =  2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  -2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1904] =  1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  -1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1957] =  1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  -1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] =  9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  -9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] =  9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  -1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] =  1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  -1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] =  1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  -1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2222] =  1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  -1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2275] =  1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  -1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2328] =  1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  -1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] =  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] =  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] =  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] =  1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  -1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] =  1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  -1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] =  (j_temp * -5.3813735387392070e-01 - kr * conc[4]);
  jac[2647] +=  -1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 - kr * conc[4]);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[4]);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[4]);
  jac[2699] =  9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[2]);
  jac[2700] +=  -(j_temp * -5.7411788895917248e-01 + kf * conc[2]);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[2]);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[2]);
  jac[2752] =  1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  -1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] =  9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  -1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 313 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[313] - rev_rates[298]) * (2.5400000000000000e+00 + (3.3997513801885034e+03 / T)) + fwd_rates[313] * -1.0 - rev_rates[298] * (-1.0 + -T * (dBdT[48] + dBdT[0] - dBdT[1] - dBdT[49])))) * rho_inv;
  jac[49] += j_temp * 4.3088580000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[1] += j_temp * 2.0158800000000001e+00;
  jac[50] += -j_temp * 4.4096519999999998e+01;

  //partial of rxn 313 wrt species
  if (T <= 1000.0) {
    Kc = (3.0882319809999963e+00 + -3.7670890000000012e-02 * logT + T * (3.7739608746473353e-03 + T * (-3.8673449496673465e-06 + T * (1.8770949498082650e-09 + -3.7588979545361337e-13 * T))) - -1.8012120729999988e+03 / T);
  } else {
    Kc = (-1.3520124859999996e+00 + 1.0058410899999997e+00 * logT + T * (-1.4387192250078507e-03 + T * (2.4799731030730078e-07 + T * (-2.7611414938737315e-11 + 1.4235661050901322e-15 * T))) - -1.6578692219999975e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[313] - 2.0 * rev_rates[298]);
  kf = exp(7.1853870155804165e+00 + 2.54 * logT - (3.3997513801885034e+03 / T));
  kr = kf / Kc;
  jac[102] +=  2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[48]);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 - kr * conc[48]);
  jac[54] +=  (j_temp * 9.2803892982949643e-01 - kr * conc[48]);
  jac[103] +=  -2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01 - kr * conc[48]);
  jac[155] +=  4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[49]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[49]);
  jac[107] +=  2.0000000000000000e+00 * (j_temp * 9.6401946491474821e-01 + kf * conc[49]);
  jac[156] +=  -4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[49]);
  jac[208] +=  2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[160] +=  1.2599722489593360e-01 * (j_temp * 4.2886781649405936e-01);
  jac[209] +=  -2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[213] +=  6.2998612447966798e-02 * (j_temp * -1.4226436701188128e-01);
  jac[262] +=  -1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[266] +=  1.1852999940025896e-01 * (j_temp * 3.9288728140880758e-01);
  jac[315] +=  -2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[319] +=  1.1189834407236524e-01 * (j_temp * 3.5690674632355568e-01);
  jac[368] +=  -2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[372] +=  6.1074798662333819e-02 * (j_temp * -1.7824490209713328e-01);
  jac[421] +=  -1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[425] +=  5.9264999700129481e-02 * (j_temp * -2.1422543718238485e-01);
  jac[474] +=  -1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[478] +=  1.6783615019565401e-01 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  -3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[531] +=  1.5484209927997211e-01 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  -3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[584] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[637] +=  1.4371549482137155e-01 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01);
  jac[690] +=  1.3408075387666762e-01 * (j_temp * 4.6330052531852528e-01);
  jac[739] +=  -2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[743] +=  1.2565668251597606e-01 * (j_temp * 4.2731999023327338e-01);
  jac[792] +=  -2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[796] +=  7.1968982949190310e-02 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  -1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[849] +=  4.5805252466496103e-02 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  -1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[902] +=  6.9469170186854251e-02 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  -1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[955] +=  6.7137187823466643e-02 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  -1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1008] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1061] +=  6.4956683299918619e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1114] +=  6.2913361646031354e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  -1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1167] +=  8.0538746796836119e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  -1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1220] +=  7.7421049639986056e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  -1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1273] +=  7.4535732323885912e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  -1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1326] +=  7.1857747410685777e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  -1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1379] +=  6.9365522319754180e-02 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  -1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1480] +=  1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1432] +=  6.7040376938333812e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  -1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1485] +=  4.9132645077888171e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  -1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1538] +=  4.7954577460768165e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  -1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1591] +=  4.7954577460768158e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  -1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1644] +=  1.4392214034100725e-01 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  -3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1697] +=  1.3426060362258804e-01 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  -2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1750] +=  1.2581462956744902e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  -2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1803] +=  1.1836839187906915e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  -2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1856] +=  6.9461797527481425e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  -1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1909] +=  6.7182250032826615e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  -1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1962] +=  4.3818201025354782e-02 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  -9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2015] +=  4.5802047037140040e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  -1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2068] +=  6.4998865031624345e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  -1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2121] +=  7.7480980284990175e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  -1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2174] +=  7.4591277629277045e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  -1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2227] +=  7.1909371675866335e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  -1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2280] +=  4.9128957053958804e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  -1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2333] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2386] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2439] +=  4.6853602596439101e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2492] +=  4.7977563441966783e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  -1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2545] +=  5.0462601381796340e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  -1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  (j_temp * -5.3813735387392070e-01 - kr * conc[0]);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 - kr * conc[0]);
  jac[2598] +=  4.6784554051212644e-02 * (j_temp * -5.3813735387392070e-01 - kr * conc[0]);
  jac[2647] +=  -1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 - kr * conc[0]);
  jac[2699] +=  9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[1]);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + kf * conc[1]);
  jac[2651] +=  4.5715172081606442e-02 * (j_temp * -5.7411788895917248e-01 + kf * conc[1]);
  jac[2700] +=  -(j_temp * -5.7411788895917248e-01 + kf * conc[1]);
  jac[2752] +=  1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2704] +=  4.6831680730171667e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  -1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2757] +=  4.5760167942549418e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  -1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 314 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[314] - rev_rates[299]) * (1.8000000000000000e+00 + (4.7000707357845801e+02 / T)) + fwd_rates[314] * -1.0 - rev_rates[299] * (-1.0 + -T * (dBdT[48] + dBdT[5] - dBdT[4] - dBdT[49])))) * rho_inv;
  jac[49] += j_temp * 4.3088580000000000e+01;
  jac[50] += -j_temp * 4.4096519999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;
  jac[6] += j_temp * 1.8015280000000001e+01;

  //partial of rxn 314 wrt species
  if (T <= 1000.0) {
    Kc = (8.5113812999999983e-01 + 3.2462312000000004e-01 * logT + T * (-3.3857789999999430e-05 + T * (-3.0390916666666656e-07 + T * (6.3424392499999843e-11 + 1.3309258500000038e-14 * T))) - -9.3184242599999961e+03 / T);
  } else {
    Kc = (2.7925762799999982e+00 + 1.0966672000000033e-01 * logT + T * (-5.9977383799999953e-04 + T * (1.1632489233333324e-07 + T * (-1.3405535116666673e-11 + 6.7623233000000012e-16 * T))) - -9.0970044999999991e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[314] - 2.0 * rev_rates[299]);
  kf = exp(1.0360912399575003e+01 + 1.8 * logT - (4.7000707357845801e+02 / T));
  kr = kf / Kc;
  jac[102] +=  2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[103] +=  -2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[59] +=  8.9366827390519283e+00 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[156] +=  -4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[112] +=  1.7873365478103857e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[209] +=  -2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[165] +=  1.1259972248959336e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[262] +=  -1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[218] +=  5.6299861244796678e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[49]);
  jac[315] +=  -2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[49]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[49]);
  jac[271] +=  1.0592649997001296e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[49]);
  jac[367] +=  2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[48]);
  jac[368] +=  -2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01 - kr * conc[48]);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01 - kr * conc[48]);
  jac[324] +=  (j_temp * 3.5690674632355568e-01 - kr * conc[48]);
  jac[420] +=  1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[421] +=  -1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[377] +=  5.4580609899675037e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[474] +=  -1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[430] +=  5.2963249985006478e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  -3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[483] +=  1.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  -3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[536] +=  1.3837747159138918e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[589] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[642] +=  1.2843397819044580e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[739] +=  -2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[695] +=  1.1982371588086855e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[792] +=  -2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[748] +=  1.1229539056870512e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  -1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[801] +=  6.4316396766915152e-01 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  -1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[854] +=  4.0934700907525146e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  -1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[907] +=  6.2082393410512116e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  -1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[960] +=  5.9998374757046158e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1013] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1066] +=  5.8049727043244526e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  -1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1119] +=  5.6223675307781995e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  -1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1172] +=  7.1974922832415900e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  -1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1225] +=  6.9188735795694589e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  -1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1278] +=  6.6610219250146607e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  -1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1331] +=  6.4216989095222898e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  -1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1384] +=  6.1989766600026841e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1480] +=  1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  -1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1437] +=  5.9911857940434277e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  -1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1490] +=  4.3908286119152784e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  -1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1543] +=  4.2855484465217547e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  -1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1596] +=  4.2855484465217542e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  -3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1649] +=  1.2861865073528886e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  -2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1702] +=  1.1998444189286752e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  -2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1755] +=  1.1243654283756339e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  -2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1808] +=  1.0578207645550117e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  -1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1861] +=  6.2075804698736314e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  -1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1914] +=  6.0038645423903236e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  -9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1967] +=  3.9158936075959550e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  -1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2020] +=  4.0931836317005382e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  -1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2073] +=  5.8087423518608328e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  -1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2126] +=  6.9242293911769437e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  -1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2179] +=  6.6659858327339039e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  -1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2232] +=  6.4263124063178434e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  -1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2285] +=  4.3904990249173709e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2338] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2391] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2444] +=  4.1871578158599587e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  -1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2497] +=  4.2876026307359333e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  -1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2550] +=  4.5096825873635726e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  (j_temp * -5.3813735387392070e-01 - kr * conc[5]);
  jac[2647] +=  -1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 - kr * conc[5]);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[5]);
  jac[2603] +=  4.1809871664371395e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[5]);
  jac[2699] +=  9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[4]);
  jac[2700] +=  -(j_temp * -5.7411788895917248e-01 + kf * conc[4]);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[4]);
  jac[2656] +=  4.0854198925448088e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[4]);
  jac[2752] +=  1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  -1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2709] +=  4.1851987282211589e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  -1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2762] +=  4.0894410298829870e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 315 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[315] - rev_rates[300]) * (2.7200000000000002e+00 + (7.5482934728874409e+02 / T)) + fwd_rates[315] * -1.0 - rev_rates[300] * (-1.0 + -T * (dBdT[6] + dBdT[49] - dBdT[48] - dBdT[7])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[50] += j_temp * 4.4096519999999998e+01;
  jac[7] += j_temp * 3.3006740000000001e+01;
  jac[8] += -j_temp * 3.4014679999999998e+01;

  //partial of rxn 315 wrt species
  if (T <= 1000.0) {
    Kc = (-1.5469436199999995e+00 + -9.2312670000000097e-02 * logT + T * (-1.8868495465000005e-03 + T * (1.3584396166666659e-06 + T * (-4.2226984166666672e-10 + 4.0469295500000020e-14 * T))) - -6.5929928600000021e+03 / T);
  } else {
    Kc = (-1.2268696199999991e+00 + -3.1635384999999960e-01 * logT + T * (7.9769594999999725e-05 + T * (4.6534500000000105e-08 + T * (-8.7640854999999874e-12 + 4.7770959999999990e-16 * T))) - -6.7923051869999981e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[315] - 2.0 * rev_rates[300]);
  kf = exp(-9.7286108336254939e-01 + 2.72 * logT - (7.5482934728874409e+02 / T));
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[103] +=  2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[61] +=  -1.6873365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[156] +=  4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[114] +=  -3.3746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[209] +=  2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[167] +=  -2.1259972248959333e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[262] +=  1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[220] +=  -1.0629986124479667e+00 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[315] +=  2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[273] +=  -2.0000000000000000e+00 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[368] +=  2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[326] +=  -1.8881016559276347e+00 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[49]);
  jac[421] +=  1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[49]);
  jac[378] +=  (j_temp * -1.7824490209713328e-01 - kr * conc[49]);
  jac[379] +=  -1.0305373993311668e+00 * (j_temp * -1.7824490209713328e-01 - kr * conc[49]);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01 + kf * conc[48]);
  jac[474] +=  1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01 + kf * conc[48]);
  jac[431] +=  9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01 + kf * conc[48]);
  jac[432] +=  -(j_temp * -2.1422543718238485e-01 + kf * conc[48]);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[485] +=  -2.8319607026892015e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[538] +=  -2.6127073325478114e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[591] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[644] +=  -2.4249640689875442e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[739] +=  2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[697] +=  -2.2623935637407033e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[792] +=  2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[750] +=  -2.1202511288581265e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[803] +=  -1.2143589523891127e+00 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[856] +=  -7.7288876568400677e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[909] +=  -1.1721786980233879e+00 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[962] +=  -1.1328303073174566e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1015] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1068] +=  -1.0960378575649719e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1121] +=  -1.0615601445096086e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1174] +=  -1.3589597098514818e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1227] +=  -1.3063536662739057e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1280] +=  -1.2576686526790462e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1333] +=  -1.2124820344937721e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1386] +=  -1.1704298096807826e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1439] +=  -1.1311967818703517e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1492] +=  -8.2903307730516751e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1545] +=  -8.0915511184358269e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1598] +=  -8.0915511184358258e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1651] +=  -2.4284508743647697e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1704] +=  -2.2654282342347623e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1757] +=  -2.1229162271838189e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1810] +=  -1.9972731372309540e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1863] +=  -1.1720542964472447e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1916] +=  -1.1335906584452380e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1969] +=  -7.3936052049383616e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2022] +=  -7.7283467930296756e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2075] +=  -1.0967496053405421e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2128] +=  -1.3073648979503985e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2181] +=  -1.2586058889175036e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2234] +=  -1.2133531095877021e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2287] +=  -8.2897084792951536e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2340] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2393] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2446] +=  -7.9057796057555263e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2499] +=  -8.0954296270521986e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2552] +=  -8.5147391609091816e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[7]);
  jac[2647] +=  1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 + kf * conc[7]);
  jac[2604] +=  7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[7]);
  jac[2605] +=  -7.8941287923621517e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[7]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[6]);
  jac[2700] +=  (j_temp * -5.7411788895917248e-01 - kr * conc[6]);
  jac[2657] +=  7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[6]);
  jac[2658] +=  -7.7136880642735528e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[6]);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2711] +=  -7.9020806491406015e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2764] +=  -7.7212803803404795e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 316 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[316] - rev_rates[301]) * (3.6499999999999999e+00 + (3.6000327670024503e+03 / T)) + fwd_rates[316] * -1.0 - rev_rates[301] * (-1.0 + -T * (dBdT[48] + dBdT[13] - dBdT[12] - dBdT[49])))) * rho_inv;
  jac[49] += j_temp * 4.3088580000000000e+01;
  jac[50] += -j_temp * 4.4096519999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;
  jac[14] += j_temp * 1.6042760000000001e+01;

  //partial of rxn 316 wrt species
  if (T <= 1000.0) {
    Kc = (-5.9192838099999996e+00 + 1.5942837200000000e+00 * logT + T * (-8.0572647749999997e-03 + T * (6.6206537733333336e-06 + T * (-3.2695998625000005e-09 + 6.9919299800000005e-13 * T))) - -2.1012633999999998e+03 / T);
  } else {
    Kc = (1.4411719535000000e+01 + -2.0423043249999999e+00 * logT + T * (1.6615051650000004e-03 + T * (-2.9286458500000005e-07 + T * (3.9622509666666650e-11 + -2.3327002800000002e-15 * T))) - -1.4779792899999993e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[316] - 2.0 * rev_rates[301]);
  kf = exp(-7.0097880045472882e+00 + 3.65 * logT - (3.6000327670024503e+03 / T));
  kr = kf / Kc;
  jac[102] +=  2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[103] +=  -2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[67] +=  7.9581919558703893e+00 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[156] +=  -4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[120] +=  1.5916383911740779e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[209] +=  -2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[173] +=  1.0027101016288111e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[262] +=  -1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[226] +=  5.0135505081440557e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[315] +=  -2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[279] +=  9.4328448775646290e-01 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[368] +=  -2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[332] +=  8.9050850167191409e-01 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[421] +=  -1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[385] +=  4.8604497142098857e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[474] +=  -1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[438] +=  4.7164224387823145e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  -3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[491] +=  1.3356723003913082e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  -3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[544] +=  1.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[597] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  -3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[650] +=  1.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[49]);
  jac[739] +=  -2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[49]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[49]);
  jac[703] +=  1.0670403769383339e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[49]);
  jac[791] +=  2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[48]);
  jac[792] +=  -2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 - kr * conc[48]);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 - kr * conc[48]);
  jac[756] +=  (j_temp * 4.2731999023327338e-01 - kr * conc[48]);
  jac[844] +=  1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  -1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[809] +=  5.7274298117841960e-01 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  -1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[862] +=  3.6452699171548159e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  -1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[915] +=  5.5284899136201460e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  -1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[968] +=  5.3429062807647176e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1021] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  -1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1074] +=  5.1693775451743273e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  -1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1127] +=  5.0067660856821139e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  -1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1180] +=  6.4094280689446326e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  -1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1233] +=  6.1613157445997913e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  -1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1286] +=  5.9316966540485749e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  -1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1339] +=  5.7185774741068585e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  -1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1392] +=  5.5202414173981573e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1480] +=  1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  -1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1445] +=  5.3352018846916693e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  -1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1498] +=  3.9100702082948452e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  -1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1551] +=  3.8163173259544869e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  -1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1604] +=  3.8163173259544864e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  -3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1657] +=  1.1453600195334532e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  -2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1710] +=  1.0684716557395830e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  -2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1763] +=  1.0012569729544858e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  -2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1816] +=  9.4199838408132208e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  -1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1869] +=  5.5279031832350034e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  -1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1922] +=  5.3464924178851392e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  -9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1975] +=  3.4871365492069006e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  -1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2028] +=  3.6450148229336504e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  -1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2081] +=  5.1727344483537807e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  -1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2134] +=  6.1660851403696093e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  -1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2187] +=  5.9361170560740750e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  -1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2240] +=  5.7226858322257357e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  -1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2293] +=  3.9097767082711676e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2346] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2399] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  -1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2452] +=  3.7286996328652960e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  -1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2505] +=  3.8181465944612131e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  -1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2558] +=  4.0159106838890563e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  (j_temp * -5.3813735387392070e-01 - kr * conc[13]);
  jac[2647] +=  -1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 - kr * conc[13]);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[13]);
  jac[2611] +=  3.7232046170934391e-01 * (j_temp * -5.3813735387392070e-01 - kr * conc[13]);
  jac[2699] +=  9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[12]);
  jac[2700] +=  -(j_temp * -5.7411788895917248e-01 + kf * conc[12]);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[12]);
  jac[2664] +=  3.6381011472107100e-01 * (j_temp * -5.7411788895917248e-01 + kf * conc[12]);
  jac[2752] +=  1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  -1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2717] +=  3.7269550486674247e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  -1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2770] +=  3.6416820041967479e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 317 wrt T
  Pr = conc_temp * (exp(1.2450211395117624e+02 - 16.2 * logT - (6.2751479737937589e+03 / T)));
  Fcent = 8.1059999999999999e-01 * exp(T / -2.7700000000000000e+02) + 1.8940000000000001e-01 * exp(T / -8.7480000000000000e+03) + exp(-7.8910000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[39] * (((-1.6200e+01 + (6.2751479737937589e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-2.9263537906137182e-03 * exp(T / -2.7700000000000000e+02) - 2.1650663008687700e-05 * exp(T / -8.7480000000000000e+03) + (7.8910000000000000e+03 / (T * T)) * exp(-7.8910000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-1.6199999999999999e+01 + (6.2751479737937589e+03 / T) - 1.0) / T) * (fwd_rates[317] - rev_rates[302]) + (pres_mod[39] / T) * ((fwd_rates[317] - rev_rates[302]) * (1.6000000000000001e+00 + (2.8683515196972276e+03 / T)) + fwd_rates[317] * -1.0 - rev_rates[302] * (-T * (dBdT[48] - dBdT[12] - dBdT[24])))) * rho_inv;
  jac[25] += -j_temp * 2.8053759999999997e+01;
  jac[49] += j_temp * 4.3088580000000000e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 317 wrt species
  if (T <= 1000.0) {
    Kc = (2.2001903790000000e+01 + -5.5812400800000006e+00 * logT + T * (1.5775775360000001e-02 + T * (-1.0074865626666667e-05 + T * (4.7017067124999990e-09 + -1.0079523820000001e-12 * T))) - -1.0902911730000002e+04 / T);
  } else {
    Kc = (-3.7646490910000004e+01 + 4.3808698200000000e+00 * logT + T * (-2.9205562349999999e-03 + T * (7.3576677166666677e-07 + T * (-1.0874399783333334e-10 + 6.6514608200000001e-15 * T))) - -1.3417036839999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[317] - rev_rates[302]);
  j_temp = -mw_avg * rho_inv * pres_mod[39] * (2.0 * fwd_rates[317] - rev_rates[302] + pres_mod_temp);
  pres_mod_temp *= exp(1.2450211395117624e+02 - 16.2 * logT - (6.2751479737937589e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = exp(7.8438486381524717e+00 + 1.6 * logT - (2.8683515196972276e+03 / T));
  kr = kf / Kc;
  jac[78] +=  -1.3916383911740775e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[102] +=  2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[131] +=  -2.7832767823481550e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[155] +=  4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp);
  jac[184] +=  -1.7534257534657549e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[208] +=  2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[237] +=  -8.7671287673287746e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[261] +=  1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[290] +=  -1.6495089767124076e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[314] +=  2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[343] +=  -1.5572203151990975e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[367] +=  2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[396] +=  -8.4994034551730935e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[420] +=  1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[449] +=  -8.2475448835620380e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[473] +=  1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[502] +=  -2.3356723003913080e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[526] +=  3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[555] +=  -2.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[579] +=  3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[608] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[632] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[661] +=  -2.0000000000000000e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[685] +=  3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[714] +=  -1.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[39] * (kf * conc[24]));
  jac[738] +=  2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[39] * (kf * conc[24]));
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp + pres_mod[39] * (kf * conc[24]));
  jac[767] +=  -1.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[791] +=  2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[820] +=  -1.0015479964584584e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[844] +=  1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[873] +=  -6.3744347849797089e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[897] +=  9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[926] +=  -9.6675964235032041e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[950] +=  1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[979] +=  -9.3430688050600996e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1003] +=  1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1032] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1056] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1085] +=  -9.0396214243502815e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1109] +=  1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1138] +=  -8.7552649384435988e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1162] +=  1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1191] +=  -1.1208081201952540e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1215] +=  1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1244] +=  -1.0774210496399861e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1268] +=  1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1297] +=  -1.0372678661619428e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1321] +=  1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1350] +=  -(j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[39] * (kf * conc[12]));
  jac[1374] +=  1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[39] * (kf * conc[12]));
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp + pres_mod[39] * (kf * conc[12]));
  jac[1403] +=  -9.6531723884012288e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1427] +=  1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1456] +=  -9.3295962306166613e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1480] +=  1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1509] +=  -6.8374875150319259e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1533] +=  1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1562] +=  -6.6735431026936087e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1586] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1615] +=  -6.6735431026936076e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1639] +=  1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1668] +=  -2.0028757583848917e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1692] +=  3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1721] +=  -1.8684221042339895e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1745] +=  2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1774] +=  -1.7508846867740731e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1798] +=  2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1827] +=  -1.6472599844045055e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1851] +=  2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1880] +=  -9.6665704159203769e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1904] +=  1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1933] +=  -9.3493398351137447e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1957] +=  1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1986] +=  -6.0979090779067036e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2010] +=  9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2039] +=  -6.3739887051244992e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2063] +=  9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2092] +=  -9.0454915960750726e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2116] +=  1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2145] +=  -1.0782550675039415e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2169] +=  1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2198] +=  -1.0380408559562606e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2222] +=  1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2251] +=  -1.0007184230934141e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2275] +=  1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2304] +=  -6.8369742754631579e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2328] +=  1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2357] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2381] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2410] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2434] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2463] +=  -6.5203272138018098e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2487] +=  1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2516] +=  -6.6767419200830891e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2540] +=  1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2569] +=  -7.0225693401421840e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2593] +=  1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2622] +=  -6.5107181531626235e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[39] * (-kr));
  jac[2646] +=  (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[39] * (-kr));
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[39] * (-kr));
  jac[2675] +=  -6.3618988527892895e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2699] +=  9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp);
  jac[2728] +=  -6.5172764827314156e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2752] +=  1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2781] +=  -6.3681606495425069e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2805] +=  9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

  //partial of rxn 318 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[318] * -1.0 - rev_rates[303] * (-1.0 + -T * (dBdT[25] + dBdT[17] - dBdT[2] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[3] += -j_temp * 1.5999400000000000e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;

  //partial of rxn 318 wrt species
  if (T <= 1000.0) {
    Kc = (-2.2744840250000003e+01 + 4.8803699299999996e+00 * logT + T * (-1.8403791885000000e-02 + T * (1.3002193923333333e-05 + T * (-6.0086292883333325e-09 + 1.2371129445000000e-12 * T))) - -4.1221452400000002e+04 / T);
  } else {
    Kc = (4.4371371639999992e+01 + -6.5567729799999999e+00 * logT + T * (5.3195220668500005e-03 + T * (-1.1938802114833333e-06 + T * (1.6713507415833332e-10 + -9.9931596455000007e-15 * T))) - -3.8654324999999997e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[318] - 2.0 * rev_rates[303]);
  kf = 96400000000.0;
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[56] +=  -7.9366827390519274e+00 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[109] +=  -1.5873365478103855e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[48]);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[48]);
  jac[162] +=  -(j_temp * 4.2886781649405936e-01 + kf * conc[48]);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01 + kf * conc[48]);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[215] +=  -5.0000000000000000e-01 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[268] +=  -9.4073500029987056e-01 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[321] +=  -8.8810165592763468e-01 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[374] +=  -4.8473130033441653e-01 * (j_temp * -1.7824490209713328e-01);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[427] +=  -4.7036750014993528e-01 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[480] +=  -1.3320622762467738e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[533] +=  -1.2289326166339196e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[586] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[639] +=  -1.1406242870830863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[692] +=  -1.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[745] +=  -9.9729722317107516e-01 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[798] +=  -5.7119498471996122e-01 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[851] +=  -3.6354175660875532e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[904] +=  -5.5135476391826688e-01 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02 - kr * conc[25]);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[25]);
  jac[957] +=  -5.3284655974699491e-01 * (j_temp * -7.1851123102163683e-02 - kr * conc[25]);
  jac[972] +=  (j_temp * -7.1851123102163683e-02 - kr * conc[25]);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1010] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1063] +=  -5.1554058713252660e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1116] +=  -4.9932339143178855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1169] +=  -6.3921048152732285e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1222] +=  -6.1446630831695981e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1275] +=  -5.9156646017758008e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1328] +=  -5.7031214354154314e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[17]);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[17]);
  jac[1381] +=  -5.5053214368051429e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[17]);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[17]);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1434] +=  -5.3207820246600890e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1487] +=  -3.8995021611363967e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1540] +=  -3.8060026719140727e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1593] +=  -3.8060026719140722e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1646] +=  -1.1422643670118813e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1699] +=  -1.0655838153060870e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1752] +=  -9.9855079880818487e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1805] +=  -9.3945237267594250e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1858] +=  -5.5129624945988165e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1911] +=  -5.3320420420620573e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1964] +=  -3.4777115973424072e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2017] +=  -3.6351631613291380e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2070] +=  -5.1587537015445883e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2123] +=  -6.1494195883270408e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2176] +=  -5.9200730564411330e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2229] +=  -5.7072186895591792e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2282] +=  -3.8992094543777828e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2335] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2388] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2441] +=  -3.7186217898955676e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2494] +=  -3.8078269963162653e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2547] +=  -4.0050565735456090e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[2]);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[2]);
  jac[2600] +=  -3.7131416259250127e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[2]);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[2]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2653] +=  -3.6282681717287441e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2706] +=  -3.7168819209194420e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2759] +=  -3.6318393504574925e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 319 wrt T
  Pr = conc_temp * (exp(1.0381793042865615e+02 - 13.545 * logT - (5.7150645981055113e+03 / T)));
  Fcent = 6.8500000000000005e-01 * exp(T / -3.6900000000000000e+02) + 3.1500000000000000e-01 * exp(T / -3.2850000000000000e+03) + exp(-6.6670000000000000e+03 / T);
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * log10(fmax(Fcent, 1.0e-300)) - 0.4;
  B = 0.806 - 1.1762 * log10(fmax(Fcent, 1.0e-300)) - 0.14 * log10(fmax(Pr, 1.0e-300));
  lnF_AB = 2.0 * log(fmax(Fcent, 1.0e-300)) * A / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)));
  j_temp = (pres_mod[40] * (((-1.3545e+01 + (5.7150645981055113e+03 / T) - 1.0) / (T * (1.0 + Pr))) + (((1.0 / (Fcent * (1.0 + A * A / (B * B)))) - lnF_AB * (-2.9097730287517870e-01 * B + 5.1081716961460466e-01 * A) / Fcent) * (-1.8563685636856370e-03 * exp(T / -3.6900000000000000e+02) - 9.5890410958904105e-05 * exp(T / -3.2850000000000000e+03) + (6.6670000000000000e+03 / (T * T)) * exp(-6.6670000000000000e+03 / T))) - lnF_AB * (4.3429448190325176e-01 * B + 6.0801227466455256e-02 * A) * (-1.3545000000000000e+01 + (5.7150645981055113e+03 / T) - 1.0) / T) * (fwd_rates[319] - rev_rates[304]) + (pres_mod[40] / T) * (fwd_rates[319] * -1.0 - rev_rates[304] * (-T * (dBdT[49] - dBdT[1] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[50] += j_temp * 4.4096519999999998e+01;

  //partial of rxn 319 wrt species
  if (T <= 1000.0) {
    Kc = (1.1438128429999992e+00 + -1.6179979899999999e+00 * logT + T * (2.1629949964733358e-04 + T * (6.2098645033265328e-07 + T * (-1.9732750019173448e-10 + 7.0839150463866008e-15 * T))) - -5.0064042900000000e+04 / T);
  } else {
    Kc = (7.0307582400000257e-01 + -1.6685619100000002e+00 * logT + T * (1.4140180115421487e-03 + T * (-1.6475451935936566e-07 + T * (1.2647549561262703e-11 + -4.2228927490986804e-16 * T))) - -5.0239609500000006e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  pres_mod_temp = ((1.0 / (1.0 + Pr)) - log(fmax(Fcent, 1.0e-300)) * 2.0 * A * (B * 0.4342944819032518 + A * 0.06080122746645526) / (B * B * B * (1.0 + A * A / (B * B)) * (1.0 + A * A / (B * B)))) * (fwd_rates[319] - rev_rates[304]);
  j_temp = -mw_avg * rho_inv * pres_mod[40] * (2.0 * fwd_rates[319] - rev_rates[304] + pres_mod_temp);
  pres_mod_temp *= exp(1.0381793042865615e+02 - 13.545 * logT - (5.7150645981055113e+03 / T)) * pow(Fcent, 1.0 / (1 + A * A / (B * B))) / (1.0 + Pr);
  kf = 36130000000.0;
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[103] +=  2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01 + 1.9280389298294964e+00 * pres_mod_temp);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[48]));
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[48]));
  jac[156] +=  4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01 + 9.6401946491474821e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[48]));
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[209] +=  2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01 + 4.2886781649405936e-01 * pres_mod_temp);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[262] +=  1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01 + -1.4226436701188128e-01 * pres_mod_temp);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[315] +=  2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01 + 3.9288728140880758e-01 * pres_mod_temp);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[368] +=  2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01 + 5.3569067463235553e+00 * pres_mod_temp);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[421] +=  1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01 + -1.7824490209713328e-01 * pres_mod_temp);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[474] +=  1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01 + -2.1422543718238485e-01 * pres_mod_temp);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[527] +=  3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01 + 5.7124213057428075e-01 * pres_mod_temp);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[580] +=  3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01 + 5.3526159548902896e-01 * pres_mod_temp);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[633] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[686] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01 + 4.9928106040377707e-01 * pres_mod_temp);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[739] +=  2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 + 4.6330052531852528e-01 * pres_mod_temp);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[792] +=  2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01 + 1.4273199902332734e+00 * pres_mod_temp);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[845] +=  1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04 + 5.0010994706834011e-01 * pres_mod_temp);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[898] +=  1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01 + 4.2897776356239947e-01 * pres_mod_temp);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[951] +=  1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02 + -3.5870588016911675e-02 * pres_mod_temp);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1004] +=  1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02 + -7.1851123102163683e-02 * pres_mod_temp);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1057] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1110] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01 + -1.0783165818741525e-01 * pres_mod_temp);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1163] +=  1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01 + -1.4381219327266725e-01 * pres_mod_temp);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1216] +=  1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01 + 1.0650372606330960e-01 * pres_mod_temp);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1269] +=  1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02 + 7.0523190978057815e-02 * pres_mod_temp);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1322] +=  1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02 + 3.4542655892805918e-02 * pres_mod_temp);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1375] +=  1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03 + -1.4378791924458678e-03 * pres_mod_temp);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1428] +=  1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02 + -3.7418414277697654e-02 * pres_mod_temp);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1481] +=  1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02 + 1.9266010506370506e+00 * pres_mod_temp);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1534] +=  1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01 + -4.6462845744263115e-01 * pres_mod_temp);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1587] +=  1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01 + -5.0060899252788271e-01 * pres_mod_temp);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1640] +=  1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01 + -5.0060899252788293e-01 * pres_mod_temp);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1693] +=  3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01 + 5.0000000000000000e-01 * pres_mod_temp);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1746] +=  2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01 + 4.6401946491474821e-01 * pres_mod_temp);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1799] +=  2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01 + 4.2803892982949643e-01 * pres_mod_temp);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1852] +=  2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01 + 3.9205839474424453e-01 * pres_mod_temp);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1905] +=  1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02 + -3.5980535085251786e-02 * pres_mod_temp);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[1958] +=  1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02 + -7.1132183505940638e-02 * pres_mod_temp);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2011] +=  9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01 + -6.4226436701188128e-01 * pres_mod_temp);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2064] +=  1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01 + -5.7113218350594064e-01 * pres_mod_temp);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2117] +=  1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01 + -1.0711271859119242e-01 * pres_mod_temp);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2170] +=  1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02 + 7.1242130574280749e-02 * pres_mod_temp);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2223] +=  1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02 + 3.5261595489028852e-02 * pres_mod_temp);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2276] +=  1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04 + -7.1893959622282289e-04 * pres_mod_temp);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2329] +=  1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01 + -4.6473840451097082e-01 * pres_mod_temp);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2382] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2435] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2488] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01 + -5.3587058801691190e-01 * pres_mod_temp);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2541] +=  1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01 + -4.9989005293165989e-01 * pres_mod_temp);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2594] +=  1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01 + -7.2602775520927776e-01 * pres_mod_temp);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[1]));
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[1]));
  jac[2647] +=  1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 + -5.3813735387392070e-01 * pres_mod_temp + pres_mod[40] * (kf * conc[1]));
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[40] * (-kr));
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[40] * (-kr));
  jac[2700] +=  (j_temp * -5.7411788895917248e-01 + -5.7411788895917248e-01 * pres_mod_temp + pres_mod[40] * (-kr));
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2753] +=  1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01 + -5.3658952761313472e-01 * pres_mod_temp);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);
  jac[2806] +=  1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01 + -5.7257006269838651e-01 * pres_mod_temp);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_7.h <==
#ifndef JACOB_HEAD_7
#define JACOB_HEAD_7

#include "header.h"

void eval_jacob_7 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_8.c <==
#include <math.h>
#include "header.h"

void eval_jacob_8 (const double pres, const double * __restrict__ conc, const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, const double * __restrict__ spec_rates, const double mw_avg, const double rho, const double * __restrict__ dBdT, const double T, double * __restrict__ jac) {
  double logT = log(T);
  double kf = 0.0;
  double j_temp = 0.0;
  double Kc = 0.0;
  double kr = 0.0;
  double rho_inv = 1.0 / rho;
  //partial of rxn 320 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[320] - rev_rates[305]) * (2.1899999999999999e+00 + (4.4786541272465485e+02 / T)) + fwd_rates[320] * -1.0 - rev_rates[305] * (-1.0 + -T * (dBdT[12] + dBdT[25] - dBdT[1] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[2] += -j_temp * 1.0079400000000001e+00;
  jac[13] += j_temp * 1.5034820000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;

  //partial of rxn 320 wrt species
  if (T <= 1000.0) {
    Kc = (-1.8792606857000003e+01 + 4.4285042800000003e+00 * logT + T * (-1.4083808585352667e-02 + T * (8.8440742103326544e-06 + T * (-3.9311888210250679e-09 + 8.1107553704638672e-13 * T))) - -6.8188975999999948e+03 / T);
  } else {
    Kc = (4.3831693573999999e+01 + -5.9623245699999998e+00 * logT + T * (4.2964847965421497e-03 + T * (-9.4764802935936579e-07 + T * (1.3207296989459603e-10 + -7.8482365949098669e-15 * T))) - -4.1389892000000036e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[320] - 2.0 * rev_rates[305]);
  kf = exp(8.3089382525957785e+00 + 2.19 * logT - (4.4786541272465485e+02 / T));
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[55] +=  -5.0000000000000000e-01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[48]);
  jac[108] +=  -(j_temp * 9.6401946491474821e-01 + kf * conc[48]);
  jac[119] +=  1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[48]);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01 + kf * conc[48]);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[161] +=  -6.2998612447966798e-02 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[214] +=  -3.1499306223983399e-02 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[267] +=  -5.9264999700129481e-02 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[320] +=  -5.5949172036182618e-02 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[373] +=  -3.0537399331166910e-02 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[426] +=  -2.9632499850064740e-02 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[479] +=  -8.3918075097827005e-02 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[532] +=  -7.7421049639986056e-02 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[585] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[638] +=  -7.1857747410685777e-02 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[691] +=  -6.7040376938333812e-02 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[702] +=  (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01 - kr * conc[25]);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[744] +=  -6.2828341257988030e-02 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[797] +=  -3.5984491474595155e-02 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[850] +=  -2.2902626233248052e-02 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[903] +=  -3.4734585093427126e-02 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[956] +=  -3.3568593911733322e-02 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1009] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1062] +=  -3.2478341649959309e-02 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1115] +=  -3.1456680823015677e-02 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1168] +=  -4.0269373398418060e-02 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1221] +=  -3.8710524819993028e-02 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1274] +=  -3.7267866161942956e-02 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1327] +=  -3.5928873705342888e-02 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1380] +=  -3.4682761159877090e-02 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1391] +=  5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[12]);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1433] +=  -3.3520188469166906e-02 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1486] +=  -2.4566322538944085e-02 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1539] +=  -2.3977288730384082e-02 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1592] +=  -2.3977288730384079e-02 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1645] +=  -7.1961070170503627e-02 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1698] +=  -6.7130301811294021e-02 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1751] +=  -6.2907314783724508e-02 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1804] +=  -5.9184195939534577e-02 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1857] +=  -3.4730898763740713e-02 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1910] +=  -3.3591125016413308e-02 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1963] +=  -2.1909100512677391e-02 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2016] +=  -2.2901023518570020e-02 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2069] +=  -3.2499432515812172e-02 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2122] +=  -3.8740490142495088e-02 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2175] +=  -3.7295638814638522e-02 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2228] +=  -3.5954685837933167e-02 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2281] +=  -2.4564478526979402e-02 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2334] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2387] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2440] +=  -2.3426801298219550e-02 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2493] +=  -2.3988781720983392e-02 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2546] +=  -2.5231300690898170e-02 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[1]);
  jac[2599] +=  -2.3392277025606322e-02 * (j_temp * -5.3813735387392070e-01 + kf * conc[1]);
  jac[2610] +=  3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[1]);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[1]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2652] +=  -2.2857586040803221e-02 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2705] +=  -2.3415840365085833e-02 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2758] +=  -2.2880083971274709e-02 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 321 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[321] * -1.0 - rev_rates[306] * (-1.0 + -T * (dBdT[25] + dBdT[18] - dBdT[4] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;
  jac[19] += j_temp * 3.1034219999999998e+01;
  jac[5] += -j_temp * 1.7007339999999999e+01;

  //partial of rxn 321 wrt species
  if (T <= 1000.0) {
    Kc = (-1.3965189502000001e+01 + 3.1267876299999995e+00 * logT + T * (-1.1090264180000000e-02 + T * (8.1081677000000007e-06 + T * (-3.9062632891666661e-09 + 8.3416057400000011e-13 * T))) - -4.5992307299999993e+03 / T);
  } else {
    Kc = (3.5424614609999992e+01 + -5.1482642599999995e+00 * logT + T * (4.7252037270000009e-03 + T * (-1.0960435179999999e-06 + T * (1.5536431513333333e-10 + -9.3422974850000000e-15 * T))) - -2.5420768699999999e+03 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[321] - 2.0 * rev_rates[306]);
  kf = 24100000000.0;
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[72] +=  1.5394874694922315e+01 * (j_temp * 9.2803892982949643e-01);
  jac[58] +=  -8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[125] +=  3.0789749389844630e+01 * (j_temp * 9.6401946491474821e-01);
  jac[111] +=  -1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[178] +=  1.9397114891808442e+00 * (j_temp * 4.2886781649405936e-01);
  jac[164] +=  -1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[231] +=  9.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[217] +=  -5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[48]);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[48]);
  jac[284] +=  1.8247544883562039e+00 * (j_temp * 3.9288728140880758e-01 + kf * conc[48]);
  jac[270] +=  -(j_temp * 3.9288728140880758e-01 + kf * conc[48]);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[337] +=  1.7226609855633661e+00 * (j_temp * 3.5690674632355568e-01);
  jac[323] +=  -9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01);
  jac[390] +=  9.4023887242423809e-01 * (j_temp * -1.7824490209713328e-01);
  jac[376] +=  -5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[443] +=  9.1237724417810195e-01 * (j_temp * -2.1422543718238485e-01);
  jac[429] +=  -5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[496] +=  2.5838165015402548e+00 * (j_temp * 5.7124213057428075e-01);
  jac[482] +=  -1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[549] +=  2.3837747159138916e+00 * (j_temp * 5.3526159548902896e-01);
  jac[535] +=  -1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[602] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[588] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[655] +=  2.2124820344937719e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  -1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[708] +=  2.0641564049320178e+00 * (j_temp * 4.6330052531852528e-01);
  jac[694] +=  -1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[761] +=  1.9344688819130871e+00 * (j_temp * 4.2731999023327338e-01);
  jac[747] +=  -1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[814] +=  1.1079534744237856e+00 * (j_temp * 1.0994706834011048e-04);
  jac[800] +=  -6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[867] +=  7.0516612209098883e-01 * (j_temp * -5.7102223643760053e-01);
  jac[853] +=  -3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[920] +=  1.0694691701868542e+00 * (j_temp * -3.5870588016911675e-02);
  jac[906] +=  -5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[973] +=  1.0335685939117332e+00 * (j_temp * -7.1851123102163683e-02);
  jac[959] +=  -5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01 - kr * conc[25]);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[25]);
  jac[1026] +=  (j_temp * -1.0783165818741525e-01 - kr * conc[25]);
  jac[1012] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01 - kr * conc[25]);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1079] +=  (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  -5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1132] +=  9.6854331917698422e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1118] +=  -5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1185] +=  1.2398839150233680e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1171] +=  -6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1238] +=  1.1918873579569458e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1224] +=  -6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1291] +=  1.1474682594204946e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1277] +=  -6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1344] +=  1.1062410172468859e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1330] +=  -6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[18]);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02 - kr * conc[18]);
  jac[1397] +=  1.0678735242604527e+00 * (j_temp * -3.7418414277697654e-02 - kr * conc[18]);
  jac[1383] +=  -5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02 - kr * conc[18]);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1450] +=  1.0320782024660089e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1436] +=  -5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1503] +=  7.5639091440418005e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1489] +=  -4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1556] +=  7.3825471105647178e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1542] +=  -4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1609] +=  7.3825471105647167e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1595] +=  -4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1662] +=  2.2156633163748305e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1648] +=  -1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1715] +=  2.0669251692343757e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1701] +=  -1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1768] +=  1.9369004569789459e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1754] +=  -1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1821] +=  1.8222665608177298e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1807] +=  -9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1874] +=  1.0693556690196411e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1860] +=  -5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1927] +=  1.0342623209783064e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1913] +=  -5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1980] +=  6.7457571414225326e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1966] +=  -3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2033] +=  7.0511677490770874e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2019] +=  -3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2086] +=  1.0006493824740246e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2072] +=  -5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2139] +=  1.1928099827271699e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2125] +=  -6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2192] +=  1.1483233724368822e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2178] +=  -6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2245] +=  1.1070357663405581e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2231] +=  -6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2298] +=  7.5633413773791558e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2284] +=  -4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2351] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2337] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2404] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2457] +=  7.2130534097786680e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  -3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2510] +=  7.3860857735676444e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2496] +=  -4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2563] +=  7.7686542505256828e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2549] +=  -4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[4]);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[4]);
  jac[2616] +=  7.2024234727623881e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[4]);
  jac[2602] +=  -3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[4]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2669] +=  7.0377934585314217e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2655] +=  -3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2722] +=  7.2096785659360085e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2708] +=  -3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2775] +=  7.0447205149414927e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2761] +=  -3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 322 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[322] - rev_rates[307]) * (2.5500000000000000e-01 + (-4.7453604966219046e+02 / T)) + fwd_rates[322] * -1.0 - rev_rates[307] * (-1.0 + -T * (dBdT[3] + dBdT[49] - dBdT[6] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[50] += j_temp * 4.4096519999999998e+01;
  jac[4] += j_temp * 3.1998799999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;

  //partial of rxn 322 wrt species
  if (T <= 1000.0) {
    Kc = (-1.3425150799999996e+00 + -6.3733963999999954e-01 * logT + T * (1.0924926749999993e-03 + T * (-1.2641780649999996e-06 + T * (1.0189303591666671e-09 + -2.9534222850000009e-13 * T))) - -2.5949134600000001e+04 / T);
  } else {
    Kc = (1.5919510000000159e-01 + -9.0323496000000070e-01 * logT + T * (1.0356517049999994e-03 + T * (-1.8547260316666660e-07 + T * (2.0582897916666666e-11 + -9.6633554500000005e-16 * T))) - -2.5966264032999999e+04 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[322] - 2.0 * rev_rates[307]);
  kf = exp(1.7054189010128656e+01 + 0.255 * logT - (-4.7453604966219046e+02 / T));
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[103] +=  2.1874575867611163e+01 * (j_temp * 9.2803892982949643e-01);
  jac[57] +=  1.5873365478103855e+01 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[156] +=  4.3749151735222327e+01 * (j_temp * 9.6401946491474821e-01);
  jac[110] +=  3.1746730956207710e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[209] +=  2.7561358550945658e+00 * (j_temp * 4.2886781649405936e-01);
  jac[163] +=  2.0000000000000000e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[49]);
  jac[262] +=  1.3780679275472829e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[49]);
  jac[216] +=  (j_temp * -1.4226436701188128e-01 - kr * conc[49]);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01 - kr * conc[49]);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[315] +=  2.5927934644688704e+00 * (j_temp * 3.9288728140880758e-01);
  jac[269] +=  1.8814700005997411e+00 * (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[368] +=  2.4477288168710114e+00 * (j_temp * 3.5690674632355568e-01);
  jac[322] +=  1.7762033118552694e+00 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[421] +=  1.3359853169382980e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[375] +=  9.6946260066883305e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[474] +=  1.2963967322344352e+00 * (j_temp * -2.1422543718238485e-01);
  jac[428] +=  9.4073500029987056e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[527] +=  3.6713446007826160e+00 * (j_temp * 5.7124213057428075e-01);
  jac[481] +=  2.6641245524935475e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[580] +=  3.3871052481999304e+00 * (j_temp * 5.3526159548902896e-01);
  jac[534] +=  2.4578652332678392e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[633] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[587] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[686] +=  3.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[640] +=  2.2812485741661725e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[739] +=  2.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[693] +=  2.1283128098640356e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[792] +=  2.7486866349680477e+00 * (j_temp * 4.2731999023327338e-01);
  jac[746] +=  1.9945944463421503e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[845] +=  1.5742909776368779e+00 * (j_temp * 1.0994706834011048e-04);
  jac[799] +=  1.1423899694399224e+00 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[898] +=  1.0019704702134524e+00 * (j_temp * -5.7102223643760053e-01);
  jac[852] +=  7.2708351321751064e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[951] +=  1.5196086337123351e+00 * (j_temp * -3.5870588016911675e-02);
  jac[905] +=  1.1027095278365338e+00 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1004] +=  1.4685975085824816e+00 * (j_temp * -7.1851123102163683e-02);
  jac[958] +=  1.0656931194939898e+00 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1057] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1011] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1110] +=  1.4208998969524609e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1064] +=  1.0310811742650532e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1163] +=  1.3762031024125714e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1117] +=  9.9864678286357711e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1216] +=  1.7617509270897174e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1170] +=  1.2784209630546457e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1269] +=  1.6935526240999652e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1223] +=  1.2289326166339196e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1322] +=  1.6304375315668003e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1276] +=  1.1831329203551602e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1375] +=  1.5718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1329] +=  1.1406242870830863e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1428] +=  1.5173413805799385e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1382] +=  1.1010642873610286e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1481] +=  1.4664798115308331e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1435] +=  1.0641564049320178e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1534] +=  1.0747557723326771e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1488] +=  7.7990043222727934e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1587] +=  1.0489860428648097e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1541] +=  7.6120053438281454e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1640] +=  1.0489860428648095e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1594] +=  7.6120053438281443e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1693] +=  3.1482357779183450e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1647] +=  2.2845287340237626e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1746] +=  2.9368937599735725e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1700] +=  2.1311676306121741e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1799] +=  2.7521416597285588e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1753] +=  1.9971015976163697e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1852] +=  2.5892583684858277e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1806] +=  1.8789047453518850e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1905] +=  1.5194473599155380e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1859] +=  1.1025924989197633e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1958] +=  1.4695832252998884e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1912] +=  1.0664084084124115e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2011] +=  9.5850456271136042e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1965] +=  6.9554231946848144e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2064] +=  1.0019003528058150e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2018] +=  7.2703263226582759e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2117] +=  1.4218226044428852e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2071] +=  1.0317507403089177e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2170] +=  1.6948635815409023e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2124] +=  1.2298839176654082e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2223] +=  1.6316525615636681e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2177] +=  1.1840146112882266e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2276] +=  1.5729870063159876e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2230] +=  1.1414437379118358e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2329] +=  1.0746750983734326e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2283] +=  7.7984189087555655e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2382] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2336] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2435] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2389] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2488] +=  1.0249026846667106e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2442] +=  7.4372435797911352e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2541] +=  1.0494888514544303e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2495] +=  7.6156539926325306e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2594] +=  1.1038480024031241e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2548] +=  8.0101131470912179e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2647] +=  1.0233922770256063e+00 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2601] +=  7.4262832518500255e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[3]);
  jac[2700] +=  (j_temp * -5.7411788895917248e-01 - kr * conc[3]);
  jac[2654] +=  7.2565363434574881e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[3]);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01 - kr * conc[3]);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2753] +=  1.0244231531398840e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2707] +=  7.4337638418388841e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2806] +=  1.0009842653739256e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2760] +=  7.2636787009149850e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 323 wrt T
  j_temp = ((1.0 / T) * (fwd_rates[323] * ( + -1.0))) * rho_inv;
  jac[5] += j_temp * 1.7007339999999999e+01;
  jac[7] += -j_temp * 3.3006740000000001e+01;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[18] += j_temp * 3.0026280000000000e+01;
  jac[26] += j_temp * 2.9061699999999998e+01;

  //partial of rxn 323 wrt species
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[323]);
  kf = 24100000000.0;
  jac[58] +=  8.4366827390519266e+00 * (j_temp * 9.2803892982949643e-01);
  jac[60] +=  -1.6373365478103853e+01 * (j_temp * 9.2803892982949643e-01);
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[71] +=  1.4894874694922317e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  1.4416383911740777e+01 * (j_temp * 9.2803892982949643e-01);
  jac[111] +=  1.6873365478103853e+01 * (j_temp * 9.6401946491474821e-01);
  jac[113] +=  -3.2746730956207706e+01 * (j_temp * 9.6401946491474821e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[124] +=  2.9789749389844633e+01 * (j_temp * 9.6401946491474821e-01);
  jac[132] +=  2.8832767823481554e+01 * (j_temp * 9.6401946491474821e-01);
  jac[164] +=  1.0629986124479667e+00 * (j_temp * 4.2886781649405936e-01);
  jac[166] +=  -2.0629986124479669e+00 * (j_temp * 4.2886781649405936e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[177] +=  1.8767128767328776e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  1.8164243659137218e+00 * (j_temp * 4.2886781649405936e-01);
  jac[217] +=  5.3149930622398334e-01 * (j_temp * -1.4226436701188128e-01);
  jac[219] +=  -1.0314993062239834e+00 * (j_temp * -1.4226436701188128e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[230] +=  9.3835643836643878e-01 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  9.0821218295686090e-01 * (j_temp * -1.4226436701188128e-01);
  jac[270] +=  (j_temp * 3.9288728140880758e-01);
  jac[272] +=  -1.9407350002998707e+00 * (j_temp * 3.9288728140880758e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[283] +=  1.7654894886560744e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  1.7087739764125371e+00 * (j_temp * 3.9288728140880758e-01);
  jac[323] +=  9.4405082796381734e-01 * (j_temp * 3.5690674632355568e-01);
  jac[325] +=  -1.8321524838914520e+00 * (j_temp * 3.5690674632355568e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[336] +=  1.6667118135271835e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  1.6131694872352802e+00 * (j_temp * 3.5690674632355568e-01);
  jac[376] +=  5.1526869966558342e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[378] +=  -(j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[389] +=  9.0970147309307126e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[397] +=  8.8047774484847630e-01 * (j_temp * -1.7824490209713328e-01 + kf * conc[48]);
  jac[429] +=  5.0000000000000000e-01 * (j_temp * -2.1422543718238485e-01);
  jac[431] +=  -9.7036750014993534e-01 * (j_temp * -2.1422543718238485e-01);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[442] +=  8.8274474432803718e-01 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  8.5438698820626857e-01 * (j_temp * -2.1422543718238485e-01);
  jac[482] +=  1.4159803513446008e+00 * (j_temp * 5.7124213057428075e-01);
  jac[484] +=  -2.7480426275913747e+00 * (j_temp * 5.7124213057428075e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[495] +=  2.4998984264424280e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  2.4195903754891348e+00 * (j_temp * 5.7124213057428075e-01);
  jac[535] +=  1.3063536662739057e+00 * (j_temp * 5.3526159548902896e-01);
  jac[537] +=  -2.5352862829078253e+00 * (j_temp * 5.3526159548902896e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[548] +=  2.3063536662739059e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  2.2322631489199583e+00 * (j_temp * 5.3526159548902896e-01);
  jac[588] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[590] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[601] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[641] +=  1.2124820344937721e+00 * (j_temp * 4.9928106040377707e-01);
  jac[643] +=  -2.3531063215768584e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[654] +=  2.1406242870830865e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  2.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[694] +=  1.1311967818703517e+00 * (j_temp * 4.6330052531852528e-01);
  jac[696] +=  -2.1953531868023695e+00 * (j_temp * 4.6330052531852528e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01);
  jac[707] +=  1.9971160279936839e+00 * (j_temp * 4.6330052531852528e-01);
  jac[715] +=  1.9329596230616661e+00 * (j_temp * 4.6330052531852528e-01);
  jac[747] +=  1.0601255644290632e+00 * (j_temp * 4.2731999023327338e-01);
  jac[749] +=  -2.0574227876001383e+00 * (j_temp * 4.2731999023327338e-01);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[760] +=  1.8716405406550991e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  1.8115149762260356e+00 * (j_temp * 4.2731999023327338e-01);
  jac[800] +=  6.0717947619455637e-01 * (j_temp * 1.0994706834011048e-04);
  jac[802] +=  -1.1783744609145177e+00 * (j_temp * 1.0994706834011048e-04);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[813] +=  1.0719689829491903e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  1.0375324879330534e+00 * (j_temp * 1.0994706834011048e-04);
  jac[853] +=  3.8644438284200339e-01 * (j_temp * -5.7102223643760053e-01);
  jac[855] +=  -7.4998613945075876e-01 * (j_temp * -5.7102223643760053e-01);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[866] +=  6.8226349585774082e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  6.6034610473121891e-01 * (j_temp * -5.7102223643760053e-01);
  jac[906] +=  5.8608934901169396e-01 * (j_temp * -3.5870588016911675e-02);
  jac[908] +=  -1.1374441129299608e+00 * (j_temp * -3.5870588016911675e-02);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[919] +=  1.0347345850934271e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  1.0014942274437477e+00 * (j_temp * -3.5870588016911675e-02);
  jac[959] +=  5.6641515365872830e-01 * (j_temp * -7.1851123102163683e-02);
  jac[961] +=  -1.0992617134057232e+00 * (j_temp * -7.1851123102163683e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[972] +=  (j_temp * -7.1851123102163683e-02);
  jac[980] +=  9.6787547441774335e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1012] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1014] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1025] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1065] +=  5.4801892878248593e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1067] +=  -1.0635595159150126e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1078] +=  9.6752165835004078e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  9.3644048408498748e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1118] +=  5.3078007225480428e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1120] +=  -1.0301034636865929e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1131] +=  9.3708663835396855e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  9.0698317466737566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1171] +=  6.7947985492574092e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1173] +=  -1.3186903364530638e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1184] +=  1.1996145416249500e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  1.1610774935936721e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1224] +=  6.5317683313695285e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1226] +=  -1.2676431414539127e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1237] +=  1.1531768331369530e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  1.1161315744599791e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1277] +=  6.2883432633952308e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1279] +=  -1.2204007865171032e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1290] +=  1.1102003932585516e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  1.0745357323238858e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1330] +=  6.0624101724688606e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1332] +=  -1.1765531607884292e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1343] +=  1.0703121435415432e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  1.0359288737053429e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1383] +=  5.8521490484039129e-01 * (j_temp * -3.7418414277697654e-02);
  jac[1385] +=  -1.1357470485209056e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1396] +=  1.0331907631005757e+00 * (j_temp * -3.7418414277697654e-02);
  jac[1404] +=  (j_temp * -3.7418414277697654e-02);
  jac[1436] +=  5.6559839093517583e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1438] +=  -1.0976765934011847e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1449] +=  9.9855801399684196e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  9.6647981153083307e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1489] +=  4.1451653865258375e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1491] +=  -8.0446675476622342e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1502] +=  7.3182459186523596e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  7.0831507404213667e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1542] +=  4.0457755592179134e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1544] +=  -7.8517782311319861e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1555] +=  7.1427742232608782e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  6.9133159899974506e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1595] +=  4.0457755592179129e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1597] +=  -7.8517782311319850e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1608] +=  7.1427742232608771e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  6.9133159899974495e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1648] +=  1.2142254371823848e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1650] +=  -2.3564898041942666e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1661] +=  2.1437022462043274e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  2.0748368285553953e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1701] +=  1.1327141171173811e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1703] +=  -2.1982979324234684e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1714] +=  1.9997948674230819e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  1.9355524060452836e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1754] +=  1.0614581135919094e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1756] +=  -2.0600089124000944e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1767] +=  1.8739931421952216e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  1.8137920015577975e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1807] +=  9.9863656861547700e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1809] +=  -1.9380889412914195e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1820] +=  1.7630823648781953e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  1.7064441803440402e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1860] +=  5.8602714822362234e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1862] +=  -1.1373233976835040e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1873] +=  1.0346247702559006e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  1.0013879403557784e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1913] +=  5.6679532922261899e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1915] +=  -1.0999995334288248e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1926] +=  1.0006711959618930e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  9.6852510852778784e-01 * (j_temp * -7.1132183505940638e-02);
  jac[1966] +=  3.6968026024691808e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1968] +=  -7.1745141998115891e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1979] +=  6.5266661362957601e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  6.3170000830334783e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2019] +=  3.8641733965148378e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2021] +=  -7.4993365578439763e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2032] +=  6.8221575138913881e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  6.6029989403101996e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2072] +=  5.4837480267027106e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2074] +=  -1.0642501728247300e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2085] +=  9.6814994995821257e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  9.3704859212331937e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2125] +=  6.5368244897519923e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2127] +=  -1.2686244078079034e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2138] +=  1.1540694925846748e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  1.1169955576464365e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2178] +=  6.2930294445875179e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2180] +=  -1.2213102501028652e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2191] +=  1.1110277336222436e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  1.0753364947708992e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2231] +=  6.0667655479385107e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2233] +=  -1.1773984237497690e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2244] +=  1.0710810805026252e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  1.0366731089313475e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2284] +=  4.1448542396475768e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2286] +=  -8.0440636940253596e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2297] +=  7.3176965921093617e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  7.0826190607329531e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2337] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2339] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2350] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2390] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2392] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2403] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2443] +=  3.9528898028777631e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2445] +=  -7.6715115927733313e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2456] +=  6.9787853967964730e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  6.7545952267840048e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2496] +=  4.0477148135260993e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2498] +=  -7.8555418098423646e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2509] +=  7.1461979563578104e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  6.9166297372929242e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2549] +=  4.2573695804545908e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2551] +=  -8.2624261540002009e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2562] +=  7.5163412436167021e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  7.2748823470511659e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2602] +=  3.9470643961810759e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2604] +=  -7.6602060221060897e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2615] +=  6.9685007025063250e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2623] +=  6.7446409234186877e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[6]);
  jac[2655] +=  3.8568440321367764e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2657] +=  -7.4851122038655205e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2668] +=  6.8092175981233893e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  6.5904747131973229e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2708] +=  3.9510403245703007e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2710] +=  -7.6679222454897433e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2721] +=  6.9755201622851504e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  6.7514348863822737e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2761] +=  3.8606401901702397e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2763] +=  -7.4924795406277334e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2774] +=  6.8159196752287465e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  6.5969614892552542e-01 * (j_temp * -5.7257006269838651e-01);

  //partial of rxn 324 wrt T
  j_temp = ((1.0 / T) * ((fwd_rates[324] - rev_rates[308]) * (-3.2000000000000001e-01) + fwd_rates[324] * -1.0 - rev_rates[308] * (-1.0 + -T * (2.0 * dBdT[25] - dBdT[12] - dBdT[48])))) * rho_inv;
  jac[49] += -j_temp * 4.3088580000000000e+01;
  jac[26] += j_temp * 2.0 * 2.9061699999999998e+01;
  jac[13] += -j_temp * 1.5034820000000000e+01;

  //partial of rxn 324 wrt species
  if (T <= 1000.0) {
    Kc = (-1.7200494010000000e+01 + 3.8877891599999987e+00 * logT + T * (-1.8188054794999998e-02 + T * (1.5219714806666666e-05 + T * (-7.7787148291666661e-09 + 1.7092348230000002e-12 * T))) - -1.3936088000000000e+03 / T);
  } else {
    Kc = (4.0004080389999999e+01 + -6.0791035800000000e+00 * logT + T * (5.7552205150000011e-03 + T * (-1.2822779800000002e-06 + T * (1.7880693633333333e-10 + -1.0658771429999999e-14 * T))) - 6.4102210000000196e+02 / T);
  }

  Kc = exp(Kc);
  j_temp = -mw_avg * rho_inv * (2.0 * fwd_rates[324] - 2.0 * rev_rates[308]);
  kf = exp(2.3681815319372685e+01 - 0.32 * logT);
  kr = kf / Kc;
  jac[102] +=  -2.1374575867611167e+01 * (j_temp * 9.2803892982949643e-01);
  jac[79] +=  2.8832767823481554e+01 * (j_temp * 9.2803892982949643e-01);
  jac[66] +=  -7.4581919558703884e+00 * (j_temp * 9.2803892982949643e-01);
  jac[155] +=  -4.2749151735222334e+01 * (j_temp * 9.6401946491474821e-01);
  jac[132] +=  5.7665535646963107e+01 * (j_temp * 9.6401946491474821e-01);
  jac[119] +=  -1.4916383911740777e+01 * (j_temp * 9.6401946491474821e-01);
  jac[208] +=  -2.6931372426465994e+00 * (j_temp * 4.2886781649405936e-01);
  jac[185] +=  3.6328487318274436e+00 * (j_temp * 4.2886781649405936e-01);
  jac[172] +=  -9.3971148918084424e-01 * (j_temp * 4.2886781649405936e-01);
  jac[261] +=  -1.3465686213232997e+00 * (j_temp * -1.4226436701188128e-01);
  jac[238] +=  1.8164243659137218e+00 * (j_temp * -1.4226436701188128e-01);
  jac[225] +=  -4.6985574459042212e-01 * (j_temp * -1.4226436701188128e-01);
  jac[314] +=  -2.5335284647687413e+00 * (j_temp * 3.9288728140880758e-01);
  jac[291] +=  3.4175479528250743e+00 * (j_temp * 3.9288728140880758e-01);
  jac[278] +=  -8.8401948805633335e-01 * (j_temp * 3.9288728140880758e-01);
  jac[367] +=  -2.3917796448348292e+00 * (j_temp * 3.5690674632355568e-01);
  jac[344] +=  3.2263389744705604e+00 * (j_temp * 3.5690674632355568e-01);
  jac[331] +=  -8.3455932963573143e-01 * (j_temp * 3.5690674632355568e-01);
  jac[420] +=  -1.3054479176071312e+00 * (j_temp * -1.7824490209713328e-01);
  jac[397] +=  1.7609554896969526e+00 * (j_temp * -1.7824490209713328e-01);
  jac[384] +=  -4.5550757208982162e-01 * (j_temp * -1.7824490209713328e-01);
  jac[473] +=  -1.2667642323843706e+00 * (j_temp * -2.1422543718238485e-01);
  jac[450] +=  1.7087739764125371e+00 * (j_temp * -2.1422543718238485e-01);
  jac[437] +=  -4.4200974402816667e-01 * (j_temp * -2.1422543718238485e-01);
  jac[526] +=  -3.5874265256847893e+00 * (j_temp * 5.7124213057428075e-01);
  jac[503] +=  4.8391807509782696e+00 * (j_temp * 5.7124213057428075e-01);
  jac[490] +=  -1.2517542252934810e+00 * (j_temp * 5.7124213057428075e-01);
  jac[579] +=  -3.3096841985599443e+00 * (j_temp * 5.3526159548902896e-01);
  jac[556] +=  4.4645262978399165e+00 * (j_temp * 5.3526159548902896e-01);
  jac[543] +=  -1.1548420992799722e+00 * (j_temp * 5.3526159548902896e-01);
  jac[632] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[609] +=  4.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[596] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[685] +=  -3.0718577474106863e+00 * (j_temp * 4.9928106040377707e-01);
  jac[662] +=  4.1437154948213717e+00 * (j_temp * 4.9928106040377707e-01);
  jac[649] +=  -1.0718577474106858e+00 * (j_temp * 4.9928106040377707e-01);
  jac[738] +=  -2.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[48]);
  jac[715] +=  3.8659192461233323e+00 * (j_temp * 4.6330052531852528e-01 + kf * conc[48]);
  jac[702] +=  -(j_temp * 4.6330052531852528e-01 + kf * conc[48]);
  jac[791] +=  -2.6858582937100595e+00 * (j_temp * 4.2731999023327338e-01);
  jac[768] +=  3.6230299524520713e+00 * (j_temp * 4.2731999023327338e-01);
  jac[755] +=  -9.3717165874201191e-01 * (j_temp * 4.2731999023327338e-01);
  jac[844] +=  -1.5383064861622828e+00 * (j_temp * 1.0994706834011048e-04);
  jac[821] +=  2.0750649758661068e+00 * (j_temp * 1.0994706834011048e-04);
  jac[808] +=  -5.3675848970382434e-01 * (j_temp * 1.0994706834011048e-04);
  jac[897] +=  -9.7906784398020441e-01 * (j_temp * -5.7102223643760053e-01);
  jac[874] +=  1.3206922094624378e+00 * (j_temp * -5.7102223643760053e-01);
  jac[861] +=  -3.4162436548223352e-01 * (j_temp * -5.7102223643760053e-01);
  jac[950] +=  -1.4848740486189080e+00 * (j_temp * -3.5870588016911675e-02);
  jac[927] +=  2.0029884548874954e+00 * (j_temp * -3.5870588016911675e-02);
  jac[914] +=  -5.1811440626858740e-01 * (j_temp * -3.5870588016911675e-02);
  jac[1003] +=  -1.4350289146707484e+00 * (j_temp * -7.1851123102163683e-02);
  jac[980] +=  1.9357509488354867e+00 * (j_temp * -7.1851123102163683e-02);
  jac[967] +=  -5.0072203416473837e-01 * (j_temp * -7.1851123102163683e-02);
  jac[1056] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1033] +=  1.8728809681699750e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1020] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1109] +=  -1.3884215553025017e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1086] +=  1.8728809681699750e+00 * (j_temp * -1.0783165818741525e-01);
  jac[1073] +=  -4.8445941286747340e-01 * (j_temp * -1.0783165818741525e-01);
  jac[1162] +=  -1.3447464215895557e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1139] +=  1.8139663493347513e+00 * (j_temp * -1.4381219327266725e-01);
  jac[1126] +=  -4.6921992774519566e-01 * (j_temp * -1.4381219327266725e-01);
  jac[1215] +=  -1.7214815536912993e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1192] +=  2.3221549871873441e+00 * (j_temp * 1.0650372606330960e-01);
  jac[1179] +=  -6.0067343349604518e-01 * (j_temp * 1.0650372606330960e-01);
  jac[1268] +=  -1.6548420992799722e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1245] +=  2.2322631489199583e+00 * (j_temp * 7.0523190978057815e-02);
  jac[1232] +=  -5.7742104963998608e-01 * (j_temp * 7.0523190978057815e-02);
  jac[1321] +=  -1.5931696654048575e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1298] +=  2.1490714646477715e+00 * (j_temp * 3.4542655892805918e-02);
  jac[1285] +=  -5.5590179924291450e-01 * (j_temp * 3.4542655892805918e-02);
  jac[1374] +=  -1.5359288737053431e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1351] +=  2.0718577474106858e+00 * (j_temp * -1.4378791924458678e-03);
  jac[1338] +=  -5.3592887370534292e-01 * (j_temp * -1.4378791924458678e-03);
  jac[1427] +=  -1.4826586194200615e+00 * (j_temp * -3.7418414277697654e-02 - kr * 2.0 * conc[25]);
  jac[1404] +=  2.0000000000000000e+00 * (j_temp * -3.7418414277697654e-02 - kr * 2.0 * conc[25]);
  jac[1391] +=  -5.1734138057993861e-01 * (j_temp * -3.7418414277697654e-02 - kr * 2.0 * conc[25]);
  jac[1480] +=  -1.4329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1457] +=  1.9329596230616661e+00 * (j_temp * -7.3398949362949439e-02);
  jac[1444] +=  -5.0000000000000000e-01 * (j_temp * -7.3398949362949439e-02);
  jac[1533] +=  -1.0501894497937330e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1510] +=  1.4166301480842733e+00 * (j_temp * -4.6462845744263115e-01);
  jac[1497] +=  -3.6644069829054038e-01 * (j_temp * -4.6462845744263115e-01);
  jac[1586] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1563] +=  1.3826631979994901e+00 * (j_temp * -5.0060899252788271e-01);
  jac[1550] +=  -3.5765444386506456e-01 * (j_temp * -5.0060899252788271e-01);
  jac[1639] +=  -1.0250087541344255e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1616] +=  1.3826631979994899e+00 * (j_temp * -5.0060899252788293e-01);
  jac[1603] +=  -3.5765444386506451e-01 * (j_temp * -5.0060899252788293e-01);
  jac[1692] +=  -3.0762747077478414e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1669] +=  4.1496736571107906e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1656] +=  -1.0733989493629494e+00 * (j_temp * 5.0000000000000000e-01);
  jac[1745] +=  -2.8697634581622786e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1722] +=  3.8711048120905671e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1709] +=  -1.0013413539282887e+00 * (j_temp * 4.6401946491474821e-01);
  jac[1798] +=  -2.6892343449448344e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1775] +=  3.6275840031155950e+00 * (j_temp * 4.2803892982949643e-01);
  jac[1762] +=  -9.3834965817076110e-01 * (j_temp * 4.2803892982949643e-01);
  jac[1851] +=  -2.5300741725462932e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1828] +=  3.4128883606880804e+00 * (j_temp * 3.9205839474424453e-01);
  jac[1815] +=  -8.8281418814178736e-01 * (j_temp * 3.9205839474424453e-01);
  jac[1904] +=  -1.4847164611517973e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1881] +=  2.0027758807115568e+00 * (j_temp * -3.5980535085251786e-02);
  jac[1868] +=  -5.1805941955975965e-01 * (j_temp * -3.5980535085251786e-02);
  jac[1957] +=  -1.4359921002834752e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1934] +=  1.9370502170555757e+00 * (j_temp * -7.1132183505940638e-02);
  jac[1921] +=  -5.0105811677210066e-01 * (j_temp * -7.1132183505940638e-02);
  jac[2010] +=  -9.3659546219868306e-01 * (j_temp * -6.4226436701188128e-01);
  jac[1987] +=  1.2634000166066957e+00 * (j_temp * -6.4226436701188128e-01);
  jac[1974] +=  -3.2680455440801265e-01 * (j_temp * -6.4226436701188128e-01);
  jac[2063] +=  -9.7899932928724498e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2040] +=  1.3205997880620399e+00 * (j_temp * -5.7113218350594064e-01);
  jac[2027] +=  -3.4160045877479500e-01 * (j_temp * -5.7113218350594064e-01);
  jac[2116] +=  -1.3893231719270731e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2093] +=  1.8740971842466387e+00 * (j_temp * -1.0711271859119242e-01);
  jac[2080] +=  -4.8477401231956579e-01 * (j_temp * -1.0711271859119242e-01);
  jac[2169] +=  -1.6561230913984075e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2146] +=  2.2339911152928731e+00 * (j_temp * 7.1242130574280749e-02);
  jac[2133] +=  -5.7786802389446590e-01 * (j_temp * 7.1242130574280749e-02);
  jac[2222] +=  -1.5943569227490297e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2199] +=  2.1506729895417984e+00 * (j_temp * 3.5261595489028852e-02);
  jac[2186] +=  -5.5631606679276890e-01 * (j_temp * 3.5261595489028852e-02);
  jac[2275] +=  -1.5370323204780547e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2252] +=  2.0733462178626949e+00 * (j_temp * -7.1893959622282289e-04);
  jac[2239] +=  -5.3631389738464030e-01 * (j_temp * -7.1893959622282289e-04);
  jac[2328] +=  -1.0501106198464532e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2305] +=  1.4165238121465906e+00 * (j_temp * -4.6473840451097082e-01);
  jac[2292] +=  -3.6641319230013736e-01 * (j_temp * -4.6473840451097082e-01);
  jac[2381] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2358] +=  1.3509190453568010e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2345] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2434] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2411] +=  1.3509190453568010e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2398] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2487] +=  -1.0014758833684911e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2464] +=  1.3509190453568010e+00 * (j_temp * -5.3587058801691190e-01);
  jac[2451] +=  -3.4944316198831005e-01 * (j_temp * -5.3587058801691190e-01);
  jac[2540] +=  -1.0255000697334469e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2517] +=  1.3833259474585848e+00 * (j_temp * -4.9989005293165989e-01);
  jac[2504] +=  -3.5782587772513791e-01 * (j_temp * -4.9989005293165989e-01);
  jac[2593] +=  -1.0786167017122259e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2570] +=  1.4549764694102332e+00 * (j_temp * -4.2602775520927771e-01);
  jac[2557] +=  -3.7635976769800739e-01 * (j_temp * -4.2602775520927771e-01);
  jac[2646] +=  -(j_temp * -5.3813735387392070e-01 + kf * conc[12]);
  jac[2623] +=  1.3489281846837375e+00 * (j_temp * -5.3813735387392070e-01 + kf * conc[12]);
  jac[2610] +=  -3.4892818468373754e-01 * (j_temp * -5.3813735387392070e-01 + kf * conc[12]);
  jac[2699] +=  -9.7714241395919688e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2676] +=  1.3180949426394646e+00 * (j_temp * -5.7411788895917248e-01);
  jac[2663] +=  -3.4095252868026776e-01 * (j_temp * -5.7411788895917248e-01);
  jac[2752] +=  -1.0010073127747983e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2729] +=  1.3502869772764547e+00 * (j_temp * -5.3658952761313472e-01);
  jac[2716] +=  -3.4927966450165659e-01 * (j_temp * -5.3658952761313472e-01);
  jac[2805] +=  -9.7810418140265087e-01 * (j_temp * -5.7257006269838651e-01);
  jac[2782] +=  1.3193922978510508e+00 * (j_temp * -5.7257006269838651e-01);
  jac[2769] +=  -3.4128811644840007e-01 * (j_temp * -5.7257006269838651e-01);

}



==> Codes/tutorial/mechanism/out/jacobs/jacob_8.h <==
#ifndef JACOB_HEAD_8
#define JACOB_HEAD_8

#include "header.h"

void eval_jacob_8 (const double, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double * __restrict__, const double, const double, const double * __restrict__, const double, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/jacobs/jacob_9.c <==
#include "header.h"

void eval_jacob_9 (const double mw_avg, const double rho, const double cp_avg, const double* spec_rates, const double* h, const double* cp, double* jac) {
  double rho_inv = 1.0 / rho;
  double working_temp = (1.0 / cp_avg);
  double j_temp = 1.0 / (rho * cp_avg * cp_avg);
  jac[54] += (spec_rates[0] * mw_avg * 9.2803892982949643e-01 * rho_inv);
  jac[53] = -(h[0] * (working_temp * jac[54] - (j_temp * (cp[0] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[107] += (spec_rates[0] * mw_avg * 1.9280389298294964e+00 * rho_inv);
  jac[106] = -(h[0] * (working_temp * jac[107] - (j_temp * (cp[1] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[160] += (spec_rates[0] * mw_avg * 5.4036154725429976e-02 * rho_inv);
  jac[159] = -(h[0] * (working_temp * jac[160] - (j_temp * (cp[2] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[213] += (spec_rates[0] * mw_avg * -8.9624577225368204e-03 * rho_inv);
  jac[212] = -(h[0] * (working_temp * jac[213] - (j_temp * (cp[3] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[266] += (spec_rates[0] * mw_avg * 4.6568929229755335e-02 * rho_inv);
  jac[265] = -(h[0] * (working_temp * jac[266] - (j_temp * (cp[4] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[319] += (spec_rates[0] * mw_avg * 3.9937273901861609e-02 * rho_inv);
  jac[318] = -(h[0] * (working_temp * jac[319] - (j_temp * (cp[5] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[372] += (spec_rates[0] * mw_avg * -1.0886271508169818e-02 * rho_inv);
  jac[371] = -(h[0] * (working_temp * jac[372] - (j_temp * (cp[6] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[425] += (spec_rates[0] * mw_avg * -1.2696070470374144e-02 * rho_inv);
  jac[424] = -(h[0] * (working_temp * jac[425] - (j_temp * (cp[7] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[478] += (spec_rates[0] * mw_avg * 9.5875080025150383e-02 * rho_inv);
  jac[477] = -(h[0] * (working_temp * jac[478] - (j_temp * (cp[8] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[531] += (spec_rates[0] * mw_avg * 8.2881029109468499e-02 * rho_inv);
  jac[530] = -(h[0] * (working_temp * jac[531] - (j_temp * (cp[9] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[584] += (spec_rates[0] * mw_avg * 7.1754424650867926e-02 * rho_inv);
  jac[583] = -(h[0] * (working_temp * jac[584] - (j_temp * (cp[10] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[637] += (spec_rates[0] * mw_avg * 7.1754424650867926e-02 * rho_inv);
  jac[636] = -(h[0] * (working_temp * jac[637] - (j_temp * (cp[11] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[690] += (spec_rates[0] * mw_avg * 6.2119683706164004e-02 * rho_inv);
  jac[689] = -(h[0] * (working_temp * jac[690] - (j_temp * (cp[12] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[743] += (spec_rates[0] * mw_avg * 5.3695612345472425e-02 * rho_inv);
  jac[742] = -(h[0] * (working_temp * jac[743] - (j_temp * (cp[13] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[796] += (spec_rates[0] * mw_avg * 7.9127786866828727e-06 * rho_inv);
  jac[795] = -(h[0] * (working_temp * jac[796] - (j_temp * (cp[14] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[849] += (spec_rates[0] * mw_avg * -2.6155817704007524e-02 * rho_inv);
  jac[848] = -(h[0] * (working_temp * jac[849] - (j_temp * (cp[15] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[902] += (spec_rates[0] * mw_avg * -2.4918999836493717e-03 * rho_inv);
  jac[901] = -(h[0] * (working_temp * jac[902] - (j_temp * (cp[16] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[955] += (spec_rates[0] * mw_avg * -4.8238823470369866e-03 * rho_inv);
  jac[954] = -(h[0] * (working_temp * jac[955] - (j_temp * (cp[17] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1008] += (spec_rates[0] * mw_avg * -7.0043868705850091e-03 * rho_inv);
  jac[1007] = -(h[0] * (working_temp * jac[1008] - (j_temp * (cp[18] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1061] += (spec_rates[0] * mw_avg * -7.0043868705850091e-03 * rho_inv);
  jac[1060] = -(h[0] * (working_temp * jac[1061] - (j_temp * (cp[19] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1114] += (spec_rates[0] * mw_avg * -9.0477085244722727e-03 * rho_inv);
  jac[1113] = -(h[0] * (working_temp * jac[1114] - (j_temp * (cp[20] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1167] += (spec_rates[0] * mw_avg * 8.5776766263324870e-03 * rho_inv);
  jac[1166] = -(h[0] * (working_temp * jac[1167] - (j_temp * (cp[21] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1220] += (spec_rates[0] * mw_avg * 5.4599794694824306e-03 * rho_inv);
  jac[1219] = -(h[0] * (working_temp * jac[1220] - (j_temp * (cp[22] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1273] += (spec_rates[0] * mw_avg * 2.5746621533822823e-03 * rho_inv);
  jac[1272] = -(h[0] * (working_temp * jac[1273] - (j_temp * (cp[23] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1326] += (spec_rates[0] * mw_avg * -1.0332275981785601e-04 * rho_inv);
  jac[1325] = -(h[0] * (working_temp * jac[1326] - (j_temp * (cp[24] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1379] += (spec_rates[0] * mw_avg * -2.5955478507494450e-03 * rho_inv);
  jac[1378] = -(h[0] * (working_temp * jac[1379] - (j_temp * (cp[25] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1432] += (spec_rates[0] * mw_avg * -4.9206932321698071e-03 * rho_inv);
  jac[1431] = -(h[0] * (working_temp * jac[1432] - (j_temp * (cp[26] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1485] += (spec_rates[0] * mw_avg * -2.2828425092615463e-02 * rho_inv);
  jac[1484] = -(h[0] * (working_temp * jac[1485] - (j_temp * (cp[27] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1538] += (spec_rates[0] * mw_avg * -2.4006492709735462e-02 * rho_inv);
  jac[1537] = -(h[0] * (working_temp * jac[1538] - (j_temp * (cp[28] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1591] += (spec_rates[0] * mw_avg * -2.4006492709735469e-02 * rho_inv);
  jac[1590] = -(h[0] * (working_temp * jac[1591] - (j_temp * (cp[29] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1644] += (spec_rates[0] * mw_avg * 7.1961070170503627e-02 * rho_inv);
  jac[1643] = -(h[0] * (working_temp * jac[1644] - (j_temp * (cp[30] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1697] += (spec_rates[0] * mw_avg * 6.2299533452084409e-02 * rho_inv);
  jac[1696] = -(h[0] * (working_temp * jac[1697] - (j_temp * (cp[31] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1750] += (spec_rates[0] * mw_avg * 5.3853559396945395e-02 * rho_inv);
  jac[1749] = -(h[0] * (working_temp * jac[1750] - (j_temp * (cp[32] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1803] += (spec_rates[0] * mw_avg * 4.6407321708565520e-02 * rho_inv);
  jac[1802] = -(h[0] * (working_temp * jac[1803] - (j_temp * (cp[33] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1856] += (spec_rates[0] * mw_avg * -2.4992726430222013e-03 * rho_inv);
  jac[1855] = -(h[0] * (working_temp * jac[1856] - (j_temp * (cp[34] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1909] += (spec_rates[0] * mw_avg * -4.7788201376770091e-03 * rho_inv);
  jac[1908] = -(h[0] * (working_temp * jac[1909] - (j_temp * (cp[35] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[1962] += (spec_rates[0] * mw_avg * -2.8142869145148856e-02 * rho_inv);
  jac[1961] = -(h[0] * (working_temp * jac[1962] - (j_temp * (cp[36] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2015] += (spec_rates[0] * mw_avg * -2.6159023133363591e-02 * rho_inv);
  jac[2014] = -(h[0] * (working_temp * jac[2015] - (j_temp * (cp[37] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2068] += (spec_rates[0] * mw_avg * -6.9622051388792761e-03 * rho_inv);
  jac[2067] = -(h[0] * (working_temp * jac[2068] - (j_temp * (cp[38] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2121] += (spec_rates[0] * mw_avg * 5.5199101144865429e-03 * rho_inv);
  jac[2120] = -(h[0] * (working_temp * jac[2121] - (j_temp * (cp[39] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2174] += (spec_rates[0] * mw_avg * 2.6302074587734141e-03 * rho_inv);
  jac[2173] = -(h[0] * (working_temp * jac[2174] - (j_temp * (cp[40] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2227] += (spec_rates[0] * mw_avg * -5.1698494637284242e-05 * rho_inv);
  jac[2226] = -(h[0] * (working_temp * jac[2227] - (j_temp * (cp[41] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2280] += (spec_rates[0] * mw_avg * -2.2832113116544820e-02 * rho_inv);
  jac[2279] = -(h[0] * (working_temp * jac[2280] - (j_temp * (cp[42] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2333] += (spec_rates[0] * mw_avg * -2.5107467574064530e-02 * rho_inv);
  jac[2332] = -(h[0] * (working_temp * jac[2333] - (j_temp * (cp[43] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2386] += (spec_rates[0] * mw_avg * -2.5107467574064530e-02 * rho_inv);
  jac[2385] = -(h[0] * (working_temp * jac[2386] - (j_temp * (cp[44] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2439] += (spec_rates[0] * mw_avg * -2.5107467574064530e-02 * rho_inv);
  jac[2438] = -(h[0] * (working_temp * jac[2439] - (j_temp * (cp[45] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2492] += (spec_rates[0] * mw_avg * -2.3983506728536847e-02 * rho_inv);
  jac[2491] = -(h[0] * (working_temp * jac[2492] - (j_temp * (cp[46] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2545] += (spec_rates[0] * mw_avg * -2.1498468788707290e-02 * rho_inv);
  jac[2544] = -(h[0] * (working_temp * jac[2545] - (j_temp * (cp[47] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2598] += (spec_rates[0] * mw_avg * -2.5176516119290990e-02 * rho_inv);
  jac[2597] = -(h[0] * (working_temp * jac[2598] - (j_temp * (cp[48] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2651] += (spec_rates[0] * mw_avg * -2.6245898088897188e-02 * rho_inv);
  jac[2650] = -(h[0] * (working_temp * jac[2651] - (j_temp * (cp[49] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2704] += (spec_rates[0] * mw_avg * -2.5129389440331960e-02 * rho_inv);
  jac[2703] = -(h[0] * (working_temp * jac[2704] - (j_temp * (cp[50] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[2757] += (spec_rates[0] * mw_avg * -2.6200902227954216e-02 * rho_inv);
  jac[2756] = -(h[0] * (working_temp * jac[2757] - (j_temp * (cp[51] - cp[52]) * spec_rates[0] * 2.01588000e+00)));
  jac[55] += (spec_rates[1] * mw_avg * 4.6401946491474821e-01 * rho_inv);
  jac[53] -= (h[1] * (working_temp * jac[55] - (j_temp * (cp[0] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[108] += (spec_rates[1] * mw_avg * 9.6401946491474821e-01 * rho_inv);
  jac[106] -= (h[1] * (working_temp * jac[108] - (j_temp * (cp[1] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[161] += (spec_rates[1] * mw_avg * 2.7018077362714988e-02 * rho_inv);
  jac[159] -= (h[1] * (working_temp * jac[161] - (j_temp * (cp[2] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[214] += (spec_rates[1] * mw_avg * -4.4812288612684102e-03 * rho_inv);
  jac[212] -= (h[1] * (working_temp * jac[214] - (j_temp * (cp[3] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[267] += (spec_rates[1] * mw_avg * 2.3284464614877667e-02 * rho_inv);
  jac[265] -= (h[1] * (working_temp * jac[267] - (j_temp * (cp[4] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[320] += (spec_rates[1] * mw_avg * 1.9968636950930804e-02 * rho_inv);
  jac[318] -= (h[1] * (working_temp * jac[320] - (j_temp * (cp[5] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[373] += (spec_rates[1] * mw_avg * -5.4431357540849091e-03 * rho_inv);
  jac[371] -= (h[1] * (working_temp * jac[373] - (j_temp * (cp[6] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[426] += (spec_rates[1] * mw_avg * -6.3480352351870722e-03 * rho_inv);
  jac[424] -= (h[1] * (working_temp * jac[426] - (j_temp * (cp[7] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[479] += (spec_rates[1] * mw_avg * 4.7937540012575192e-02 * rho_inv);
  jac[477] -= (h[1] * (working_temp * jac[479] - (j_temp * (cp[8] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[532] += (spec_rates[1] * mw_avg * 4.1440514554734249e-02 * rho_inv);
  jac[530] -= (h[1] * (working_temp * jac[532] - (j_temp * (cp[9] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[585] += (spec_rates[1] * mw_avg * 3.5877212325433963e-02 * rho_inv);
  jac[583] -= (h[1] * (working_temp * jac[585] - (j_temp * (cp[10] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[638] += (spec_rates[1] * mw_avg * 3.5877212325433963e-02 * rho_inv);
  jac[636] -= (h[1] * (working_temp * jac[638] - (j_temp * (cp[11] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[691] += (spec_rates[1] * mw_avg * 3.1059841853082002e-02 * rho_inv);
  jac[689] -= (h[1] * (working_temp * jac[691] - (j_temp * (cp[12] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[744] += (spec_rates[1] * mw_avg * 2.6847806172736213e-02 * rho_inv);
  jac[742] -= (h[1] * (working_temp * jac[744] - (j_temp * (cp[13] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[797] += (spec_rates[1] * mw_avg * 3.9563893433414364e-06 * rho_inv);
  jac[795] -= (h[1] * (working_temp * jac[797] - (j_temp * (cp[14] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[850] += (spec_rates[1] * mw_avg * -1.3077908852003762e-02 * rho_inv);
  jac[848] -= (h[1] * (working_temp * jac[850] - (j_temp * (cp[15] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[903] += (spec_rates[1] * mw_avg * -1.2459499918246859e-03 * rho_inv);
  jac[901] -= (h[1] * (working_temp * jac[903] - (j_temp * (cp[16] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[956] += (spec_rates[1] * mw_avg * -2.4119411735184933e-03 * rho_inv);
  jac[954] -= (h[1] * (working_temp * jac[956] - (j_temp * (cp[17] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1009] += (spec_rates[1] * mw_avg * -3.5021934352925045e-03 * rho_inv);
  jac[1007] -= (h[1] * (working_temp * jac[1009] - (j_temp * (cp[18] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1062] += (spec_rates[1] * mw_avg * -3.5021934352925045e-03 * rho_inv);
  jac[1060] -= (h[1] * (working_temp * jac[1062] - (j_temp * (cp[19] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1115] += (spec_rates[1] * mw_avg * -4.5238542622361363e-03 * rho_inv);
  jac[1113] -= (h[1] * (working_temp * jac[1115] - (j_temp * (cp[20] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1168] += (spec_rates[1] * mw_avg * 4.2888383131662435e-03 * rho_inv);
  jac[1166] -= (h[1] * (working_temp * jac[1168] - (j_temp * (cp[21] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1221] += (spec_rates[1] * mw_avg * 2.7299897347412153e-03 * rho_inv);
  jac[1219] -= (h[1] * (working_temp * jac[1221] - (j_temp * (cp[22] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1274] += (spec_rates[1] * mw_avg * 1.2873310766911411e-03 * rho_inv);
  jac[1272] -= (h[1] * (working_temp * jac[1274] - (j_temp * (cp[23] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1327] += (spec_rates[1] * mw_avg * -5.1661379908928005e-05 * rho_inv);
  jac[1325] -= (h[1] * (working_temp * jac[1327] - (j_temp * (cp[24] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1380] += (spec_rates[1] * mw_avg * -1.2977739253747225e-03 * rho_inv);
  jac[1378] -= (h[1] * (working_temp * jac[1380] - (j_temp * (cp[25] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1433] += (spec_rates[1] * mw_avg * -2.4603466160849036e-03 * rho_inv);
  jac[1431] -= (h[1] * (working_temp * jac[1433] - (j_temp * (cp[26] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1486] += (spec_rates[1] * mw_avg * -1.1414212546307732e-02 * rho_inv);
  jac[1484] -= (h[1] * (working_temp * jac[1486] - (j_temp * (cp[27] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1539] += (spec_rates[1] * mw_avg * -1.2003246354867731e-02 * rho_inv);
  jac[1537] -= (h[1] * (working_temp * jac[1539] - (j_temp * (cp[28] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1592] += (spec_rates[1] * mw_avg * -1.2003246354867735e-02 * rho_inv);
  jac[1590] -= (h[1] * (working_temp * jac[1592] - (j_temp * (cp[29] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1645] += (spec_rates[1] * mw_avg * 3.5980535085251814e-02 * rho_inv);
  jac[1643] -= (h[1] * (working_temp * jac[1645] - (j_temp * (cp[30] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1698] += (spec_rates[1] * mw_avg * 3.1149766726042204e-02 * rho_inv);
  jac[1696] -= (h[1] * (working_temp * jac[1698] - (j_temp * (cp[31] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1751] += (spec_rates[1] * mw_avg * 2.6926779698472698e-02 * rho_inv);
  jac[1749] -= (h[1] * (working_temp * jac[1751] - (j_temp * (cp[32] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1804] += (spec_rates[1] * mw_avg * 2.3203660854282760e-02 * rho_inv);
  jac[1802] -= (h[1] * (working_temp * jac[1804] - (j_temp * (cp[33] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1857] += (spec_rates[1] * mw_avg * -1.2496363215111007e-03 * rho_inv);
  jac[1855] -= (h[1] * (working_temp * jac[1857] - (j_temp * (cp[34] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1910] += (spec_rates[1] * mw_avg * -2.3894100688385046e-03 * rho_inv);
  jac[1908] -= (h[1] * (working_temp * jac[1910] - (j_temp * (cp[35] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[1963] += (spec_rates[1] * mw_avg * -1.4071434572574428e-02 * rho_inv);
  jac[1961] -= (h[1] * (working_temp * jac[1963] - (j_temp * (cp[36] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2016] += (spec_rates[1] * mw_avg * -1.3079511566681796e-02 * rho_inv);
  jac[2014] -= (h[1] * (working_temp * jac[2016] - (j_temp * (cp[37] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2069] += (spec_rates[1] * mw_avg * -3.4811025694396380e-03 * rho_inv);
  jac[2067] -= (h[1] * (working_temp * jac[2069] - (j_temp * (cp[38] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2122] += (spec_rates[1] * mw_avg * 2.7599550572432715e-03 * rho_inv);
  jac[2120] -= (h[1] * (working_temp * jac[2122] - (j_temp * (cp[39] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2175] += (spec_rates[1] * mw_avg * 1.3151037293867070e-03 * rho_inv);
  jac[2173] -= (h[1] * (working_temp * jac[2175] - (j_temp * (cp[40] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2228] += (spec_rates[1] * mw_avg * -2.5849247318642121e-05 * rho_inv);
  jac[2226] -= (h[1] * (working_temp * jac[2228] - (j_temp * (cp[41] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2281] += (spec_rates[1] * mw_avg * -1.1416056558272410e-02 * rho_inv);
  jac[2279] -= (h[1] * (working_temp * jac[2281] - (j_temp * (cp[42] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2334] += (spec_rates[1] * mw_avg * -1.2553733787032265e-02 * rho_inv);
  jac[2332] -= (h[1] * (working_temp * jac[2334] - (j_temp * (cp[43] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2387] += (spec_rates[1] * mw_avg * -1.2553733787032265e-02 * rho_inv);
  jac[2385] -= (h[1] * (working_temp * jac[2387] - (j_temp * (cp[44] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2440] += (spec_rates[1] * mw_avg * -1.2553733787032265e-02 * rho_inv);
  jac[2438] -= (h[1] * (working_temp * jac[2440] - (j_temp * (cp[45] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2493] += (spec_rates[1] * mw_avg * -1.1991753364268424e-02 * rho_inv);
  jac[2491] -= (h[1] * (working_temp * jac[2493] - (j_temp * (cp[46] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2546] += (spec_rates[1] * mw_avg * -1.0749234394353645e-02 * rho_inv);
  jac[2544] -= (h[1] * (working_temp * jac[2546] - (j_temp * (cp[47] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2599] += (spec_rates[1] * mw_avg * -1.2588258059645495e-02 * rho_inv);
  jac[2597] -= (h[1] * (working_temp * jac[2599] - (j_temp * (cp[48] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2652] += (spec_rates[1] * mw_avg * -1.3122949044448594e-02 * rho_inv);
  jac[2650] -= (h[1] * (working_temp * jac[2652] - (j_temp * (cp[49] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2705] += (spec_rates[1] * mw_avg * -1.2564694720165980e-02 * rho_inv);
  jac[2703] -= (h[1] * (working_temp * jac[2705] - (j_temp * (cp[50] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[2758] += (spec_rates[1] * mw_avg * -1.3100451113977108e-02 * rho_inv);
  jac[2756] -= (h[1] * (working_temp * jac[2758] - (j_temp * (cp[51] - cp[52]) * spec_rates[1] * 1.00794000e+00)));
  jac[56] += (spec_rates[2] * mw_avg * 7.3655505555459868e+00 * rho_inv);
  jac[53] -= (h[2] * (working_temp * jac[56] - (j_temp * (cp[0] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[109] += (spec_rates[2] * mw_avg * 1.5302233294597915e+01 * rho_inv);
  jac[106] -= (h[2] * (working_temp * jac[109] - (j_temp * (cp[1] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[162] += (spec_rates[2] * mw_avg * 4.2886781649405936e-01 * rho_inv);
  jac[159] -= (h[2] * (working_temp * jac[162] - (j_temp * (cp[2] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[215] += (spec_rates[2] * mw_avg * -7.1132183505940638e-02 * rho_inv);
  jac[212] -= (h[2] * (working_temp * jac[215] - (j_temp * (cp[3] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[268] += (spec_rates[2] * mw_avg * 3.6960281679392992e-01 * rho_inv);
  jac[265] -= (h[2] * (working_temp * jac[268] - (j_temp * (cp[4] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[321] += (spec_rates[2] * mw_avg * 3.1696947242169404e-01 * rho_inv);
  jac[318] -= (h[2] * (working_temp * jac[321] - (j_temp * (cp[5] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[374] += (spec_rates[2] * mw_avg * -8.6400883171524182e-02 * rho_inv);
  jac[371] -= (h[2] * (working_temp * jac[374] - (j_temp * (cp[6] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[427] += (spec_rates[2] * mw_avg * -1.0076468335600536e-01 * rho_inv);
  jac[424] -= (h[2] * (working_temp * jac[427] - (j_temp * (cp[7] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[480] += (spec_rates[2] * mw_avg * 7.6093009274083312e-01 * rho_inv);
  jac[477] -= (h[2] * (working_temp * jac[480] - (j_temp * (cp[8] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[533] += (spec_rates[2] * mw_avg * 6.5780043312797898e-01 * rho_inv);
  jac[530] -= (h[2] * (working_temp * jac[533] - (j_temp * (cp[9] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[586] += (spec_rates[2] * mw_avg * 5.6949210357714553e-01 * rho_inv);
  jac[583] -= (h[2] * (working_temp * jac[586] - (j_temp * (cp[10] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[639] += (spec_rates[2] * mw_avg * 5.6949210357714553e-01 * rho_inv);
  jac[636] -= (h[2] * (working_temp * jac[639] - (j_temp * (cp[11] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[692] += (spec_rates[2] * mw_avg * 4.9302422142607716e-01 * rho_inv);
  jac[689] -= (h[2] * (working_temp * jac[692] - (j_temp * (cp[12] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[745] += (spec_rates[2] * mw_avg * 4.2616503966513453e-01 * rho_inv);
  jac[742] -= (h[2] * (working_temp * jac[745] - (j_temp * (cp[13] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[798] += (spec_rates[2] * mw_avg * 6.2801214020533931e-05 * rho_inv);
  jac[795] -= (h[2] * (working_temp * jac[798] - (j_temp * (cp[14] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[851] += (spec_rates[2] * mw_avg * -2.0759042689718529e-01 * rho_inv);
  jac[848] -= (h[2] * (working_temp * jac[851] - (j_temp * (cp[15] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[904] += (spec_rates[2] * mw_avg * -1.9777419587673751e-02 * rho_inv);
  jac[901] -= (h[2] * (working_temp * jac[904] - (j_temp * (cp[16] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[957] += (spec_rates[2] * mw_avg * -3.8285623758945744e-02 * rho_inv);
  jac[954] -= (h[2] * (working_temp * jac[957] - (j_temp * (cp[17] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1010] += (spec_rates[2] * mw_avg * -5.5591596373413973e-02 * rho_inv);
  jac[1007] -= (h[2] * (working_temp * jac[1010] - (j_temp * (cp[18] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1063] += (spec_rates[2] * mw_avg * -5.5591596373413973e-02 * rho_inv);
  jac[1060] -= (h[2] * (working_temp * jac[1063] - (j_temp * (cp[19] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1116] += (spec_rates[2] * mw_avg * -7.1808792074152056e-02 * rho_inv);
  jac[1113] -= (h[2] * (working_temp * jac[1116] - (j_temp * (cp[20] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1169] += (spec_rates[2] * mw_avg * 6.8078298021382211e-02 * rho_inv);
  jac[1166] -= (h[2] * (working_temp * jac[1169] - (j_temp * (cp[21] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1222] += (spec_rates[2] * mw_avg * 4.3334124811019115e-02 * rho_inv);
  jac[1219] -= (h[2] * (working_temp * jac[1222] - (j_temp * (cp[22] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1275] += (spec_rates[2] * mw_avg * 2.0434276671639422e-02 * rho_inv);
  jac[1272] -= (h[2] * (working_temp * jac[1275] - (j_temp * (cp[23] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1328] += (spec_rates[2] * mw_avg * -8.2003996439758593e-04 * rho_inv);
  jac[1325] -= (h[2] * (working_temp * jac[1328] - (j_temp * (cp[24] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1381] += (spec_rates[2] * mw_avg * -2.0600039825426453e-02 * rho_inv);
  jac[1378] -= (h[2] * (working_temp * jac[1381] - (j_temp * (cp[25] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1434] += (spec_rates[2] * mw_avg * -3.9053981039931747e-02 * rho_inv);
  jac[1431] -= (h[2] * (working_temp * jac[1434] - (j_temp * (cp[26] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1487] += (spec_rates[2] * mw_avg * -1.8118196739230105e-01 * rho_inv);
  jac[1484] -= (h[2] * (working_temp * jac[1487] - (j_temp * (cp[27] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1540] += (spec_rates[2] * mw_avg * -1.9053191631453337e-01 * rho_inv);
  jac[1537] -= (h[2] * (working_temp * jac[1540] - (j_temp * (cp[28] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1593] += (spec_rates[2] * mw_avg * -1.9053191631453342e-01 * rho_inv);
  jac[1590] -= (h[2] * (working_temp * jac[1593] - (j_temp * (cp[29] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1646] += (spec_rates[2] * mw_avg * 5.7113218350594064e-01 * rho_inv);
  jac[1643] -= (h[2] * (working_temp * jac[1646] - (j_temp * (cp[30] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1699] += (spec_rates[2] * mw_avg * 4.9445163180014640e-01 * rho_inv);
  jac[1696] -= (h[2] * (working_temp * jac[1699] - (j_temp * (cp[31] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1752] += (spec_rates[2] * mw_avg * 4.2741861530224423e-01 * rho_inv);
  jac[1749] -= (h[2] * (working_temp * jac[1752] - (j_temp * (cp[32] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1805] += (spec_rates[2] * mw_avg * 3.6832018917000181e-01 * rho_inv);
  jac[1802] -= (h[2] * (working_temp * jac[1805] - (j_temp * (cp[33] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1858] += (spec_rates[2] * mw_avg * -1.9835934046058993e-02 * rho_inv);
  jac[1855] -= (h[2] * (working_temp * jac[1858] - (j_temp * (cp[34] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1911] += (spec_rates[2] * mw_avg * -3.7927979299734869e-02 * rho_inv);
  jac[1908] -= (h[2] * (working_temp * jac[1911] - (j_temp * (cp[35] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[1964] += (spec_rates[2] * mw_avg * -2.2336102377169997e-01 * rho_inv);
  jac[1961] -= (h[2] * (working_temp * jac[1964] - (j_temp * (cp[36] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2017] += (spec_rates[2] * mw_avg * -2.0761586737302684e-01 * rho_inv);
  jac[2014] -= (h[2] * (working_temp * jac[2017] - (j_temp * (cp[37] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2070] += (spec_rates[2] * mw_avg * -5.5256813351481776e-02 * rho_inv);
  jac[2067] -= (h[2] * (working_temp * jac[2070] - (j_temp * (cp[38] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2123] += (spec_rates[2] * mw_avg * 4.3809775326763480e-02 * rho_inv);
  jac[2120] -= (h[2] * (working_temp * jac[2123] - (j_temp * (cp[39] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2176] += (spec_rates[2] * mw_avg * 2.0875122138172591e-02 * rho_inv);
  jac[2173] -= (h[2] * (working_temp * jac[2176] - (j_temp * (cp[40] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2229] += (spec_rates[2] * mw_avg * -4.1031455002270246e-04 * rho_inv);
  jac[2226] -= (h[2] * (working_temp * jac[2229] - (j_temp * (cp[41] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2282] += (spec_rates[2] * mw_avg * -1.8121123806816239e-01 * rho_inv);
  jac[2279] -= (h[2] * (working_temp * jac[2282] - (j_temp * (cp[42] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2335] += (spec_rates[2] * mw_avg * -1.9927000451638391e-01 * rho_inv);
  jac[2332] -= (h[2] * (working_temp * jac[2335] - (j_temp * (cp[43] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2388] += (spec_rates[2] * mw_avg * -1.9927000451638391e-01 * rho_inv);
  jac[2385] -= (h[2] * (working_temp * jac[2388] - (j_temp * (cp[44] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2441] += (spec_rates[2] * mw_avg * -1.9927000451638391e-01 * rho_inv);
  jac[2438] -= (h[2] * (working_temp * jac[2441] - (j_temp * (cp[45] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2494] += (spec_rates[2] * mw_avg * -1.9034948387431413e-01 * rho_inv);
  jac[2491] -= (h[2] * (working_temp * jac[2494] - (j_temp * (cp[46] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2547] += (spec_rates[2] * mw_avg * -1.7062652615137971e-01 * rho_inv);
  jac[2544] -= (h[2] * (working_temp * jac[2547] - (j_temp * (cp[47] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2600] += (spec_rates[2] * mw_avg * -1.9981802091343939e-01 * rho_inv);
  jac[2597] -= (h[2] * (working_temp * jac[2600] - (j_temp * (cp[48] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2653] += (spec_rates[2] * mw_avg * -2.0830536633306629e-01 * rho_inv);
  jac[2650] -= (h[2] * (working_temp * jac[2653] - (j_temp * (cp[49] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2706] += (spec_rates[2] * mw_avg * -1.9944399141399641e-01 * rho_inv);
  jac[2703] -= (h[2] * (working_temp * jac[2706] - (j_temp * (cp[50] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[2759] += (spec_rates[2] * mw_avg * -2.0794824846019139e-01 * rho_inv);
  jac[2756] -= (h[2] * (working_temp * jac[2759] - (j_temp * (cp[51] - cp[52]) * spec_rates[2] * 1.59994000e+01)));
  jac[57] += (spec_rates[3] * mw_avg * 1.4731101111091974e+01 * rho_inv);
  jac[53] -= (h[3] * (working_temp * jac[57] - (j_temp * (cp[0] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[110] += (spec_rates[3] * mw_avg * 3.0604466589195830e+01 * rho_inv);
  jac[106] -= (h[3] * (working_temp * jac[110] - (j_temp * (cp[1] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[163] += (spec_rates[3] * mw_avg * 8.5773563298811872e-01 * rho_inv);
  jac[159] -= (h[3] * (working_temp * jac[163] - (j_temp * (cp[2] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[216] += (spec_rates[3] * mw_avg * -1.4226436701188128e-01 * rho_inv);
  jac[212] -= (h[3] * (working_temp * jac[216] - (j_temp * (cp[3] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[269] += (spec_rates[3] * mw_avg * 7.3920563358785984e-01 * rho_inv);
  jac[265] -= (h[3] * (working_temp * jac[269] - (j_temp * (cp[4] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[322] += (spec_rates[3] * mw_avg * 6.3393894484338809e-01 * rho_inv);
  jac[318] -= (h[3] * (working_temp * jac[322] - (j_temp * (cp[5] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[375] += (spec_rates[3] * mw_avg * -1.7280176634304836e-01 * rho_inv);
  jac[371] -= (h[3] * (working_temp * jac[375] - (j_temp * (cp[6] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[428] += (spec_rates[3] * mw_avg * -2.0152936671201072e-01 * rho_inv);
  jac[424] -= (h[3] * (working_temp * jac[428] - (j_temp * (cp[7] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[481] += (spec_rates[3] * mw_avg * 1.5218601854816662e+00 * rho_inv);
  jac[477] -= (h[3] * (working_temp * jac[481] - (j_temp * (cp[8] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[534] += (spec_rates[3] * mw_avg * 1.3156008662559580e+00 * rho_inv);
  jac[530] -= (h[3] * (working_temp * jac[534] - (j_temp * (cp[9] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[587] += (spec_rates[3] * mw_avg * 1.1389842071542911e+00 * rho_inv);
  jac[583] -= (h[3] * (working_temp * jac[587] - (j_temp * (cp[10] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[640] += (spec_rates[3] * mw_avg * 1.1389842071542911e+00 * rho_inv);
  jac[636] -= (h[3] * (working_temp * jac[640] - (j_temp * (cp[11] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[693] += (spec_rates[3] * mw_avg * 9.8604844285215432e-01 * rho_inv);
  jac[689] -= (h[3] * (working_temp * jac[693] - (j_temp * (cp[12] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[746] += (spec_rates[3] * mw_avg * 8.5233007933026905e-01 * rho_inv);
  jac[742] -= (h[3] * (working_temp * jac[746] - (j_temp * (cp[13] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[799] += (spec_rates[3] * mw_avg * 1.2560242804106786e-04 * rho_inv);
  jac[795] -= (h[3] * (working_temp * jac[799] - (j_temp * (cp[14] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[852] += (spec_rates[3] * mw_avg * -4.1518085379437059e-01 * rho_inv);
  jac[848] -= (h[3] * (working_temp * jac[852] - (j_temp * (cp[15] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[905] += (spec_rates[3] * mw_avg * -3.9554839175347502e-02 * rho_inv);
  jac[901] -= (h[3] * (working_temp * jac[905] - (j_temp * (cp[16] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[958] += (spec_rates[3] * mw_avg * -7.6571247517891489e-02 * rho_inv);
  jac[954] -= (h[3] * (working_temp * jac[958] - (j_temp * (cp[17] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1011] += (spec_rates[3] * mw_avg * -1.1118319274682795e-01 * rho_inv);
  jac[1007] -= (h[3] * (working_temp * jac[1011] - (j_temp * (cp[18] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1064] += (spec_rates[3] * mw_avg * -1.1118319274682795e-01 * rho_inv);
  jac[1060] -= (h[3] * (working_temp * jac[1064] - (j_temp * (cp[19] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1117] += (spec_rates[3] * mw_avg * -1.4361758414830411e-01 * rho_inv);
  jac[1113] -= (h[3] * (working_temp * jac[1117] - (j_temp * (cp[20] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1170] += (spec_rates[3] * mw_avg * 1.3615659604276442e-01 * rho_inv);
  jac[1166] -= (h[3] * (working_temp * jac[1170] - (j_temp * (cp[21] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1223] += (spec_rates[3] * mw_avg * 8.6668249622038229e-02 * rho_inv);
  jac[1219] -= (h[3] * (working_temp * jac[1223] - (j_temp * (cp[22] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1276] += (spec_rates[3] * mw_avg * 4.0868553343278845e-02 * rho_inv);
  jac[1272] -= (h[3] * (working_temp * jac[1276] - (j_temp * (cp[23] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1329] += (spec_rates[3] * mw_avg * -1.6400799287951719e-03 * rho_inv);
  jac[1325] -= (h[3] * (working_temp * jac[1329] - (j_temp * (cp[24] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1382] += (spec_rates[3] * mw_avg * -4.1200079650852907e-02 * rho_inv);
  jac[1378] -= (h[3] * (working_temp * jac[1382] - (j_temp * (cp[25] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1435] += (spec_rates[3] * mw_avg * -7.8107962079863494e-02 * rho_inv);
  jac[1431] -= (h[3] * (working_temp * jac[1435] - (j_temp * (cp[26] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1488] += (spec_rates[3] * mw_avg * -3.6236393478460210e-01 * rho_inv);
  jac[1484] -= (h[3] * (working_temp * jac[1488] - (j_temp * (cp[27] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1541] += (spec_rates[3] * mw_avg * -3.8106383262906673e-01 * rho_inv);
  jac[1537] -= (h[3] * (working_temp * jac[1541] - (j_temp * (cp[28] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1594] += (spec_rates[3] * mw_avg * -3.8106383262906685e-01 * rho_inv);
  jac[1590] -= (h[3] * (working_temp * jac[1594] - (j_temp * (cp[29] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1647] += (spec_rates[3] * mw_avg * 1.1422643670118813e+00 * rho_inv);
  jac[1643] -= (h[3] * (working_temp * jac[1647] - (j_temp * (cp[30] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1700] += (spec_rates[3] * mw_avg * 9.8890326360029279e-01 * rho_inv);
  jac[1696] -= (h[3] * (working_temp * jac[1700] - (j_temp * (cp[31] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1753] += (spec_rates[3] * mw_avg * 8.5483723060448846e-01 * rho_inv);
  jac[1749] -= (h[3] * (working_temp * jac[1753] - (j_temp * (cp[32] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1806] += (spec_rates[3] * mw_avg * 7.3664037834000362e-01 * rho_inv);
  jac[1802] -= (h[3] * (working_temp * jac[1806] - (j_temp * (cp[33] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1859] += (spec_rates[3] * mw_avg * -3.9671868092117986e-02 * rho_inv);
  jac[1855] -= (h[3] * (working_temp * jac[1859] - (j_temp * (cp[34] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1912] += (spec_rates[3] * mw_avg * -7.5855958599469739e-02 * rho_inv);
  jac[1908] -= (h[3] * (working_temp * jac[1912] - (j_temp * (cp[35] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[1965] += (spec_rates[3] * mw_avg * -4.4672204754339995e-01 * rho_inv);
  jac[1961] -= (h[3] * (working_temp * jac[1965] - (j_temp * (cp[36] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2018] += (spec_rates[3] * mw_avg * -4.1523173474605368e-01 * rho_inv);
  jac[2014] -= (h[3] * (working_temp * jac[2018] - (j_temp * (cp[37] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2071] += (spec_rates[3] * mw_avg * -1.1051362670296355e-01 * rho_inv);
  jac[2067] -= (h[3] * (working_temp * jac[2071] - (j_temp * (cp[38] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2124] += (spec_rates[3] * mw_avg * 8.7619550653526959e-02 * rho_inv);
  jac[2120] -= (h[3] * (working_temp * jac[2124] - (j_temp * (cp[39] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2177] += (spec_rates[3] * mw_avg * 4.1750244276345182e-02 * rho_inv);
  jac[2173] -= (h[3] * (working_temp * jac[2177] - (j_temp * (cp[40] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2230] += (spec_rates[3] * mw_avg * -8.2062910004540492e-04 * rho_inv);
  jac[2226] -= (h[3] * (working_temp * jac[2230] - (j_temp * (cp[41] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2283] += (spec_rates[3] * mw_avg * -3.6242247613632478e-01 * rho_inv);
  jac[2279] -= (h[3] * (working_temp * jac[2283] - (j_temp * (cp[42] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2336] += (spec_rates[3] * mw_avg * -3.9854000903276782e-01 * rho_inv);
  jac[2332] -= (h[3] * (working_temp * jac[2336] - (j_temp * (cp[43] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2389] += (spec_rates[3] * mw_avg * -3.9854000903276782e-01 * rho_inv);
  jac[2385] -= (h[3] * (working_temp * jac[2389] - (j_temp * (cp[44] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2442] += (spec_rates[3] * mw_avg * -3.9854000903276782e-01 * rho_inv);
  jac[2438] -= (h[3] * (working_temp * jac[2442] - (j_temp * (cp[45] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2495] += (spec_rates[3] * mw_avg * -3.8069896774862827e-01 * rho_inv);
  jac[2491] -= (h[3] * (working_temp * jac[2495] - (j_temp * (cp[46] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2548] += (spec_rates[3] * mw_avg * -3.4125305230275943e-01 * rho_inv);
  jac[2544] -= (h[3] * (working_temp * jac[2548] - (j_temp * (cp[47] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2601] += (spec_rates[3] * mw_avg * -3.9963604182687879e-01 * rho_inv);
  jac[2597] -= (h[3] * (working_temp * jac[2601] - (j_temp * (cp[48] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2654] += (spec_rates[3] * mw_avg * -4.1661073266613258e-01 * rho_inv);
  jac[2650] -= (h[3] * (working_temp * jac[2654] - (j_temp * (cp[49] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2707] += (spec_rates[3] * mw_avg * -3.9888798282799282e-01 * rho_inv);
  jac[2703] -= (h[3] * (working_temp * jac[2707] - (j_temp * (cp[50] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[2760] += (spec_rates[3] * mw_avg * -4.1589649692038277e-01 * rho_inv);
  jac[2756] -= (h[3] * (working_temp * jac[2760] - (j_temp * (cp[51] - cp[52]) * spec_rates[3] * 3.19988000e+01)));
  jac[58] += (spec_rates[4] * mw_avg * 7.8295700204607348e+00 * rho_inv);
  jac[53] -= (h[4] * (working_temp * jac[58] - (j_temp * (cp[0] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[111] += (spec_rates[4] * mw_avg * 1.6266252759512660e+01 * rho_inv);
  jac[106] -= (h[4] * (working_temp * jac[111] - (j_temp * (cp[1] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[164] += (spec_rates[4] * mw_avg * 4.5588589385677430e-01 * rho_inv);
  jac[159] -= (h[4] * (working_temp * jac[164] - (j_temp * (cp[2] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[217] += (spec_rates[4] * mw_avg * -7.5613412367209046e-02 * rho_inv);
  jac[212] -= (h[4] * (working_temp * jac[217] - (j_temp * (cp[3] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[270] += (spec_rates[4] * mw_avg * 3.9288728140880758e-01 * rho_inv);
  jac[265] -= (h[4] * (working_temp * jac[270] - (j_temp * (cp[4] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[323] += (spec_rates[4] * mw_avg * 3.3693810937262486e-01 * rho_inv);
  jac[318] -= (h[4] * (working_temp * jac[323] - (j_temp * (cp[5] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[376] += (spec_rates[4] * mw_avg * -9.1844018925609089e-02 * rho_inv);
  jac[371] -= (h[4] * (working_temp * jac[376] - (j_temp * (cp[6] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[429] += (spec_rates[4] * mw_avg * -1.0711271859119242e-01 * rho_inv);
  jac[424] -= (h[4] * (working_temp * jac[429] - (j_temp * (cp[7] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[482] += (spec_rates[4] * mw_avg * 8.0886763275340834e-01 * rho_inv);
  jac[477] -= (h[4] * (working_temp * jac[482] - (j_temp * (cp[8] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[535] += (spec_rates[4] * mw_avg * 6.9924094768271328e-01 * rho_inv);
  jac[530] -= (h[4] * (working_temp * jac[535] - (j_temp * (cp[9] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[588] += (spec_rates[4] * mw_avg * 6.0536931590257959e-01 * rho_inv);
  jac[583] -= (h[4] * (working_temp * jac[588] - (j_temp * (cp[10] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[641] += (spec_rates[4] * mw_avg * 6.0536931590257959e-01 * rho_inv);
  jac[636] -= (h[4] * (working_temp * jac[641] - (j_temp * (cp[11] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[694] += (spec_rates[4] * mw_avg * 5.2408406327915913e-01 * rho_inv);
  jac[689] -= (h[4] * (working_temp * jac[694] - (j_temp * (cp[12] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[747] += (spec_rates[4] * mw_avg * 4.5301284583787071e-01 * rho_inv);
  jac[742] -= (h[4] * (working_temp * jac[747] - (j_temp * (cp[13] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[800] += (spec_rates[4] * mw_avg * 6.6757603363875367e-05 * rho_inv);
  jac[795] -= (h[4] * (working_temp * jac[800] - (j_temp * (cp[14] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[853] += (spec_rates[4] * mw_avg * -2.2066833574918907e-01 * rho_inv);
  jac[848] -= (h[4] * (working_temp * jac[853] - (j_temp * (cp[15] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[906] += (spec_rates[4] * mw_avg * -2.1023369579498435e-02 * rho_inv);
  jac[901] -= (h[4] * (working_temp * jac[906] - (j_temp * (cp[16] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[959] += (spec_rates[4] * mw_avg * -4.0697564932464243e-02 * rho_inv);
  jac[954] -= (h[4] * (working_temp * jac[959] - (j_temp * (cp[17] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1012] += (spec_rates[4] * mw_avg * -5.9093789808706484e-02 * rho_inv);
  jac[1007] -= (h[4] * (working_temp * jac[1012] - (j_temp * (cp[18] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1065] += (spec_rates[4] * mw_avg * -5.9093789808706484e-02 * rho_inv);
  jac[1060] -= (h[4] * (working_temp * jac[1065] - (j_temp * (cp[19] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1118] += (spec_rates[4] * mw_avg * -7.6332646336388199e-02 * rho_inv);
  jac[1113] -= (h[4] * (working_temp * jac[1118] - (j_temp * (cp[20] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1171] += (spec_rates[4] * mw_avg * 7.2367136334548457e-02 * rho_inv);
  jac[1166] -= (h[4] * (working_temp * jac[1171] - (j_temp * (cp[21] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1224] += (spec_rates[4] * mw_avg * 4.6064114545760329e-02 * rho_inv);
  jac[1219] -= (h[4] * (working_temp * jac[1224] - (j_temp * (cp[22] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1277] += (spec_rates[4] * mw_avg * 2.1721607748330568e-02 * rho_inv);
  jac[1272] -= (h[4] * (working_temp * jac[1277] - (j_temp * (cp[23] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1330] += (spec_rates[4] * mw_avg * -8.7170134430651397e-04 * rho_inv);
  jac[1325] -= (h[4] * (working_temp * jac[1330] - (j_temp * (cp[24] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1383] += (spec_rates[4] * mw_avg * -2.1897813750801170e-02 * rho_inv);
  jac[1378] -= (h[4] * (working_temp * jac[1383] - (j_temp * (cp[25] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1436] += (spec_rates[4] * mw_avg * -4.1514327656016654e-02 * rho_inv);
  jac[1431] -= (h[4] * (working_temp * jac[1436] - (j_temp * (cp[26] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1489] += (spec_rates[4] * mw_avg * -1.9259617993860878e-01 * rho_inv);
  jac[1484] -= (h[4] * (working_temp * jac[1489] - (j_temp * (cp[27] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1542] += (spec_rates[4] * mw_avg * -2.0253516266940108e-01 * rho_inv);
  jac[1537] -= (h[4] * (working_temp * jac[1542] - (j_temp * (cp[28] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1595] += (spec_rates[4] * mw_avg * -2.0253516266940116e-01 * rho_inv);
  jac[1590] -= (h[4] * (working_temp * jac[1595] - (j_temp * (cp[29] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1648] += (spec_rates[4] * mw_avg * 6.0711271859119242e-01 * rho_inv);
  jac[1643] -= (h[4] * (working_temp * jac[1648] - (j_temp * (cp[30] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1701] += (spec_rates[4] * mw_avg * 5.2560139852618859e-01 * rho_inv);
  jac[1696] -= (h[4] * (working_temp * jac[1701] - (j_temp * (cp[31] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1754] += (spec_rates[4] * mw_avg * 4.5434539500071697e-01 * rho_inv);
  jac[1749] -= (h[4] * (working_temp * jac[1754] - (j_temp * (cp[32] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1807] += (spec_rates[4] * mw_avg * 3.9152385002428453e-01 * rho_inv);
  jac[1802] -= (h[4] * (working_temp * jac[1807] - (j_temp * (cp[33] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1860] += (spec_rates[4] * mw_avg * -2.1085570367570094e-02 * rho_inv);
  jac[1855] -= (h[4] * (working_temp * jac[1860] - (j_temp * (cp[34] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1913] += (spec_rates[4] * mw_avg * -4.0317389368573375e-02 * rho_inv);
  jac[1908] -= (h[4] * (working_temp * jac[1913] - (j_temp * (cp[35] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[1966] += (spec_rates[4] * mw_avg * -2.3743245834427437e-01 * rho_inv);
  jac[1961] -= (h[4] * (working_temp * jac[1966] - (j_temp * (cp[36] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2019] += (spec_rates[4] * mw_avg * -2.2069537893970861e-01 * rho_inv);
  jac[2014] -= (h[4] * (working_temp * jac[2019] - (j_temp * (cp[37] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2072] += (spec_rates[4] * mw_avg * -5.8737915920921417e-02 * rho_inv);
  jac[2067] -= (h[4] * (working_temp * jac[2072] - (j_temp * (cp[38] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2125] += (spec_rates[4] * mw_avg * 4.6569730384006754e-02 * rho_inv);
  jac[2120] -= (h[4] * (working_temp * jac[2125] - (j_temp * (cp[39] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2178] += (spec_rates[4] * mw_avg * 2.2190225867559296e-02 * rho_inv);
  jac[2173] -= (h[4] * (working_temp * jac[2178] - (j_temp * (cp[40] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2231] += (spec_rates[4] * mw_avg * -4.3616379734134458e-04 * rho_inv);
  jac[2226] -= (h[4] * (working_temp * jac[2231] - (j_temp * (cp[41] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2284] += (spec_rates[4] * mw_avg * -1.9262729462643480e-01 * rho_inv);
  jac[2279] -= (h[4] * (working_temp * jac[2284] - (j_temp * (cp[42] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2337] += (spec_rates[4] * mw_avg * -2.1182373830341619e-01 * rho_inv);
  jac[2332] -= (h[4] * (working_temp * jac[2337] - (j_temp * (cp[43] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2390] += (spec_rates[4] * mw_avg * -2.1182373830341619e-01 * rho_inv);
  jac[2385] -= (h[4] * (working_temp * jac[2390] - (j_temp * (cp[44] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2443] += (spec_rates[4] * mw_avg * -2.1182373830341619e-01 * rho_inv);
  jac[2438] -= (h[4] * (working_temp * jac[2443] - (j_temp * (cp[45] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2496] += (spec_rates[4] * mw_avg * -2.0234123723858255e-01 * rho_inv);
  jac[2491] -= (h[4] * (working_temp * jac[2496] - (j_temp * (cp[46] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2549] += (spec_rates[4] * mw_avg * -1.8137576054573337e-01 * rho_inv);
  jac[2544] -= (h[4] * (working_temp * jac[2549] - (j_temp * (cp[47] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2602] += (spec_rates[4] * mw_avg * -2.1240627897308487e-01 * rho_inv);
  jac[2597] -= (h[4] * (working_temp * jac[2602] - (j_temp * (cp[48] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2655] += (spec_rates[4] * mw_avg * -2.2142831537751489e-01 * rho_inv);
  jac[2650] -= (h[4] * (working_temp * jac[2655] - (j_temp * (cp[49] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2708] += (spec_rates[4] * mw_avg * -2.1200868613416241e-01 * rho_inv);
  jac[2703] -= (h[4] * (working_temp * jac[2708] - (j_temp * (cp[50] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[2761] += (spec_rates[4] * mw_avg * -2.2104869957416851e-01 * rho_inv);
  jac[2756] -= (h[4] * (working_temp * jac[2761] - (j_temp * (cp[51] - cp[52]) * spec_rates[4] * 1.70073400e+01)));
  jac[59] += (spec_rates[5] * mw_avg * 8.2935894853754846e+00 * rho_inv);
  jac[53] -= (h[5] * (working_temp * jac[59] - (j_temp * (cp[0] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[112] += (spec_rates[5] * mw_avg * 1.7230272224427413e+01 * rho_inv);
  jac[106] -= (h[5] * (working_temp * jac[112] - (j_temp * (cp[1] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[165] += (spec_rates[5] * mw_avg * 4.8290397121948930e-01 * rho_inv);
  jac[159] -= (h[5] * (working_temp * jac[165] - (j_temp * (cp[2] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[218] += (spec_rates[5] * mw_avg * -8.0094641228477453e-02 * rho_inv);
  jac[212] -= (h[5] * (working_temp * jac[218] - (j_temp * (cp[3] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[271] += (spec_rates[5] * mw_avg * 4.1617174602368529e-01 * rho_inv);
  jac[265] -= (h[5] * (working_temp * jac[271] - (j_temp * (cp[4] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[324] += (spec_rates[5] * mw_avg * 3.5690674632355568e-01 * rho_inv);
  jac[318] -= (h[5] * (working_temp * jac[324] - (j_temp * (cp[5] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[377] += (spec_rates[5] * mw_avg * -9.7287154679694010e-02 * rho_inv);
  jac[371] -= (h[5] * (working_temp * jac[377] - (j_temp * (cp[6] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[430] += (spec_rates[5] * mw_avg * -1.1346075382637950e-01 * rho_inv);
  jac[424] -= (h[5] * (working_temp * jac[430] - (j_temp * (cp[7] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[483] += (spec_rates[5] * mw_avg * 8.5680517276598367e-01 * rho_inv);
  jac[477] -= (h[5] * (working_temp * jac[483] - (j_temp * (cp[8] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[536] += (spec_rates[5] * mw_avg * 7.4068146223744746e-01 * rho_inv);
  jac[530] -= (h[5] * (working_temp * jac[536] - (j_temp * (cp[9] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[589] += (spec_rates[5] * mw_avg * 6.4124652822801353e-01 * rho_inv);
  jac[583] -= (h[5] * (working_temp * jac[589] - (j_temp * (cp[10] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[642] += (spec_rates[5] * mw_avg * 6.4124652822801353e-01 * rho_inv);
  jac[636] -= (h[5] * (working_temp * jac[642] - (j_temp * (cp[11] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[695] += (spec_rates[5] * mw_avg * 5.5514390513224121e-01 * rho_inv);
  jac[689] -= (h[5] * (working_temp * jac[695] - (j_temp * (cp[12] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[748] += (spec_rates[5] * mw_avg * 4.7986065201060690e-01 * rho_inv);
  jac[742] -= (h[5] * (working_temp * jac[748] - (j_temp * (cp[13] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[801] += (spec_rates[5] * mw_avg * 7.0713992707216802e-05 * rho_inv);
  jac[795] -= (h[5] * (working_temp * jac[801] - (j_temp * (cp[14] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[854] += (spec_rates[5] * mw_avg * -2.3374624460119284e-01 * rho_inv);
  jac[848] -= (h[5] * (working_temp * jac[854] - (j_temp * (cp[15] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[907] += (spec_rates[5] * mw_avg * -2.2269319571323123e-02 * rho_inv);
  jac[901] -= (h[5] * (working_temp * jac[907] - (j_temp * (cp[16] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[960] += (spec_rates[5] * mw_avg * -4.3109506105982735e-02 * rho_inv);
  jac[954] -= (h[5] * (working_temp * jac[960] - (j_temp * (cp[17] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1013] += (spec_rates[5] * mw_avg * -6.2595983243998982e-02 * rho_inv);
  jac[1007] -= (h[5] * (working_temp * jac[1013] - (j_temp * (cp[18] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1066] += (spec_rates[5] * mw_avg * -6.2595983243998982e-02 * rho_inv);
  jac[1060] -= (h[5] * (working_temp * jac[1066] - (j_temp * (cp[19] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1119] += (spec_rates[5] * mw_avg * -8.0856500598624342e-02 * rho_inv);
  jac[1113] -= (h[5] * (working_temp * jac[1119] - (j_temp * (cp[20] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1172] += (spec_rates[5] * mw_avg * 7.6655974647714703e-02 * rho_inv);
  jac[1166] -= (h[5] * (working_temp * jac[1172] - (j_temp * (cp[21] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1225] += (spec_rates[5] * mw_avg * 4.8794104280501543e-02 * rho_inv);
  jac[1219] -= (h[5] * (working_temp * jac[1225] - (j_temp * (cp[22] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1278] += (spec_rates[5] * mw_avg * 2.3008938825021710e-02 * rho_inv);
  jac[1272] -= (h[5] * (working_temp * jac[1278] - (j_temp * (cp[23] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1331] += (spec_rates[5] * mw_avg * -9.2336272421544201e-04 * rho_inv);
  jac[1325] -= (h[5] * (working_temp * jac[1331] - (j_temp * (cp[24] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1384] += (spec_rates[5] * mw_avg * -2.3195587676175893e-02 * rho_inv);
  jac[1378] -= (h[5] * (working_temp * jac[1384] - (j_temp * (cp[25] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1437] += (spec_rates[5] * mw_avg * -4.3974674272101555e-02 * rho_inv);
  jac[1431] -= (h[5] * (working_temp * jac[1437] - (j_temp * (cp[26] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1490] += (spec_rates[5] * mw_avg * -2.0401039248491651e-01 * rho_inv);
  jac[1484] -= (h[5] * (working_temp * jac[1490] - (j_temp * (cp[27] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1543] += (spec_rates[5] * mw_avg * -2.1453840902426885e-01 * rho_inv);
  jac[1537] -= (h[5] * (working_temp * jac[1543] - (j_temp * (cp[28] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1596] += (spec_rates[5] * mw_avg * -2.1453840902426891e-01 * rho_inv);
  jac[1590] -= (h[5] * (working_temp * jac[1596] - (j_temp * (cp[29] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1649] += (spec_rates[5] * mw_avg * 6.4309325367644432e-01 * rho_inv);
  jac[1643] -= (h[5] * (working_temp * jac[1649] - (j_temp * (cp[30] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1702] += (spec_rates[5] * mw_avg * 5.5675116525223090e-01 * rho_inv);
  jac[1696] -= (h[5] * (working_temp * jac[1702] - (j_temp * (cp[31] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1755] += (spec_rates[5] * mw_avg * 4.8127217469918965e-01 * rho_inv);
  jac[1749] -= (h[5] * (working_temp * jac[1755] - (j_temp * (cp[32] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1808] += (spec_rates[5] * mw_avg * 4.1472751087856735e-01 * rho_inv);
  jac[1802] -= (h[5] * (working_temp * jac[1808] - (j_temp * (cp[33] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1861] += (spec_rates[5] * mw_avg * -2.2335206689081195e-02 * rho_inv);
  jac[1855] -= (h[5] * (working_temp * jac[1861] - (j_temp * (cp[34] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1914] += (spec_rates[5] * mw_avg * -4.2706799437411881e-02 * rho_inv);
  jac[1908] -= (h[5] * (working_temp * jac[1914] - (j_temp * (cp[35] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[1967] += (spec_rates[5] * mw_avg * -2.5150389291684883e-01 * rho_inv);
  jac[1961] -= (h[5] * (working_temp * jac[1967] - (j_temp * (cp[36] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2020] += (spec_rates[5] * mw_avg * -2.3377489050639044e-01 * rho_inv);
  jac[2014] -= (h[5] * (working_temp * jac[2020] - (j_temp * (cp[37] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2073] += (spec_rates[5] * mw_avg * -6.2219018490361065e-02 * rho_inv);
  jac[2067] -= (h[5] * (working_temp * jac[2073] - (j_temp * (cp[38] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2126] += (spec_rates[5] * mw_avg * 4.9329685441250035e-02 * rho_inv);
  jac[2120] -= (h[5] * (working_temp * jac[2126] - (j_temp * (cp[39] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2179] += (spec_rates[5] * mw_avg * 2.3505329596946005e-02 * rho_inv);
  jac[2173] -= (h[5] * (working_temp * jac[2179] - (j_temp * (cp[40] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2232] += (spec_rates[5] * mw_avg * -4.6201304465998675e-04 * rho_inv);
  jac[2226] -= (h[5] * (working_temp * jac[2232] - (j_temp * (cp[41] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2285] += (spec_rates[5] * mw_avg * -2.0404335118470721e-01 * rho_inv);
  jac[2279] -= (h[5] * (working_temp * jac[2285] - (j_temp * (cp[42] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2338] += (spec_rates[5] * mw_avg * -2.2437747209044845e-01 * rho_inv);
  jac[2332] -= (h[5] * (working_temp * jac[2338] - (j_temp * (cp[43] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2391] += (spec_rates[5] * mw_avg * -2.2437747209044845e-01 * rho_inv);
  jac[2385] -= (h[5] * (working_temp * jac[2391] - (j_temp * (cp[44] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2444] += (spec_rates[5] * mw_avg * -2.2437747209044845e-01 * rho_inv);
  jac[2438] -= (h[5] * (working_temp * jac[2444] - (j_temp * (cp[45] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2497] += (spec_rates[5] * mw_avg * -2.1433299060285099e-01 * rho_inv);
  jac[2491] -= (h[5] * (working_temp * jac[2497] - (j_temp * (cp[46] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2550] += (spec_rates[5] * mw_avg * -1.9212499494008703e-01 * rho_inv);
  jac[2544] -= (h[5] * (working_temp * jac[2550] - (j_temp * (cp[47] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2603] += (spec_rates[5] * mw_avg * -2.2499453703273040e-01 * rho_inv);
  jac[2597] -= (h[5] * (working_temp * jac[2603] - (j_temp * (cp[48] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2656] += (spec_rates[5] * mw_avg * -2.3455126442196350e-01 * rho_inv);
  jac[2650] -= (h[5] * (working_temp * jac[2656] - (j_temp * (cp[49] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2709] += (spec_rates[5] * mw_avg * -2.2457338085432837e-01 * rho_inv);
  jac[2703] -= (h[5] * (working_temp * jac[2709] - (j_temp * (cp[50] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[2762] += (spec_rates[5] * mw_avg * -2.3414915068814562e-01 * rho_inv);
  jac[2756] -= (h[5] * (working_temp * jac[2762] - (j_temp * (cp[51] - cp[52]) * spec_rates[5] * 1.80152800e+01)));
  jac[60] += (spec_rates[6] * mw_avg * 1.5195120576006721e+01 * rho_inv);
  jac[53] -= (h[6] * (working_temp * jac[60] - (j_temp * (cp[0] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[113] += (spec_rates[6] * mw_avg * 3.1568486054110576e+01 * rho_inv);
  jac[106] -= (h[6] * (working_temp * jac[113] - (j_temp * (cp[1] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[166] += (spec_rates[6] * mw_avg * 8.8475371035083372e-01 * rho_inv);
  jac[159] -= (h[6] * (working_temp * jac[166] - (j_temp * (cp[2] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[219] += (spec_rates[6] * mw_avg * -1.4674559587314970e-01 * rho_inv);
  jac[212] -= (h[6] * (working_temp * jac[219] - (j_temp * (cp[3] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[272] += (spec_rates[6] * mw_avg * 7.6249009820273750e-01 * rho_inv);
  jac[265] -= (h[6] * (working_temp * jac[272] - (j_temp * (cp[4] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[325] += (spec_rates[6] * mw_avg * 6.5390758179431885e-01 * rho_inv);
  jac[318] -= (h[6] * (working_temp * jac[325] - (j_temp * (cp[5] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[378] += (spec_rates[6] * mw_avg * -1.7824490209713328e-01 * rho_inv);
  jac[371] -= (h[6] * (working_temp * jac[378] - (j_temp * (cp[6] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[431] += (spec_rates[6] * mw_avg * -2.0787740194719778e-01 * rho_inv);
  jac[424] -= (h[6] * (working_temp * jac[431] - (j_temp * (cp[7] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[484] += (spec_rates[6] * mw_avg * 1.5697977254942417e+00 * rho_inv);
  jac[477] -= (h[6] * (working_temp * jac[484] - (j_temp * (cp[8] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[537] += (spec_rates[6] * mw_avg * 1.3570413808106923e+00 * rho_inv);
  jac[530] -= (h[6] * (working_temp * jac[537] - (j_temp * (cp[9] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[590] += (spec_rates[6] * mw_avg * 1.1748614194797251e+00 * rho_inv);
  jac[583] -= (h[6] * (working_temp * jac[590] - (j_temp * (cp[10] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[643] += (spec_rates[6] * mw_avg * 1.1748614194797251e+00 * rho_inv);
  jac[636] -= (h[6] * (working_temp * jac[643] - (j_temp * (cp[11] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[696] += (spec_rates[6] * mw_avg * 1.0171082847052364e+00 * rho_inv);
  jac[689] -= (h[6] * (working_temp * jac[696] - (j_temp * (cp[12] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[749] += (spec_rates[6] * mw_avg * 8.7917788550300524e-01 * rho_inv);
  jac[742] -= (h[6] * (working_temp * jac[749] - (j_temp * (cp[13] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[802] += (spec_rates[6] * mw_avg * 1.2955881738440931e-04 * rho_inv);
  jac[795] -= (h[6] * (working_temp * jac[802] - (j_temp * (cp[14] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[855] += (spec_rates[6] * mw_avg * -4.2825876264637441e-01 * rho_inv);
  jac[848] -= (h[6] * (working_temp * jac[855] - (j_temp * (cp[15] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[908] += (spec_rates[6] * mw_avg * -4.0800789167172183e-02 * rho_inv);
  jac[901] -= (h[6] * (working_temp * jac[908] - (j_temp * (cp[16] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[961] += (spec_rates[6] * mw_avg * -7.8983188691409995e-02 * rho_inv);
  jac[954] -= (h[6] * (working_temp * jac[961] - (j_temp * (cp[17] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1014] += (spec_rates[6] * mw_avg * -1.1468538618212047e-01 * rho_inv);
  jac[1007] -= (h[6] * (working_temp * jac[1014] - (j_temp * (cp[18] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1067] += (spec_rates[6] * mw_avg * -1.1468538618212047e-01 * rho_inv);
  jac[1060] -= (h[6] * (working_temp * jac[1067] - (j_temp * (cp[19] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1120] += (spec_rates[6] * mw_avg * -1.4814143841054028e-01 * rho_inv);
  jac[1113] -= (h[6] * (working_temp * jac[1120] - (j_temp * (cp[20] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1173] += (spec_rates[6] * mw_avg * 1.4044543435593068e-01 * rho_inv);
  jac[1166] -= (h[6] * (working_temp * jac[1173] - (j_temp * (cp[21] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1226] += (spec_rates[6] * mw_avg * 8.9398239356779444e-02 * rho_inv);
  jac[1219] -= (h[6] * (working_temp * jac[1226] - (j_temp * (cp[22] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1279] += (spec_rates[6] * mw_avg * 4.2155884419969987e-02 * rho_inv);
  jac[1272] -= (h[6] * (working_temp * jac[1279] - (j_temp * (cp[23] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1332] += (spec_rates[6] * mw_avg * -1.6917413087040999e-03 * rho_inv);
  jac[1325] -= (h[6] * (working_temp * jac[1332] - (j_temp * (cp[24] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1385] += (spec_rates[6] * mw_avg * -4.2497853576227623e-02 * rho_inv);
  jac[1378] -= (h[6] * (working_temp * jac[1385] - (j_temp * (cp[25] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1438] += (spec_rates[6] * mw_avg * -8.0568308695948401e-02 * rho_inv);
  jac[1431] -= (h[6] * (working_temp * jac[1438] - (j_temp * (cp[26] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1491] += (spec_rates[6] * mw_avg * -3.7377814733090980e-01 * rho_inv);
  jac[1484] -= (h[6] * (working_temp * jac[1491] - (j_temp * (cp[27] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1544] += (spec_rates[6] * mw_avg * -3.9306707898393445e-01 * rho_inv);
  jac[1537] -= (h[6] * (working_temp * jac[1544] - (j_temp * (cp[28] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1597] += (spec_rates[6] * mw_avg * -3.9306707898393456e-01 * rho_inv);
  jac[1590] -= (h[6] * (working_temp * jac[1597] - (j_temp * (cp[29] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1650] += (spec_rates[6] * mw_avg * 1.1782449020971333e+00 * rho_inv);
  jac[1643] -= (h[6] * (working_temp * jac[1650] - (j_temp * (cp[30] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1703] += (spec_rates[6] * mw_avg * 1.0200530303263351e+00 * rho_inv);
  jac[1696] -= (h[6] * (working_temp * jac[1703] - (j_temp * (cp[31] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1756] += (spec_rates[6] * mw_avg * 8.8176401030296125e-01 * rho_inv);
  jac[1749] -= (h[6] * (working_temp * jac[1756] - (j_temp * (cp[32] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1809] += (spec_rates[6] * mw_avg * 7.5984403919428634e-01 * rho_inv);
  jac[1802] -= (h[6] * (working_temp * jac[1809] - (j_temp * (cp[33] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1862] += (spec_rates[6] * mw_avg * -4.0921504413629087e-02 * rho_inv);
  jac[1855] -= (h[6] * (working_temp * jac[1862] - (j_temp * (cp[34] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1915] += (spec_rates[6] * mw_avg * -7.8245368668308252e-02 * rho_inv);
  jac[1908] -= (h[6] * (working_temp * jac[1915] - (j_temp * (cp[35] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[1968] += (spec_rates[6] * mw_avg * -4.6079348211597443e-01 * rho_inv);
  jac[1961] -= (h[6] * (working_temp * jac[1968] - (j_temp * (cp[36] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2021] += (spec_rates[6] * mw_avg * -4.2831124631273554e-01 * rho_inv);
  jac[2014] -= (h[6] * (working_temp * jac[2021] - (j_temp * (cp[37] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2074] += (spec_rates[6] * mw_avg * -1.1399472927240321e-01 * rho_inv);
  jac[2067] -= (h[6] * (working_temp * jac[2074] - (j_temp * (cp[38] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2127] += (spec_rates[6] * mw_avg * 9.0379505710770247e-02 * rho_inv);
  jac[2120] -= (h[6] * (working_temp * jac[2127] - (j_temp * (cp[39] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2180] += (spec_rates[6] * mw_avg * 4.3065348005731890e-02 * rho_inv);
  jac[2173] -= (h[6] * (working_temp * jac[2180] - (j_temp * (cp[40] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2233] += (spec_rates[6] * mw_avg * -8.4647834736404704e-04 * rho_inv);
  jac[2226] -= (h[6] * (working_temp * jac[2233] - (j_temp * (cp[41] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2286] += (spec_rates[6] * mw_avg * -3.7383853269459716e-01 * rho_inv);
  jac[2279] -= (h[6] * (working_temp * jac[2286] - (j_temp * (cp[42] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2339] += (spec_rates[6] * mw_avg * -4.1109374281980016e-01 * rho_inv);
  jac[2332] -= (h[6] * (working_temp * jac[2339] - (j_temp * (cp[43] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2392] += (spec_rates[6] * mw_avg * -4.1109374281980016e-01 * rho_inv);
  jac[2385] -= (h[6] * (working_temp * jac[2392] - (j_temp * (cp[44] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2445] += (spec_rates[6] * mw_avg * -4.1109374281980016e-01 * rho_inv);
  jac[2438] -= (h[6] * (working_temp * jac[2445] - (j_temp * (cp[45] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2498] += (spec_rates[6] * mw_avg * -3.9269072111289671e-01 * rho_inv);
  jac[2491] -= (h[6] * (working_temp * jac[2498] - (j_temp * (cp[46] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2551] += (spec_rates[6] * mw_avg * -3.5200228669711314e-01 * rho_inv);
  jac[2544] -= (h[6] * (working_temp * jac[2551] - (j_temp * (cp[47] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2604] += (spec_rates[6] * mw_avg * -4.1222429988652431e-01 * rho_inv);
  jac[2597] -= (h[6] * (working_temp * jac[2604] - (j_temp * (cp[48] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2657] += (spec_rates[6] * mw_avg * -4.2973368171058118e-01 * rho_inv);
  jac[2650] -= (h[6] * (working_temp * jac[2657] - (j_temp * (cp[49] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2710] += (spec_rates[6] * mw_avg * -4.1145267754815884e-01 * rho_inv);
  jac[2703] -= (h[6] * (working_temp * jac[2710] - (j_temp * (cp[50] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[2763] += (spec_rates[6] * mw_avg * -4.2899694803435995e-01 * rho_inv);
  jac[2756] -= (h[6] * (working_temp * jac[2763] - (j_temp * (cp[51] - cp[52]) * spec_rates[6] * 3.30067400e+01)));
  jac[61] += (spec_rates[7] * mw_avg * 1.5659140040921470e+01 * rho_inv);
  jac[53] -= (h[7] * (working_temp * jac[61] - (j_temp * (cp[0] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[114] += (spec_rates[7] * mw_avg * 3.2532505519025321e+01 * rho_inv);
  jac[106] -= (h[7] * (working_temp * jac[114] - (j_temp * (cp[1] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[167] += (spec_rates[7] * mw_avg * 9.1177178771354861e-01 * rho_inv);
  jac[159] -= (h[7] * (working_temp * jac[167] - (j_temp * (cp[2] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[220] += (spec_rates[7] * mw_avg * -1.5122682473441809e-01 * rho_inv);
  jac[212] -= (h[7] * (working_temp * jac[220] - (j_temp * (cp[3] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[273] += (spec_rates[7] * mw_avg * 7.8577456281761515e-01 * rho_inv);
  jac[265] -= (h[7] * (working_temp * jac[273] - (j_temp * (cp[4] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[326] += (spec_rates[7] * mw_avg * 6.7387621874524972e-01 * rho_inv);
  jac[318] -= (h[7] * (working_temp * jac[326] - (j_temp * (cp[5] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[379] += (spec_rates[7] * mw_avg * -1.8368803785121818e-01 * rho_inv);
  jac[371] -= (h[7] * (working_temp * jac[379] - (j_temp * (cp[6] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[432] += (spec_rates[7] * mw_avg * -2.1422543718238485e-01 * rho_inv);
  jac[424] -= (h[7] * (working_temp * jac[432] - (j_temp * (cp[7] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[485] += (spec_rates[7] * mw_avg * 1.6177352655068167e+00 * rho_inv);
  jac[477] -= (h[7] * (working_temp * jac[485] - (j_temp * (cp[8] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[538] += (spec_rates[7] * mw_avg * 1.3984818953654266e+00 * rho_inv);
  jac[530] -= (h[7] * (working_temp * jac[538] - (j_temp * (cp[9] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[591] += (spec_rates[7] * mw_avg * 1.2107386318051592e+00 * rho_inv);
  jac[583] -= (h[7] * (working_temp * jac[591] - (j_temp * (cp[10] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[644] += (spec_rates[7] * mw_avg * 1.2107386318051592e+00 * rho_inv);
  jac[636] -= (h[7] * (working_temp * jac[644] - (j_temp * (cp[11] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[697] += (spec_rates[7] * mw_avg * 1.0481681265583183e+00 * rho_inv);
  jac[689] -= (h[7] * (working_temp * jac[697] - (j_temp * (cp[12] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[750] += (spec_rates[7] * mw_avg * 9.0602569167574143e-01 * rho_inv);
  jac[742] -= (h[7] * (working_temp * jac[750] - (j_temp * (cp[13] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[803] += (spec_rates[7] * mw_avg * 1.3351520672775073e-04 * rho_inv);
  jac[795] -= (h[7] * (working_temp * jac[803] - (j_temp * (cp[14] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[856] += (spec_rates[7] * mw_avg * -4.4133667149837813e-01 * rho_inv);
  jac[848] -= (h[7] * (working_temp * jac[856] - (j_temp * (cp[15] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[909] += (spec_rates[7] * mw_avg * -4.2046739158996871e-02 * rho_inv);
  jac[901] -= (h[7] * (working_temp * jac[909] - (j_temp * (cp[16] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[962] += (spec_rates[7] * mw_avg * -8.1395129864928487e-02 * rho_inv);
  jac[954] -= (h[7] * (working_temp * jac[962] - (j_temp * (cp[17] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1015] += (spec_rates[7] * mw_avg * -1.1818757961741297e-01 * rho_inv);
  jac[1007] -= (h[7] * (working_temp * jac[1015] - (j_temp * (cp[18] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1068] += (spec_rates[7] * mw_avg * -1.1818757961741297e-01 * rho_inv);
  jac[1060] -= (h[7] * (working_temp * jac[1068] - (j_temp * (cp[19] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1121] += (spec_rates[7] * mw_avg * -1.5266529267277640e-01 * rho_inv);
  jac[1113] -= (h[7] * (working_temp * jac[1121] - (j_temp * (cp[20] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1174] += (spec_rates[7] * mw_avg * 1.4473427266909691e-01 * rho_inv);
  jac[1166] -= (h[7] * (working_temp * jac[1174] - (j_temp * (cp[21] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1227] += (spec_rates[7] * mw_avg * 9.2128229091520658e-02 * rho_inv);
  jac[1219] -= (h[7] * (working_temp * jac[1227] - (j_temp * (cp[22] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1280] += (spec_rates[7] * mw_avg * 4.3443215496661136e-02 * rho_inv);
  jac[1272] -= (h[7] * (working_temp * jac[1280] - (j_temp * (cp[23] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1333] += (spec_rates[7] * mw_avg * -1.7434026886130279e-03 * rho_inv);
  jac[1325] -= (h[7] * (working_temp * jac[1333] - (j_temp * (cp[24] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1386] += (spec_rates[7] * mw_avg * -4.3795627501602340e-02 * rho_inv);
  jac[1378] -= (h[7] * (working_temp * jac[1386] - (j_temp * (cp[25] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1439] += (spec_rates[7] * mw_avg * -8.3028655312033309e-02 * rho_inv);
  jac[1431] -= (h[7] * (working_temp * jac[1439] - (j_temp * (cp[26] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1492] += (spec_rates[7] * mw_avg * -3.8519235987721756e-01 * rho_inv);
  jac[1484] -= (h[7] * (working_temp * jac[1492] - (j_temp * (cp[27] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1545] += (spec_rates[7] * mw_avg * -4.0507032533880216e-01 * rho_inv);
  jac[1537] -= (h[7] * (working_temp * jac[1545] - (j_temp * (cp[28] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1598] += (spec_rates[7] * mw_avg * -4.0507032533880233e-01 * rho_inv);
  jac[1590] -= (h[7] * (working_temp * jac[1598] - (j_temp * (cp[29] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1651] += (spec_rates[7] * mw_avg * 1.2142254371823848e+00 * rho_inv);
  jac[1643] -= (h[7] * (working_temp * jac[1651] - (j_temp * (cp[30] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1704] += (spec_rates[7] * mw_avg * 1.0512027970523772e+00 * rho_inv);
  jac[1696] -= (h[7] * (working_temp * jac[1704] - (j_temp * (cp[31] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1757] += (spec_rates[7] * mw_avg * 9.0869079000143393e-01 * rho_inv);
  jac[1749] -= (h[7] * (working_temp * jac[1757] - (j_temp * (cp[32] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1810] += (spec_rates[7] * mw_avg * 7.8304770004856905e-01 * rho_inv);
  jac[1802] -= (h[7] * (working_temp * jac[1810] - (j_temp * (cp[33] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1863] += (spec_rates[7] * mw_avg * -4.2171140735140188e-02 * rho_inv);
  jac[1855] -= (h[7] * (working_temp * jac[1863] - (j_temp * (cp[34] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1916] += (spec_rates[7] * mw_avg * -8.0634778737146751e-02 * rho_inv);
  jac[1908] -= (h[7] * (working_temp * jac[1916] - (j_temp * (cp[35] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[1969] += (spec_rates[7] * mw_avg * -4.7486491668854874e-01 * rho_inv);
  jac[1961] -= (h[7] * (working_temp * jac[1969] - (j_temp * (cp[36] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2022] += (spec_rates[7] * mw_avg * -4.4139075787941723e-01 * rho_inv);
  jac[2014] -= (h[7] * (working_temp * jac[2022] - (j_temp * (cp[37] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2075] += (spec_rates[7] * mw_avg * -1.1747583184184283e-01 * rho_inv);
  jac[2067] -= (h[7] * (working_temp * jac[2075] - (j_temp * (cp[38] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2128] += (spec_rates[7] * mw_avg * 9.3139460768013507e-02 * rho_inv);
  jac[2120] -= (h[7] * (working_temp * jac[2128] - (j_temp * (cp[39] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2181] += (spec_rates[7] * mw_avg * 4.4380451735118592e-02 * rho_inv);
  jac[2173] -= (h[7] * (working_temp * jac[2181] - (j_temp * (cp[40] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2234] += (spec_rates[7] * mw_avg * -8.7232759468268916e-04 * rho_inv);
  jac[2226] -= (h[7] * (working_temp * jac[2234] - (j_temp * (cp[41] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2287] += (spec_rates[7] * mw_avg * -3.8525458925286959e-01 * rho_inv);
  jac[2279] -= (h[7] * (working_temp * jac[2287] - (j_temp * (cp[42] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2340] += (spec_rates[7] * mw_avg * -4.2364747660683238e-01 * rho_inv);
  jac[2332] -= (h[7] * (working_temp * jac[2340] - (j_temp * (cp[43] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2393] += (spec_rates[7] * mw_avg * -4.2364747660683238e-01 * rho_inv);
  jac[2385] -= (h[7] * (working_temp * jac[2393] - (j_temp * (cp[44] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2446] += (spec_rates[7] * mw_avg * -4.2364747660683238e-01 * rho_inv);
  jac[2438] -= (h[7] * (working_temp * jac[2446] - (j_temp * (cp[45] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2499] += (spec_rates[7] * mw_avg * -4.0468247447716510e-01 * rho_inv);
  jac[2491] -= (h[7] * (working_temp * jac[2499] - (j_temp * (cp[46] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2552] += (spec_rates[7] * mw_avg * -3.6275152109146674e-01 * rho_inv);
  jac[2544] -= (h[7] * (working_temp * jac[2552] - (j_temp * (cp[47] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2605] += (spec_rates[7] * mw_avg * -4.2481255794616973e-01 * rho_inv);
  jac[2597] -= (h[7] * (working_temp * jac[2605] - (j_temp * (cp[48] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2658] += (spec_rates[7] * mw_avg * -4.4285663075502979e-01 * rho_inv);
  jac[2650] -= (h[7] * (working_temp * jac[2658] - (j_temp * (cp[49] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2711] += (spec_rates[7] * mw_avg * -4.2401737226832481e-01 * rho_inv);
  jac[2703] -= (h[7] * (working_temp * jac[2711] - (j_temp * (cp[50] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[2764] += (spec_rates[7] * mw_avg * -4.4209739914833701e-01 * rho_inv);
  jac[2756] -= (h[7] * (working_temp * jac[2764] - (j_temp * (cp[51] - cp[52]) * spec_rates[7] * 3.40146800e+01)));
  jac[62] += (spec_rates[8] * mw_avg * 5.5294340864446694e+00 * rho_inv);
  jac[53] -= (h[8] * (working_temp * jac[62] - (j_temp * (cp[0] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[115] += (spec_rates[8] * mw_avg * 1.1487626042315059e+01 * rho_inv);
  jac[106] -= (h[8] * (working_temp * jac[115] - (j_temp * (cp[1] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[168] += (spec_rates[8] * mw_avg * 3.2195778241122464e-01 * rho_inv);
  jac[159] -= (h[8] * (working_temp * jac[168] - (j_temp * (cp[2] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[221] += (spec_rates[8] * mw_avg * -5.3400043507247336e-02 * rho_inv);
  jac[212] -= (h[8] * (working_temp * jac[221] - (j_temp * (cp[3] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[274] += (spec_rates[8] * mw_avg * 2.7746661953022567e-01 * rho_inv);
  jac[265] -= (h[8] * (working_temp * jac[274] - (j_temp * (cp[4] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[327] += (spec_rates[8] * mw_avg * 2.3795394410146425e-01 * rho_inv);
  jac[318] -= (h[8] * (working_temp * jac[327] - (j_temp * (cp[5] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[380] += (spec_rates[8] * mw_avg * -6.4862495329398404e-02 * rho_inv);
  jac[371] -= (h[8] * (working_temp * jac[380] - (j_temp * (cp[6] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[433] += (spec_rates[8] * mw_avg * -7.5645624947746806e-02 * rho_inv);
  jac[424] -= (h[8] * (working_temp * jac[433] - (j_temp * (cp[7] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[486] += (spec_rates[8] * mw_avg * 5.7124213057428075e-01 * rho_inv);
  jac[477] -= (h[8] * (working_temp * jac[486] - (j_temp * (cp[8] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[539] += (spec_rates[8] * mw_avg * 4.9382108093429472e-01 * rho_inv);
  jac[530] -= (h[8] * (working_temp * jac[539] - (j_temp * (cp[9] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[592] += (spec_rates[8] * mw_avg * 4.2752663575290917e-01 * rho_inv);
  jac[583] -= (h[8] * (working_temp * jac[592] - (j_temp * (cp[10] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[645] += (spec_rates[8] * mw_avg * 4.2752663575290917e-01 * rho_inv);
  jac[636] -= (h[8] * (working_temp * jac[645] - (j_temp * (cp[11] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[698] += (spec_rates[8] * mw_avg * 3.7012099975927926e-01 * rho_inv);
  jac[689] -= (h[8] * (working_temp * jac[698] - (j_temp * (cp[12] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[751] += (spec_rates[8] * mw_avg * 3.1992876554232846e-01 * rho_inv);
  jac[742] -= (h[8] * (working_temp * jac[751] - (j_temp * (cp[13] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[804] += (spec_rates[8] * mw_avg * 4.7145854319576545e-05 * rho_inv);
  jac[795] -= (h[8] * (working_temp * jac[804] - (j_temp * (cp[14] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[857] += (spec_rates[8] * mw_avg * -1.5584138264322991e-01 * rho_inv);
  jac[848] -= (h[8] * (working_temp * jac[857] - (j_temp * (cp[15] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[910] += (spec_rates[8] * mw_avg * -1.4847218437413242e-02 * rho_inv);
  jac[901] -= (h[8] * (working_temp * jac[910] - (j_temp * (cp[16] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[963] += (spec_rates[8] * mw_avg * -2.8741616996180944e-02 * rho_inv);
  jac[954] -= (h[8] * (working_temp * jac[963] - (j_temp * (cp[17] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1016] += (spec_rates[8] * mw_avg * -4.1733481508123761e-02 * rho_inv);
  jac[1007] -= (h[8] * (working_temp * jac[1016] - (j_temp * (cp[18] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1069] += (spec_rates[8] * mw_avg * -4.1733481508123761e-02 * rho_inv);
  jac[1060] -= (h[8] * (working_temp * jac[1069] - (j_temp * (cp[19] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1122] += (spec_rates[8] * mw_avg * -5.3907984149570633e-02 * rho_inv);
  jac[1113] -= (h[8] * (working_temp * jac[1122] - (j_temp * (cp[20] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1175] += (spec_rates[8] * mw_avg * 5.1107443875071677e-02 * rho_inv);
  jac[1166] -= (h[8] * (working_temp * jac[1175] - (j_temp * (cp[21] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1228] += (spec_rates[8] * mw_avg * 3.2531605754287693e-02 * rho_inv);
  jac[1219] -= (h[8] * (working_temp * jac[1228] - (j_temp * (cp[22] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1281] += (spec_rates[8] * mw_avg * 1.5340331331366247e-02 * rho_inv);
  jac[1272] -= (h[8] * (working_temp * jac[1281] - (j_temp * (cp[23] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1334] += (spec_rates[8] * mw_avg * -6.1561683640507794e-04 * rho_inv);
  jac[1325] -= (h[8] * (working_temp * jac[1334] - (j_temp * (cp[24] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1387] += (spec_rates[8] * mw_avg * -1.5464772325412020e-02 * rho_inv);
  jac[1378] -= (h[8] * (working_temp * jac[1387] - (j_temp * (cp[25] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1440] += (spec_rates[8] * mw_avg * -2.9318434833220008e-02 * rho_inv);
  jac[1431] -= (h[8] * (working_temp * jac[1440] - (j_temp * (cp[26] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1493] += (spec_rates[8] * mw_avg * -1.3601613875201118e-01 * rho_inv);
  jac[1484] -= (h[8] * (working_temp * jac[1493] - (j_temp * (cp[27] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1546] += (spec_rates[8] * mw_avg * -1.4303529175180696e-01 * rho_inv);
  jac[1537] -= (h[8] * (working_temp * jac[1546] - (j_temp * (cp[28] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1599] += (spec_rates[8] * mw_avg * -1.4303529175180699e-01 * rho_inv);
  jac[1590] -= (h[8] * (working_temp * jac[1599] - (j_temp * (cp[29] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1652] += (spec_rates[8] * mw_avg * 4.2875786942571931e-01 * rho_inv);
  jac[1643] -= (h[8] * (working_temp * jac[1652] - (j_temp * (cp[30] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1705] += (spec_rates[8] * mw_avg * 3.7119257906868747e-01 * rho_inv);
  jac[1696] -= (h[8] * (working_temp * jac[1705] - (j_temp * (cp[31] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1758] += (spec_rates[8] * mw_avg * 3.2086984439386823e-01 * rho_inv);
  jac[1749] -= (h[8] * (working_temp * jac[1758] - (j_temp * (cp[32] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1811] += (spec_rates[8] * mw_avg * 2.7650373089746433e-01 * rho_inv);
  jac[1802] -= (h[8] * (working_temp * jac[1811] - (j_temp * (cp[33] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1864] += (spec_rates[8] * mw_avg * -1.4891146157181803e-02 * rho_inv);
  jac[1855] -= (h[8] * (working_temp * jac[1864] - (j_temp * (cp[34] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1917] += (spec_rates[8] * mw_avg * -2.8473127702858578e-02 * rho_inv);
  jac[1908] -= (h[8] * (working_temp * jac[1917] - (j_temp * (cp[35] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[1970] += (spec_rates[8] * mw_avg * -1.6768061655573888e-01 * rho_inv);
  jac[1961] -= (h[8] * (working_temp * jac[1970] - (j_temp * (cp[36] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2023] += (spec_rates[8] * mw_avg * -1.5586048120663434e-01 * rho_inv);
  jac[2014] -= (h[8] * (working_temp * jac[2023] - (j_temp * (cp[37] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2076] += (spec_rates[8] * mw_avg * -4.1482154653589988e-02 * rho_inv);
  jac[2067] -= (h[8] * (working_temp * jac[2076] - (j_temp * (cp[38] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2129] += (spec_rates[8] * mw_avg * 3.2888684041261308e-02 * rho_inv);
  jac[2120] -= (h[8] * (working_temp * jac[2129] - (j_temp * (cp[39] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2182] += (spec_rates[8] * mw_avg * 1.5671280923134051e-02 * rho_inv);
  jac[2173] -= (h[8] * (working_temp * jac[2182] - (j_temp * (cp[40] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2235] += (spec_rates[8] * mw_avg * -3.0802955487847539e-04 * rho_inv);
  jac[2226] -= (h[8] * (working_temp * jac[2235] - (j_temp * (cp[41] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2288] += (spec_rates[8] * mw_avg * -1.3603811270652014e-01 * rho_inv);
  jac[2279] -= (h[8] * (working_temp * jac[2288] - (j_temp * (cp[42] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2341] += (spec_rates[8] * mw_avg * -1.4959511133206790e-01 * rho_inv);
  jac[2332] -= (h[8] * (working_temp * jac[2341] - (j_temp * (cp[43] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2394] += (spec_rates[8] * mw_avg * -1.4959511133206790e-01 * rho_inv);
  jac[2385] -= (h[8] * (working_temp * jac[2394] - (j_temp * (cp[44] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2447] += (spec_rates[8] * mw_avg * -1.4959511133206790e-01 * rho_inv);
  jac[2438] -= (h[8] * (working_temp * jac[2447] - (j_temp * (cp[45] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2500] += (spec_rates[8] * mw_avg * -1.4289833686353157e-01 * rho_inv);
  jac[2491] -= (h[8] * (working_temp * jac[2500] - (j_temp * (cp[46] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2553] += (spec_rates[8] * mw_avg * -1.2809200380040639e-01 * rho_inv);
  jac[2544] -= (h[8] * (working_temp * jac[2553] - (j_temp * (cp[47] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2606] += (spec_rates[8] * mw_avg * -1.5000651581880073e-01 * rho_inv);
  jac[2597] -= (h[8] * (working_temp * jac[2606] - (j_temp * (cp[48] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2659] += (spec_rates[8] * mw_avg * -1.5637809886786122e-01 * rho_inv);
  jac[2650] -= (h[8] * (working_temp * jac[2659] - (j_temp * (cp[49] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2712] += (spec_rates[8] * mw_avg * -1.4972572601932016e-01 * rho_inv);
  jac[2703] -= (h[8] * (working_temp * jac[2712] - (j_temp * (cp[50] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[2765] += (spec_rates[8] * mw_avg * -1.5611000489114335e-01 * rho_inv);
  jac[2756] -= (h[8] * (working_temp * jac[2765] - (j_temp * (cp[51] - cp[52]) * spec_rates[8] * 1.20110000e+01)));
  jac[63] += (spec_rates[9] * mw_avg * 5.9934535513594174e+00 * rho_inv);
  jac[53] -= (h[9] * (working_temp * jac[63] - (j_temp * (cp[0] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[116] += (spec_rates[9] * mw_avg * 1.2451645507229806e+01 * rho_inv);
  jac[106] -= (h[9] * (working_temp * jac[116] - (j_temp * (cp[1] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[169] += (spec_rates[9] * mw_avg * 3.4897585977393958e-01 * rho_inv);
  jac[159] -= (h[9] * (working_temp * jac[169] - (j_temp * (cp[2] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[222] += (spec_rates[9] * mw_avg * -5.7881272368515743e-02 * rho_inv);
  jac[212] -= (h[9] * (working_temp * jac[222] - (j_temp * (cp[3] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[275] += (spec_rates[9] * mw_avg * 3.0075108414510332e-01 * rho_inv);
  jac[265] -= (h[9] * (working_temp * jac[275] - (j_temp * (cp[4] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[328] += (spec_rates[9] * mw_avg * 2.5792258105239502e-01 * rho_inv);
  jac[318] -= (h[9] * (working_temp * jac[328] - (j_temp * (cp[5] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[381] += (spec_rates[9] * mw_avg * -7.0305631083483311e-02 * rho_inv);
  jac[371] -= (h[9] * (working_temp * jac[381] - (j_temp * (cp[6] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[434] += (spec_rates[9] * mw_avg * -8.1993660182933872e-02 * rho_inv);
  jac[424] -= (h[9] * (working_temp * jac[434] - (j_temp * (cp[7] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[487] += (spec_rates[9] * mw_avg * 6.1917967058685597e-01 * rho_inv);
  jac[477] -= (h[9] * (working_temp * jac[487] - (j_temp * (cp[8] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[540] += (spec_rates[9] * mw_avg * 5.3526159548902896e-01 * rho_inv);
  jac[530] -= (h[9] * (working_temp * jac[540] - (j_temp * (cp[9] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[593] += (spec_rates[9] * mw_avg * 4.6340384807834312e-01 * rho_inv);
  jac[583] -= (h[9] * (working_temp * jac[593] - (j_temp * (cp[10] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[646] += (spec_rates[9] * mw_avg * 4.6340384807834312e-01 * rho_inv);
  jac[636] -= (h[9] * (working_temp * jac[646] - (j_temp * (cp[11] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[699] += (spec_rates[9] * mw_avg * 4.0118084161236123e-01 * rho_inv);
  jac[689] -= (h[9] * (working_temp * jac[699] - (j_temp * (cp[12] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[752] += (spec_rates[9] * mw_avg * 3.4677657171506465e-01 * rho_inv);
  jac[742] -= (h[9] * (working_temp * jac[752] - (j_temp * (cp[13] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[805] += (spec_rates[9] * mw_avg * 5.1102243662917981e-05 * rho_inv);
  jac[795] -= (h[9] * (working_temp * jac[805] - (j_temp * (cp[14] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[858] += (spec_rates[9] * mw_avg * -1.6891929149523366e-01 * rho_inv);
  jac[848] -= (h[9] * (working_temp * jac[858] - (j_temp * (cp[15] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[911] += (spec_rates[9] * mw_avg * -1.6093168429237924e-02 * rho_inv);
  jac[901] -= (h[9] * (working_temp * jac[911] - (j_temp * (cp[16] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[964] += (spec_rates[9] * mw_avg * -3.1153558169699436e-02 * rho_inv);
  jac[954] -= (h[9] * (working_temp * jac[964] - (j_temp * (cp[17] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1017] += (spec_rates[9] * mw_avg * -4.5235674943416265e-02 * rho_inv);
  jac[1007] -= (h[9] * (working_temp * jac[1017] - (j_temp * (cp[18] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1070] += (spec_rates[9] * mw_avg * -4.5235674943416265e-02 * rho_inv);
  jac[1060] -= (h[9] * (working_temp * jac[1070] - (j_temp * (cp[19] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1123] += (spec_rates[9] * mw_avg * -5.8431838411806762e-02 * rho_inv);
  jac[1113] -= (h[9] * (working_temp * jac[1123] - (j_temp * (cp[20] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1176] += (spec_rates[9] * mw_avg * 5.5396282188237923e-02 * rho_inv);
  jac[1166] -= (h[9] * (working_temp * jac[1176] - (j_temp * (cp[21] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1229] += (spec_rates[9] * mw_avg * 3.5261595489028907e-02 * rho_inv);
  jac[1219] -= (h[9] * (working_temp * jac[1229] - (j_temp * (cp[22] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1282] += (spec_rates[9] * mw_avg * 1.6627662408057388e-02 * rho_inv);
  jac[1272] -= (h[9] * (working_temp * jac[1282] - (j_temp * (cp[23] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1335] += (spec_rates[9] * mw_avg * -6.6727821631400598e-04 * rho_inv);
  jac[1325] -= (h[9] * (working_temp * jac[1335] - (j_temp * (cp[24] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1388] += (spec_rates[9] * mw_avg * -1.6762546250786745e-02 * rho_inv);
  jac[1378] -= (h[9] * (working_temp * jac[1388] - (j_temp * (cp[25] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1441] += (spec_rates[9] * mw_avg * -3.1778781449304912e-02 * rho_inv);
  jac[1431] -= (h[9] * (working_temp * jac[1441] - (j_temp * (cp[26] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1494] += (spec_rates[9] * mw_avg * -1.4743035129831891e-01 * rho_inv);
  jac[1484] -= (h[9] * (working_temp * jac[1494] - (j_temp * (cp[27] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1547] += (spec_rates[9] * mw_avg * -1.5503853810667467e-01 * rho_inv);
  jac[1537] -= (h[9] * (working_temp * jac[1547] - (j_temp * (cp[28] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1600] += (spec_rates[9] * mw_avg * -1.5503853810667470e-01 * rho_inv);
  jac[1590] -= (h[9] * (working_temp * jac[1600] - (j_temp * (cp[29] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1653] += (spec_rates[9] * mw_avg * 4.6473840451097109e-01 * rho_inv);
  jac[1643] -= (h[9] * (working_temp * jac[1653] - (j_temp * (cp[30] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1706] += (spec_rates[9] * mw_avg * 4.0234234579472966e-01 * rho_inv);
  jac[1696] -= (h[9] * (working_temp * jac[1706] - (j_temp * (cp[31] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1759] += (spec_rates[9] * mw_avg * 3.4779662409234091e-01 * rho_inv);
  jac[1749] -= (h[9] * (working_temp * jac[1759] - (j_temp * (cp[32] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1812] += (spec_rates[9] * mw_avg * 2.9970739175174710e-01 * rho_inv);
  jac[1802] -= (h[9] * (working_temp * jac[1812] - (j_temp * (cp[33] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1865] += (spec_rates[9] * mw_avg * -1.6140782478692904e-02 * rho_inv);
  jac[1855] -= (h[9] * (working_temp * jac[1865] - (j_temp * (cp[34] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1918] += (spec_rates[9] * mw_avg * -3.0862537771697084e-02 * rho_inv);
  jac[1908] -= (h[9] * (working_temp * jac[1918] - (j_temp * (cp[35] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[1971] += (spec_rates[9] * mw_avg * -1.8175205112831327e-01 * rho_inv);
  jac[1961] -= (h[9] * (working_temp * jac[1971] - (j_temp * (cp[36] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2024] += (spec_rates[9] * mw_avg * -1.6893999277331612e-01 * rho_inv);
  jac[2014] -= (h[9] * (working_temp * jac[2024] - (j_temp * (cp[37] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2077] += (spec_rates[9] * mw_avg * -4.4963257223029629e-02 * rho_inv);
  jac[2067] -= (h[9] * (working_temp * jac[2077] - (j_temp * (cp[38] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2130] += (spec_rates[9] * mw_avg * 3.5648639098504575e-02 * rho_inv);
  jac[2120] -= (h[9] * (working_temp * jac[2130] - (j_temp * (cp[39] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2183] += (spec_rates[9] * mw_avg * 1.6986384652520756e-02 * rho_inv);
  jac[2173] -= (h[9] * (working_temp * jac[2183] - (j_temp * (cp[40] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2236] += (spec_rates[9] * mw_avg * -3.3387880219711751e-04 * rho_inv);
  jac[2226] -= (h[9] * (working_temp * jac[2236] - (j_temp * (cp[41] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2289] += (spec_rates[9] * mw_avg * -1.4745416926479255e-01 * rho_inv);
  jac[2279] -= (h[9] * (working_temp * jac[2289] - (j_temp * (cp[42] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2342] += (spec_rates[9] * mw_avg * -1.6214884511910016e-01 * rho_inv);
  jac[2332] -= (h[9] * (working_temp * jac[2342] - (j_temp * (cp[43] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2395] += (spec_rates[9] * mw_avg * -1.6214884511910016e-01 * rho_inv);
  jac[2385] -= (h[9] * (working_temp * jac[2395] - (j_temp * (cp[44] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2448] += (spec_rates[9] * mw_avg * -1.6214884511910016e-01 * rho_inv);
  jac[2438] -= (h[9] * (working_temp * jac[2448] - (j_temp * (cp[45] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2501] += (spec_rates[9] * mw_avg * -1.5489009022780001e-01 * rho_inv);
  jac[2491] -= (h[9] * (working_temp * jac[2501] - (j_temp * (cp[46] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2554] += (spec_rates[9] * mw_avg * -1.3884123819476002e-01 * rho_inv);
  jac[2544] -= (h[9] * (working_temp * jac[2554] - (j_temp * (cp[47] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2607] += (spec_rates[9] * mw_avg * -1.6259477387844623e-01 * rho_inv);
  jac[2597] -= (h[9] * (working_temp * jac[2607] - (j_temp * (cp[48] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2660] += (spec_rates[9] * mw_avg * -1.6950104791230983e-01 * rho_inv);
  jac[2650] -= (h[9] * (working_temp * jac[2660] - (j_temp * (cp[49] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2713] += (spec_rates[9] * mw_avg * -1.6229042073948613e-01 * rho_inv);
  jac[2703] -= (h[9] * (working_temp * jac[2713] - (j_temp * (cp[50] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[2766] += (spec_rates[9] * mw_avg * -1.6921045600512044e-01 * rho_inv);
  jac[2756] -= (h[9] * (working_temp * jac[2766] - (j_temp * (cp[51] - cp[52]) * spec_rates[9] * 1.30189400e+01)));
  jac[64] += (spec_rates[10] * mw_avg * 6.4574730162741654e+00 * rho_inv);
  jac[53] -= (h[10] * (working_temp * jac[64] - (j_temp * (cp[0] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[117] += (spec_rates[10] * mw_avg * 1.3415664972144553e+01 * rho_inv);
  jac[106] -= (h[10] * (working_temp * jac[117] - (j_temp * (cp[1] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[170] += (spec_rates[10] * mw_avg * 3.7599393713665458e-01 * rho_inv);
  jac[159] -= (h[10] * (working_temp * jac[170] - (j_temp * (cp[2] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[223] += (spec_rates[10] * mw_avg * -6.2362501229784151e-02 * rho_inv);
  jac[212] -= (h[10] * (working_temp * jac[223] - (j_temp * (cp[3] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[276] += (spec_rates[10] * mw_avg * 3.2403554875998097e-01 * rho_inv);
  jac[265] -= (h[10] * (working_temp * jac[276] - (j_temp * (cp[4] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[329] += (spec_rates[10] * mw_avg * 2.7789121800332584e-01 * rho_inv);
  jac[318] -= (h[10] * (working_temp * jac[329] - (j_temp * (cp[5] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[382] += (spec_rates[10] * mw_avg * -7.5748766837568218e-02 * rho_inv);
  jac[371] -= (h[10] * (working_temp * jac[382] - (j_temp * (cp[6] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[435] += (spec_rates[10] * mw_avg * -8.8341695418120952e-02 * rho_inv);
  jac[424] -= (h[10] * (working_temp * jac[435] - (j_temp * (cp[7] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[488] += (spec_rates[10] * mw_avg * 6.6711721059943119e-01 * rho_inv);
  jac[477] -= (h[10] * (working_temp * jac[488] - (j_temp * (cp[8] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[541] += (spec_rates[10] * mw_avg * 5.7670211004376326e-01 * rho_inv);
  jac[530] -= (h[10] * (working_temp * jac[541] - (j_temp * (cp[9] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[594] += (spec_rates[10] * mw_avg * 4.9928106040377707e-01 * rho_inv);
  jac[583] -= (h[10] * (working_temp * jac[594] - (j_temp * (cp[10] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[647] += (spec_rates[10] * mw_avg * 4.9928106040377707e-01 * rho_inv);
  jac[636] -= (h[10] * (working_temp * jac[647] - (j_temp * (cp[11] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[700] += (spec_rates[10] * mw_avg * 4.3224068346544325e-01 * rho_inv);
  jac[689] -= (h[10] * (working_temp * jac[700] - (j_temp * (cp[12] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[753] += (spec_rates[10] * mw_avg * 3.7362437788780090e-01 * rho_inv);
  jac[742] -= (h[10] * (working_temp * jac[753] - (j_temp * (cp[13] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[806] += (spec_rates[10] * mw_avg * 5.5058633006259423e-05 * rho_inv);
  jac[795] -= (h[10] * (working_temp * jac[806] - (j_temp * (cp[14] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[859] += (spec_rates[10] * mw_avg * -1.8199720034723743e-01 * rho_inv);
  jac[848] -= (h[10] * (working_temp * jac[859] - (j_temp * (cp[15] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[912] += (spec_rates[10] * mw_avg * -1.7339118421062609e-02 * rho_inv);
  jac[901] -= (h[10] * (working_temp * jac[912] - (j_temp * (cp[16] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[965] += (spec_rates[10] * mw_avg * -3.3565499343217925e-02 * rho_inv);
  jac[954] -= (h[10] * (working_temp * jac[965] - (j_temp * (cp[17] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1018] += (spec_rates[10] * mw_avg * -4.8737868378708762e-02 * rho_inv);
  jac[1007] -= (h[10] * (working_temp * jac[1018] - (j_temp * (cp[18] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1071] += (spec_rates[10] * mw_avg * -4.8737868378708762e-02 * rho_inv);
  jac[1060] -= (h[10] * (working_temp * jac[1071] - (j_temp * (cp[19] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1124] += (spec_rates[10] * mw_avg * -6.2955692674042898e-02 * rho_inv);
  jac[1113] -= (h[10] * (working_temp * jac[1124] - (j_temp * (cp[20] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1177] += (spec_rates[10] * mw_avg * 5.9685120501404156e-02 * rho_inv);
  jac[1166] -= (h[10] * (working_temp * jac[1177] - (j_temp * (cp[21] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1230] += (spec_rates[10] * mw_avg * 3.7991585223770122e-02 * rho_inv);
  jac[1219] -= (h[10] * (working_temp * jac[1230] - (j_temp * (cp[22] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1283] += (spec_rates[10] * mw_avg * 1.7914993484748527e-02 * rho_inv);
  jac[1272] -= (h[10] * (working_temp * jac[1283] - (j_temp * (cp[23] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1336] += (spec_rates[10] * mw_avg * -7.1893959622293391e-04 * rho_inv);
  jac[1325] -= (h[10] * (working_temp * jac[1336] - (j_temp * (cp[24] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1389] += (spec_rates[10] * mw_avg * -1.8060320176161465e-02 * rho_inv);
  jac[1378] -= (h[10] * (working_temp * jac[1389] - (j_temp * (cp[25] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1442] += (spec_rates[10] * mw_avg * -3.4239128065389812e-02 * rho_inv);
  jac[1431] -= (h[10] * (working_temp * jac[1442] - (j_temp * (cp[26] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1495] += (spec_rates[10] * mw_avg * -1.5884456384462664e-01 * rho_inv);
  jac[1484] -= (h[10] * (working_temp * jac[1495] - (j_temp * (cp[27] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1548] += (spec_rates[10] * mw_avg * -1.6704178446154239e-01 * rho_inv);
  jac[1537] -= (h[10] * (working_temp * jac[1548] - (j_temp * (cp[28] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1601] += (spec_rates[10] * mw_avg * -1.6704178446154244e-01 * rho_inv);
  jac[1590] -= (h[10] * (working_temp * jac[1601] - (j_temp * (cp[29] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1654] += (spec_rates[10] * mw_avg * 5.0071893959622293e-01 * rho_inv);
  jac[1643] -= (h[10] * (working_temp * jac[1654] - (j_temp * (cp[30] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1707] += (spec_rates[10] * mw_avg * 4.3349211252077186e-01 * rho_inv);
  jac[1696] -= (h[10] * (working_temp * jac[1707] - (j_temp * (cp[31] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1760] += (spec_rates[10] * mw_avg * 3.7472340379081365e-01 * rho_inv);
  jac[1749] -= (h[10] * (working_temp * jac[1760] - (j_temp * (cp[32] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1813] += (spec_rates[10] * mw_avg * 3.2291105260602987e-01 * rho_inv);
  jac[1802] -= (h[10] * (working_temp * jac[1813] - (j_temp * (cp[33] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1866] += (spec_rates[10] * mw_avg * -1.7390418800204005e-02 * rho_inv);
  jac[1855] -= (h[10] * (working_temp * jac[1866] - (j_temp * (cp[34] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1919] += (spec_rates[10] * mw_avg * -3.3251947840535583e-02 * rho_inv);
  jac[1908] -= (h[10] * (working_temp * jac[1919] - (j_temp * (cp[35] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[1972] += (spec_rates[10] * mw_avg * -1.9582348570088767e-01 * rho_inv);
  jac[1961] -= (h[10] * (working_temp * jac[1972] - (j_temp * (cp[36] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2025] += (spec_rates[10] * mw_avg * -1.8201950433999792e-01 * rho_inv);
  jac[2014] -= (h[10] * (working_temp * jac[2025] - (j_temp * (cp[37] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2078] += (spec_rates[10] * mw_avg * -4.8444359792469263e-02 * rho_inv);
  jac[2067] -= (h[10] * (working_temp * jac[2078] - (j_temp * (cp[38] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2131] += (spec_rates[10] * mw_avg * 3.8408594155747849e-02 * rho_inv);
  jac[2120] -= (h[10] * (working_temp * jac[2131] - (j_temp * (cp[39] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2184] += (spec_rates[10] * mw_avg * 1.8301488381907465e-02 * rho_inv);
  jac[2173] -= (h[10] * (working_temp * jac[2184] - (j_temp * (cp[40] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2237] += (spec_rates[10] * mw_avg * -3.5972804951575957e-04 * rho_inv);
  jac[2226] -= (h[10] * (working_temp * jac[2237] - (j_temp * (cp[41] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2290] += (spec_rates[10] * mw_avg * -1.5887022582306493e-01 * rho_inv);
  jac[2279] -= (h[10] * (working_temp * jac[2290] - (j_temp * (cp[42] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2343] += (spec_rates[10] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2332] -= (h[10] * (working_temp * jac[2343] - (j_temp * (cp[43] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2396] += (spec_rates[10] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2385] -= (h[10] * (working_temp * jac[2396] - (j_temp * (cp[44] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2449] += (spec_rates[10] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2438] -= (h[10] * (working_temp * jac[2449] - (j_temp * (cp[45] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2502] += (spec_rates[10] * mw_avg * -1.6688184359206840e-01 * rho_inv);
  jac[2491] -= (h[10] * (working_temp * jac[2502] - (j_temp * (cp[46] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2555] += (spec_rates[10] * mw_avg * -1.4959047258911368e-01 * rho_inv);
  jac[2544] -= (h[10] * (working_temp * jac[2555] - (j_temp * (cp[47] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2608] += (spec_rates[10] * mw_avg * -1.7518303193809170e-01 * rho_inv);
  jac[2597] -= (h[10] * (working_temp * jac[2608] - (j_temp * (cp[48] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2661] += (spec_rates[10] * mw_avg * -1.8262399695675841e-01 * rho_inv);
  jac[2650] -= (h[10] * (working_temp * jac[2661] - (j_temp * (cp[49] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2714] += (spec_rates[10] * mw_avg * -1.7485511545965213e-01 * rho_inv);
  jac[2703] -= (h[10] * (working_temp * jac[2714] - (j_temp * (cp[50] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[2767] += (spec_rates[10] * mw_avg * -1.8231090711909756e-01 * rho_inv);
  jac[2756] -= (h[10] * (working_temp * jac[2767] - (j_temp * (cp[51] - cp[52]) * spec_rates[10] * 1.40268800e+01)));
  jac[65] += (spec_rates[11] * mw_avg * 6.4574730162741654e+00 * rho_inv);
  jac[53] -= (h[11] * (working_temp * jac[65] - (j_temp * (cp[0] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[118] += (spec_rates[11] * mw_avg * 1.3415664972144553e+01 * rho_inv);
  jac[106] -= (h[11] * (working_temp * jac[118] - (j_temp * (cp[1] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[171] += (spec_rates[11] * mw_avg * 3.7599393713665458e-01 * rho_inv);
  jac[159] -= (h[11] * (working_temp * jac[171] - (j_temp * (cp[2] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[224] += (spec_rates[11] * mw_avg * -6.2362501229784151e-02 * rho_inv);
  jac[212] -= (h[11] * (working_temp * jac[224] - (j_temp * (cp[3] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[277] += (spec_rates[11] * mw_avg * 3.2403554875998097e-01 * rho_inv);
  jac[265] -= (h[11] * (working_temp * jac[277] - (j_temp * (cp[4] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[330] += (spec_rates[11] * mw_avg * 2.7789121800332584e-01 * rho_inv);
  jac[318] -= (h[11] * (working_temp * jac[330] - (j_temp * (cp[5] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[383] += (spec_rates[11] * mw_avg * -7.5748766837568218e-02 * rho_inv);
  jac[371] -= (h[11] * (working_temp * jac[383] - (j_temp * (cp[6] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[436] += (spec_rates[11] * mw_avg * -8.8341695418120952e-02 * rho_inv);
  jac[424] -= (h[11] * (working_temp * jac[436] - (j_temp * (cp[7] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[489] += (spec_rates[11] * mw_avg * 6.6711721059943119e-01 * rho_inv);
  jac[477] -= (h[11] * (working_temp * jac[489] - (j_temp * (cp[8] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[542] += (spec_rates[11] * mw_avg * 5.7670211004376326e-01 * rho_inv);
  jac[530] -= (h[11] * (working_temp * jac[542] - (j_temp * (cp[9] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[595] += (spec_rates[11] * mw_avg * 4.9928106040377707e-01 * rho_inv);
  jac[583] -= (h[11] * (working_temp * jac[595] - (j_temp * (cp[10] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[648] += (spec_rates[11] * mw_avg * 4.9928106040377707e-01 * rho_inv);
  jac[636] -= (h[11] * (working_temp * jac[648] - (j_temp * (cp[11] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[701] += (spec_rates[11] * mw_avg * 4.3224068346544325e-01 * rho_inv);
  jac[689] -= (h[11] * (working_temp * jac[701] - (j_temp * (cp[12] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[754] += (spec_rates[11] * mw_avg * 3.7362437788780090e-01 * rho_inv);
  jac[742] -= (h[11] * (working_temp * jac[754] - (j_temp * (cp[13] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[807] += (spec_rates[11] * mw_avg * 5.5058633006259423e-05 * rho_inv);
  jac[795] -= (h[11] * (working_temp * jac[807] - (j_temp * (cp[14] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[860] += (spec_rates[11] * mw_avg * -1.8199720034723743e-01 * rho_inv);
  jac[848] -= (h[11] * (working_temp * jac[860] - (j_temp * (cp[15] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[913] += (spec_rates[11] * mw_avg * -1.7339118421062609e-02 * rho_inv);
  jac[901] -= (h[11] * (working_temp * jac[913] - (j_temp * (cp[16] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[966] += (spec_rates[11] * mw_avg * -3.3565499343217925e-02 * rho_inv);
  jac[954] -= (h[11] * (working_temp * jac[966] - (j_temp * (cp[17] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1019] += (spec_rates[11] * mw_avg * -4.8737868378708762e-02 * rho_inv);
  jac[1007] -= (h[11] * (working_temp * jac[1019] - (j_temp * (cp[18] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1072] += (spec_rates[11] * mw_avg * -4.8737868378708762e-02 * rho_inv);
  jac[1060] -= (h[11] * (working_temp * jac[1072] - (j_temp * (cp[19] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1125] += (spec_rates[11] * mw_avg * -6.2955692674042898e-02 * rho_inv);
  jac[1113] -= (h[11] * (working_temp * jac[1125] - (j_temp * (cp[20] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1178] += (spec_rates[11] * mw_avg * 5.9685120501404156e-02 * rho_inv);
  jac[1166] -= (h[11] * (working_temp * jac[1178] - (j_temp * (cp[21] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1231] += (spec_rates[11] * mw_avg * 3.7991585223770122e-02 * rho_inv);
  jac[1219] -= (h[11] * (working_temp * jac[1231] - (j_temp * (cp[22] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1284] += (spec_rates[11] * mw_avg * 1.7914993484748527e-02 * rho_inv);
  jac[1272] -= (h[11] * (working_temp * jac[1284] - (j_temp * (cp[23] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1337] += (spec_rates[11] * mw_avg * -7.1893959622293391e-04 * rho_inv);
  jac[1325] -= (h[11] * (working_temp * jac[1337] - (j_temp * (cp[24] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1390] += (spec_rates[11] * mw_avg * -1.8060320176161465e-02 * rho_inv);
  jac[1378] -= (h[11] * (working_temp * jac[1390] - (j_temp * (cp[25] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1443] += (spec_rates[11] * mw_avg * -3.4239128065389812e-02 * rho_inv);
  jac[1431] -= (h[11] * (working_temp * jac[1443] - (j_temp * (cp[26] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1496] += (spec_rates[11] * mw_avg * -1.5884456384462664e-01 * rho_inv);
  jac[1484] -= (h[11] * (working_temp * jac[1496] - (j_temp * (cp[27] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1549] += (spec_rates[11] * mw_avg * -1.6704178446154239e-01 * rho_inv);
  jac[1537] -= (h[11] * (working_temp * jac[1549] - (j_temp * (cp[28] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1602] += (spec_rates[11] * mw_avg * -1.6704178446154244e-01 * rho_inv);
  jac[1590] -= (h[11] * (working_temp * jac[1602] - (j_temp * (cp[29] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1655] += (spec_rates[11] * mw_avg * 5.0071893959622293e-01 * rho_inv);
  jac[1643] -= (h[11] * (working_temp * jac[1655] - (j_temp * (cp[30] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1708] += (spec_rates[11] * mw_avg * 4.3349211252077186e-01 * rho_inv);
  jac[1696] -= (h[11] * (working_temp * jac[1708] - (j_temp * (cp[31] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1761] += (spec_rates[11] * mw_avg * 3.7472340379081365e-01 * rho_inv);
  jac[1749] -= (h[11] * (working_temp * jac[1761] - (j_temp * (cp[32] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1814] += (spec_rates[11] * mw_avg * 3.2291105260602987e-01 * rho_inv);
  jac[1802] -= (h[11] * (working_temp * jac[1814] - (j_temp * (cp[33] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1867] += (spec_rates[11] * mw_avg * -1.7390418800204005e-02 * rho_inv);
  jac[1855] -= (h[11] * (working_temp * jac[1867] - (j_temp * (cp[34] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1920] += (spec_rates[11] * mw_avg * -3.3251947840535583e-02 * rho_inv);
  jac[1908] -= (h[11] * (working_temp * jac[1920] - (j_temp * (cp[35] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[1973] += (spec_rates[11] * mw_avg * -1.9582348570088767e-01 * rho_inv);
  jac[1961] -= (h[11] * (working_temp * jac[1973] - (j_temp * (cp[36] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2026] += (spec_rates[11] * mw_avg * -1.8201950433999792e-01 * rho_inv);
  jac[2014] -= (h[11] * (working_temp * jac[2026] - (j_temp * (cp[37] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2079] += (spec_rates[11] * mw_avg * -4.8444359792469263e-02 * rho_inv);
  jac[2067] -= (h[11] * (working_temp * jac[2079] - (j_temp * (cp[38] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2132] += (spec_rates[11] * mw_avg * 3.8408594155747849e-02 * rho_inv);
  jac[2120] -= (h[11] * (working_temp * jac[2132] - (j_temp * (cp[39] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2185] += (spec_rates[11] * mw_avg * 1.8301488381907465e-02 * rho_inv);
  jac[2173] -= (h[11] * (working_temp * jac[2185] - (j_temp * (cp[40] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2238] += (spec_rates[11] * mw_avg * -3.5972804951575957e-04 * rho_inv);
  jac[2226] -= (h[11] * (working_temp * jac[2238] - (j_temp * (cp[41] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2291] += (spec_rates[11] * mw_avg * -1.5887022582306493e-01 * rho_inv);
  jac[2279] -= (h[11] * (working_temp * jac[2291] - (j_temp * (cp[42] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2344] += (spec_rates[11] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2332] -= (h[11] * (working_temp * jac[2344] - (j_temp * (cp[43] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2397] += (spec_rates[11] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2385] -= (h[11] * (working_temp * jac[2397] - (j_temp * (cp[44] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2450] += (spec_rates[11] * mw_avg * -1.7470257890613244e-01 * rho_inv);
  jac[2438] -= (h[11] * (working_temp * jac[2450] - (j_temp * (cp[45] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2503] += (spec_rates[11] * mw_avg * -1.6688184359206840e-01 * rho_inv);
  jac[2491] -= (h[11] * (working_temp * jac[2503] - (j_temp * (cp[46] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2556] += (spec_rates[11] * mw_avg * -1.4959047258911368e-01 * rho_inv);
  jac[2544] -= (h[11] * (working_temp * jac[2556] - (j_temp * (cp[47] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2609] += (spec_rates[11] * mw_avg * -1.7518303193809170e-01 * rho_inv);
  jac[2597] -= (h[11] * (working_temp * jac[2609] - (j_temp * (cp[48] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2662] += (spec_rates[11] * mw_avg * -1.8262399695675841e-01 * rho_inv);
  jac[2650] -= (h[11] * (working_temp * jac[2662] - (j_temp * (cp[49] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2715] += (spec_rates[11] * mw_avg * -1.7485511545965213e-01 * rho_inv);
  jac[2703] -= (h[11] * (working_temp * jac[2715] - (j_temp * (cp[50] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[2768] += (spec_rates[11] * mw_avg * -1.8231090711909756e-01 * rho_inv);
  jac[2756] -= (h[11] * (working_temp * jac[2768] - (j_temp * (cp[51] - cp[52]) * spec_rates[11] * 1.40268800e+01)));
  jac[66] += (spec_rates[12] * mw_avg * 6.9214924811889142e+00 * rho_inv);
  jac[53] -= (h[12] * (working_temp * jac[66] - (j_temp * (cp[0] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[119] += (spec_rates[12] * mw_avg * 1.4379684437059302e+01 * rho_inv);
  jac[106] -= (h[12] * (working_temp * jac[119] - (j_temp * (cp[1] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[172] += (spec_rates[12] * mw_avg * 4.0301201449936958e-01 * rho_inv);
  jac[159] -= (h[12] * (working_temp * jac[172] - (j_temp * (cp[2] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[225] += (spec_rates[12] * mw_avg * -6.6843730091052558e-02 * rho_inv);
  jac[212] -= (h[12] * (working_temp * jac[225] - (j_temp * (cp[3] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[278] += (spec_rates[12] * mw_avg * 3.4732001337485863e-01 * rho_inv);
  jac[265] -= (h[12] * (working_temp * jac[278] - (j_temp * (cp[4] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[331] += (spec_rates[12] * mw_avg * 2.9785985495425665e-01 * rho_inv);
  jac[318] -= (h[12] * (working_temp * jac[331] - (j_temp * (cp[5] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[384] += (spec_rates[12] * mw_avg * -8.1191902591653139e-02 * rho_inv);
  jac[371] -= (h[12] * (working_temp * jac[384] - (j_temp * (cp[6] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[437] += (spec_rates[12] * mw_avg * -9.4689730653308032e-02 * rho_inv);
  jac[424] -= (h[12] * (working_temp * jac[437] - (j_temp * (cp[7] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[490] += (spec_rates[12] * mw_avg * 7.1505475061200630e-01 * rho_inv);
  jac[477] -= (h[12] * (working_temp * jac[490] - (j_temp * (cp[8] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[543] += (spec_rates[12] * mw_avg * 6.1814262459849745e-01 * rho_inv);
  jac[530] -= (h[12] * (working_temp * jac[543] - (j_temp * (cp[9] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[596] += (spec_rates[12] * mw_avg * 5.3515827272921102e-01 * rho_inv);
  jac[583] -= (h[12] * (working_temp * jac[596] - (j_temp * (cp[10] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[649] += (spec_rates[12] * mw_avg * 5.3515827272921102e-01 * rho_inv);
  jac[636] -= (h[12] * (working_temp * jac[649] - (j_temp * (cp[11] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[702] += (spec_rates[12] * mw_avg * 4.6330052531852528e-01 * rho_inv);
  jac[689] -= (h[12] * (working_temp * jac[702] - (j_temp * (cp[12] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[755] += (spec_rates[12] * mw_avg * 4.0047218406053714e-01 * rho_inv);
  jac[742] -= (h[12] * (working_temp * jac[755] - (j_temp * (cp[13] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[808] += (spec_rates[12] * mw_avg * 5.9015022349600859e-05 * rho_inv);
  jac[795] -= (h[12] * (working_temp * jac[808] - (j_temp * (cp[14] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[861] += (spec_rates[12] * mw_avg * -1.9507510919924120e-01 * rho_inv);
  jac[848] -= (h[12] * (working_temp * jac[861] - (j_temp * (cp[15] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[914] += (spec_rates[12] * mw_avg * -1.8585068412887297e-02 * rho_inv);
  jac[901] -= (h[12] * (working_temp * jac[914] - (j_temp * (cp[16] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[967] += (spec_rates[12] * mw_avg * -3.5977440516736424e-02 * rho_inv);
  jac[954] -= (h[12] * (working_temp * jac[967] - (j_temp * (cp[17] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1020] += (spec_rates[12] * mw_avg * -5.2240061814001273e-02 * rho_inv);
  jac[1007] -= (h[12] * (working_temp * jac[1020] - (j_temp * (cp[18] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1073] += (spec_rates[12] * mw_avg * -5.2240061814001273e-02 * rho_inv);
  jac[1060] -= (h[12] * (working_temp * jac[1073] - (j_temp * (cp[19] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1126] += (spec_rates[12] * mw_avg * -6.7479546936279042e-02 * rho_inv);
  jac[1113] -= (h[12] * (working_temp * jac[1126] - (j_temp * (cp[20] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1179] += (spec_rates[12] * mw_avg * 6.3973958814570409e-02 * rho_inv);
  jac[1166] -= (h[12] * (working_temp * jac[1179] - (j_temp * (cp[21] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1232] += (spec_rates[12] * mw_avg * 4.0721574958511343e-02 * rho_inv);
  jac[1219] -= (h[12] * (working_temp * jac[1232] - (j_temp * (cp[22] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1285] += (spec_rates[12] * mw_avg * 1.9202324561439672e-02 * rho_inv);
  jac[1272] -= (h[12] * (working_temp * jac[1285] - (j_temp * (cp[23] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1338] += (spec_rates[12] * mw_avg * -7.7060097613186195e-04 * rho_inv);
  jac[1325] -= (h[12] * (working_temp * jac[1338] - (j_temp * (cp[24] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1391] += (spec_rates[12] * mw_avg * -1.9358094101536192e-02 * rho_inv);
  jac[1378] -= (h[12] * (working_temp * jac[1391] - (j_temp * (cp[25] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1444] += (spec_rates[12] * mw_avg * -3.6699474681474720e-02 * rho_inv);
  jac[1431] -= (h[12] * (working_temp * jac[1444] - (j_temp * (cp[26] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1497] += (spec_rates[12] * mw_avg * -1.7025877639093437e-01 * rho_inv);
  jac[1484] -= (h[12] * (working_temp * jac[1497] - (j_temp * (cp[27] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1550] += (spec_rates[12] * mw_avg * -1.7904503081641016e-01 * rho_inv);
  jac[1537] -= (h[12] * (working_temp * jac[1550] - (j_temp * (cp[28] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1603] += (spec_rates[12] * mw_avg * -1.7904503081641021e-01 * rho_inv);
  jac[1590] -= (h[12] * (working_temp * jac[1603] - (j_temp * (cp[29] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1656] += (spec_rates[12] * mw_avg * 5.3669947468147472e-01 * rho_inv);
  jac[1643] -= (h[12] * (working_temp * jac[1656] - (j_temp * (cp[30] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1709] += (spec_rates[12] * mw_avg * 4.6464187924681405e-01 * rho_inv);
  jac[1696] -= (h[12] * (working_temp * jac[1709] - (j_temp * (cp[31] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1762] += (spec_rates[12] * mw_avg * 4.0165018348928638e-01 * rho_inv);
  jac[1749] -= (h[12] * (working_temp * jac[1762] - (j_temp * (cp[32] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1815] += (spec_rates[12] * mw_avg * 3.4611471346031264e-01 * rho_inv);
  jac[1802] -= (h[12] * (working_temp * jac[1815] - (j_temp * (cp[33] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1868] += (spec_rates[12] * mw_avg * -1.8640055121715106e-02 * rho_inv);
  jac[1855] -= (h[12] * (working_temp * jac[1868] - (j_temp * (cp[34] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1921] += (spec_rates[12] * mw_avg * -3.5641357909374095e-02 * rho_inv);
  jac[1908] -= (h[12] * (working_temp * jac[1921] - (j_temp * (cp[35] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[1974] += (spec_rates[12] * mw_avg * -2.0989492027346215e-01 * rho_inv);
  jac[1961] -= (h[12] * (working_temp * jac[1974] - (j_temp * (cp[36] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2027] += (spec_rates[12] * mw_avg * -1.9509901590667972e-01 * rho_inv);
  jac[2014] -= (h[12] * (working_temp * jac[2027] - (j_temp * (cp[37] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2080] += (spec_rates[12] * mw_avg * -5.1925462361908897e-02 * rho_inv);
  jac[2067] -= (h[12] * (working_temp * jac[2080] - (j_temp * (cp[38] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2133] += (spec_rates[12] * mw_avg * 4.1168549212991130e-02 * rho_inv);
  jac[2120] -= (h[12] * (working_temp * jac[2133] - (j_temp * (cp[39] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2186] += (spec_rates[12] * mw_avg * 1.9616592111294174e-02 * rho_inv);
  jac[2173] -= (h[12] * (working_temp * jac[2186] - (j_temp * (cp[40] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2239] += (spec_rates[12] * mw_avg * -3.8557729683440174e-04 * rho_inv);
  jac[2226] -= (h[12] * (working_temp * jac[2239] - (j_temp * (cp[41] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2292] += (spec_rates[12] * mw_avg * -1.7028628238133736e-01 * rho_inv);
  jac[2279] -= (h[12] * (working_temp * jac[2292] - (j_temp * (cp[42] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2345] += (spec_rates[12] * mw_avg * -1.8725631269316470e-01 * rho_inv);
  jac[2332] -= (h[12] * (working_temp * jac[2345] - (j_temp * (cp[43] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2398] += (spec_rates[12] * mw_avg * -1.8725631269316470e-01 * rho_inv);
  jac[2385] -= (h[12] * (working_temp * jac[2398] - (j_temp * (cp[44] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2451] += (spec_rates[12] * mw_avg * -1.8725631269316470e-01 * rho_inv);
  jac[2438] -= (h[12] * (working_temp * jac[2451] - (j_temp * (cp[45] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2504] += (spec_rates[12] * mw_avg * -1.7887359695633684e-01 * rho_inv);
  jac[2491] -= (h[12] * (working_temp * jac[2504] - (j_temp * (cp[46] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2557] += (spec_rates[12] * mw_avg * -1.6033970698346731e-01 * rho_inv);
  jac[2544] -= (h[12] * (working_temp * jac[2557] - (j_temp * (cp[47] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2610] += (spec_rates[12] * mw_avg * -1.8777128999773723e-01 * rho_inv);
  jac[2597] -= (h[12] * (working_temp * jac[2610] - (j_temp * (cp[48] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2663] += (spec_rates[12] * mw_avg * -1.9574694600120704e-01 * rho_inv);
  jac[2650] -= (h[12] * (working_temp * jac[2663] - (j_temp * (cp[49] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2716] += (spec_rates[12] * mw_avg * -1.8741981017981810e-01 * rho_inv);
  jac[2703] -= (h[12] * (working_temp * jac[2716] - (j_temp * (cp[50] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[2769] += (spec_rates[12] * mw_avg * -1.9541135823307465e-01 * rho_inv);
  jac[2756] -= (h[12] * (working_temp * jac[2769] - (j_temp * (cp[51] - cp[52]) * spec_rates[12] * 1.50348200e+01)));
  jac[67] += (spec_rates[13] * mw_avg * 7.3855119461036631e+00 * rho_inv);
  jac[53] -= (h[13] * (working_temp * jac[67] - (j_temp * (cp[0] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[120] += (spec_rates[13] * mw_avg * 1.5343703901974052e+01 * rho_inv);
  jac[106] -= (h[13] * (working_temp * jac[120] - (j_temp * (cp[1] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[173] += (spec_rates[13] * mw_avg * 4.3003009186208457e-01 * rho_inv);
  jac[159] -= (h[13] * (working_temp * jac[173] - (j_temp * (cp[2] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[226] += (spec_rates[13] * mw_avg * -7.1324958952320980e-02 * rho_inv);
  jac[212] -= (h[13] * (working_temp * jac[226] - (j_temp * (cp[3] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[279] += (spec_rates[13] * mw_avg * 3.7060447798973634e-01 * rho_inv);
  jac[265] -= (h[13] * (working_temp * jac[279] - (j_temp * (cp[4] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[332] += (spec_rates[13] * mw_avg * 3.1782849190518753e-01 * rho_inv);
  jac[318] -= (h[13] * (working_temp * jac[332] - (j_temp * (cp[5] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[385] += (spec_rates[13] * mw_avg * -8.6635038345738047e-02 * rho_inv);
  jac[371] -= (h[13] * (working_temp * jac[385] - (j_temp * (cp[6] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[438] += (spec_rates[13] * mw_avg * -1.0103776588849511e-01 * rho_inv);
  jac[424] -= (h[13] * (working_temp * jac[438] - (j_temp * (cp[7] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[491] += (spec_rates[13] * mw_avg * 7.6299229062458163e-01 * rho_inv);
  jac[477] -= (h[13] * (working_temp * jac[491] - (j_temp * (cp[8] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[544] += (spec_rates[13] * mw_avg * 6.5958313915323175e-01 * rho_inv);
  jac[530] -= (h[13] * (working_temp * jac[544] - (j_temp * (cp[9] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[597] += (spec_rates[13] * mw_avg * 5.7103548505464508e-01 * rho_inv);
  jac[583] -= (h[13] * (working_temp * jac[597] - (j_temp * (cp[10] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[650] += (spec_rates[13] * mw_avg * 5.7103548505464508e-01 * rho_inv);
  jac[636] -= (h[13] * (working_temp * jac[650] - (j_temp * (cp[11] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[703] += (spec_rates[13] * mw_avg * 4.9436036717160731e-01 * rho_inv);
  jac[689] -= (h[13] * (working_temp * jac[703] - (j_temp * (cp[12] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[756] += (spec_rates[13] * mw_avg * 4.2731999023327338e-01 * rho_inv);
  jac[742] -= (h[13] * (working_temp * jac[756] - (j_temp * (cp[13] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[809] += (spec_rates[13] * mw_avg * 6.2971411692942314e-05 * rho_inv);
  jac[795] -= (h[13] * (working_temp * jac[809] - (j_temp * (cp[14] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[862] += (spec_rates[13] * mw_avg * -2.0815301805124498e-01 * rho_inv);
  jac[848] -= (h[13] * (working_temp * jac[862] - (j_temp * (cp[15] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[915] += (spec_rates[13] * mw_avg * -1.9831018404711988e-02 * rho_inv);
  jac[901] -= (h[13] * (working_temp * jac[915] - (j_temp * (cp[16] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[968] += (spec_rates[13] * mw_avg * -3.8389381690254923e-02 * rho_inv);
  jac[954] -= (h[13] * (working_temp * jac[968] - (j_temp * (cp[17] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1021] += (spec_rates[13] * mw_avg * -5.5742255249293778e-02 * rho_inv);
  jac[1007] -= (h[13] * (working_temp * jac[1021] - (j_temp * (cp[18] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1074] += (spec_rates[13] * mw_avg * -5.5742255249293778e-02 * rho_inv);
  jac[1060] -= (h[13] * (working_temp * jac[1074] - (j_temp * (cp[19] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1127] += (spec_rates[13] * mw_avg * -7.2003401198515185e-02 * rho_inv);
  jac[1113] -= (h[13] * (working_temp * jac[1127] - (j_temp * (cp[20] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1180] += (spec_rates[13] * mw_avg * 6.8262797127736655e-02 * rho_inv);
  jac[1166] -= (h[13] * (working_temp * jac[1180] - (j_temp * (cp[21] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1233] += (spec_rates[13] * mw_avg * 4.3451564693252558e-02 * rho_inv);
  jac[1219] -= (h[13] * (working_temp * jac[1233] - (j_temp * (cp[22] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1286] += (spec_rates[13] * mw_avg * 2.0489655638130815e-02 * rho_inv);
  jac[1272] -= (h[13] * (working_temp * jac[1286] - (j_temp * (cp[23] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1339] += (spec_rates[13] * mw_avg * -8.2226235604078999e-04 * rho_inv);
  jac[1325] -= (h[13] * (working_temp * jac[1339] - (j_temp * (cp[24] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1392] += (spec_rates[13] * mw_avg * -2.0655868026910915e-02 * rho_inv);
  jac[1378] -= (h[13] * (working_temp * jac[1392] - (j_temp * (cp[25] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1445] += (spec_rates[13] * mw_avg * -3.9159821297559627e-02 * rho_inv);
  jac[1431] -= (h[13] * (working_temp * jac[1445] - (j_temp * (cp[26] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1498] += (spec_rates[13] * mw_avg * -1.8167298893724215e-01 * rho_inv);
  jac[1484] -= (h[13] * (working_temp * jac[1498] - (j_temp * (cp[27] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1551] += (spec_rates[13] * mw_avg * -1.9104827717127790e-01 * rho_inv);
  jac[1537] -= (h[13] * (working_temp * jac[1551] - (j_temp * (cp[28] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1604] += (spec_rates[13] * mw_avg * -1.9104827717127795e-01 * rho_inv);
  jac[1590] -= (h[13] * (working_temp * jac[1604] - (j_temp * (cp[29] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1657] += (spec_rates[13] * mw_avg * 5.7268000976672662e-01 * rho_inv);
  jac[1643] -= (h[13] * (working_temp * jac[1657] - (j_temp * (cp[30] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1710] += (spec_rates[13] * mw_avg * 4.9579164597285635e-01 * rho_inv);
  jac[1696] -= (h[13] * (working_temp * jac[1710] - (j_temp * (cp[31] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1763] += (spec_rates[13] * mw_avg * 4.2857696318775912e-01 * rho_inv);
  jac[1749] -= (h[13] * (working_temp * jac[1763] - (j_temp * (cp[32] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1816] += (spec_rates[13] * mw_avg * 3.6931837431459547e-01 * rho_inv);
  jac[1802] -= (h[13] * (working_temp * jac[1816] - (j_temp * (cp[33] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1869] += (spec_rates[13] * mw_avg * -1.9889691443226207e-02 * rho_inv);
  jac[1855] -= (h[13] * (working_temp * jac[1869] - (j_temp * (cp[34] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1922] += (spec_rates[13] * mw_avg * -3.8030767978212601e-02 * rho_inv);
  jac[1908] -= (h[13] * (working_temp * jac[1922] - (j_temp * (cp[35] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[1975] += (spec_rates[13] * mw_avg * -2.2396635484603661e-01 * rho_inv);
  jac[1961] -= (h[13] * (working_temp * jac[1975] - (j_temp * (cp[36] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2028] += (spec_rates[13] * mw_avg * -2.0817852747336155e-01 * rho_inv);
  jac[2014] -= (h[13] * (working_temp * jac[2028] - (j_temp * (cp[37] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2081] += (spec_rates[13] * mw_avg * -5.5406564931348552e-02 * rho_inv);
  jac[2067] -= (h[13] * (working_temp * jac[2081] - (j_temp * (cp[38] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2134] += (spec_rates[13] * mw_avg * 4.3928504270234398e-02 * rho_inv);
  jac[2120] -= (h[13] * (working_temp * jac[2134] - (j_temp * (cp[39] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2187] += (spec_rates[13] * mw_avg * 2.0931695840680883e-02 * rho_inv);
  jac[2173] -= (h[13] * (working_temp * jac[2187] - (j_temp * (cp[40] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2240] += (spec_rates[13] * mw_avg * -4.1142654415304397e-04 * rho_inv);
  jac[2226] -= (h[13] * (working_temp * jac[2240] - (j_temp * (cp[41] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2293] += (spec_rates[13] * mw_avg * -1.8170233893960977e-01 * rho_inv);
  jac[2279] -= (h[13] * (working_temp * jac[2293] - (j_temp * (cp[42] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2346] += (spec_rates[13] * mw_avg * -1.9981004648019696e-01 * rho_inv);
  jac[2332] -= (h[13] * (working_temp * jac[2346] - (j_temp * (cp[43] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2399] += (spec_rates[13] * mw_avg * -1.9981004648019696e-01 * rho_inv);
  jac[2385] -= (h[13] * (working_temp * jac[2399] - (j_temp * (cp[44] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2452] += (spec_rates[13] * mw_avg * -1.9981004648019696e-01 * rho_inv);
  jac[2438] -= (h[13] * (working_temp * jac[2452] - (j_temp * (cp[45] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2505] += (spec_rates[13] * mw_avg * -1.9086535032060528e-01 * rho_inv);
  jac[2491] -= (h[13] * (working_temp * jac[2505] - (j_temp * (cp[46] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2558] += (spec_rates[13] * mw_avg * -1.7108894137782099e-01 * rho_inv);
  jac[2544] -= (h[13] * (working_temp * jac[2558] - (j_temp * (cp[47] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2611] += (spec_rates[13] * mw_avg * -2.0035954805738274e-01 * rho_inv);
  jac[2597] -= (h[13] * (working_temp * jac[2611] - (j_temp * (cp[48] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2664] += (spec_rates[13] * mw_avg * -2.0886989504565565e-01 * rho_inv);
  jac[2650] -= (h[13] * (working_temp * jac[2664] - (j_temp * (cp[49] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2717] += (spec_rates[13] * mw_avg * -1.9998450489998409e-01 * rho_inv);
  jac[2703] -= (h[13] * (working_temp * jac[2717] - (j_temp * (cp[50] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[2770] += (spec_rates[13] * mw_avg * -2.0851180934705177e-01 * rho_inv);
  jac[2756] -= (h[13] * (working_temp * jac[2770] - (j_temp * (cp[51] - cp[52]) * spec_rates[13] * 1.60427600e+01)));
  jac[68] += (spec_rates[14] * mw_avg * 1.2894984641990655e+01 * rho_inv);
  jac[53] -= (h[14] * (working_temp * jac[68] - (j_temp * (cp[0] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[121] += (spec_rates[14] * mw_avg * 2.6789859336912972e+01 * rho_inv);
  jac[106] -= (h[14] * (working_temp * jac[121] - (j_temp * (cp[1] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[174] += (spec_rates[14] * mw_avg * 7.5082559890528389e-01 * rho_inv);
  jac[159] -= (h[14] * (working_temp * jac[174] - (j_temp * (cp[2] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[227] += (spec_rates[14] * mw_avg * -1.2453222701318796e-01 * rho_inv);
  jac[212] -= (h[14] * (working_temp * jac[227] - (j_temp * (cp[3] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[280] += (spec_rates[14] * mw_avg * 6.4706943632415548e-01 * rho_inv);
  jac[265] -= (h[14] * (working_temp * jac[280] - (j_temp * (cp[4] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[333] += (spec_rates[14] * mw_avg * 5.5492341652315824e-01 * rho_inv);
  jac[318] -= (h[14] * (working_temp * jac[333] - (j_temp * (cp[5] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[386] += (spec_rates[14] * mw_avg * -1.5126337850092259e-01 * rho_inv);
  jac[371] -= (h[14] * (working_temp * jac[386] - (j_temp * (cp[6] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[439] += (spec_rates[14] * mw_avg * -1.7641030830375215e-01 * rho_inv);
  jac[424] -= (h[14] * (working_temp * jac[439] - (j_temp * (cp[7] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[492] += (spec_rates[14] * mw_avg * 1.3321722233151139e+00 * rho_inv);
  jac[477] -= (h[14] * (working_temp * jac[492] - (j_temp * (cp[8] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[545] += (spec_rates[14] * mw_avg * 1.1516215140622736e+00 * rho_inv);
  jac[530] -= (h[14] * (working_temp * jac[545] - (j_temp * (cp[9] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[598] += (spec_rates[14] * mw_avg * 9.9701873933005458e-01 * rho_inv);
  jac[583] -= (h[14] * (working_temp * jac[598] - (j_temp * (cp[10] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[651] += (spec_rates[14] * mw_avg * 9.9701873933005458e-01 * rho_inv);
  jac[636] -= (h[14] * (working_temp * jac[651] - (j_temp * (cp[11] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[704] += (spec_rates[14] * mw_avg * 8.6314522118535630e-01 * rho_inv);
  jac[689] -= (h[14] * (working_temp * jac[704] - (j_temp * (cp[12] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[757] += (spec_rates[14] * mw_avg * 7.4609380520746305e-01 * rho_inv);
  jac[742] -= (h[14] * (working_temp * jac[757] - (j_temp * (cp[13] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[810] += (spec_rates[14] * mw_avg * 1.0994706834011048e-04 * rho_inv);
  jac[795] -= (h[14] * (working_temp * jac[810] - (j_temp * (cp[14] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[863] += (spec_rates[14] * mw_avg * -3.6343180954041521e-01 * rho_inv);
  jac[848] -= (h[14] * (working_temp * jac[863] - (j_temp * (cp[15] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[916] += (spec_rates[14] * mw_avg * -3.4624638025086987e-02 * rho_inv);
  jac[901] -= (h[14] * (working_temp * jac[916] - (j_temp * (cp[16] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[969] += (spec_rates[14] * mw_avg * -6.7027240755126685e-02 * rho_inv);
  jac[954] -= (h[14] * (working_temp * jac[969] - (j_temp * (cp[17] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1022] += (spec_rates[14] * mw_avg * -9.7325077881537728e-02 * rho_inv);
  jac[1007] -= (h[14] * (working_temp * jac[1022] - (j_temp * (cp[18] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1075] += (spec_rates[14] * mw_avg * -9.7325077881537728e-02 * rho_inv);
  jac[1060] -= (h[14] * (working_temp * jac[1075] - (j_temp * (cp[19] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1128] += (spec_rates[14] * mw_avg * -1.2571677622372268e-01 * rho_inv);
  jac[1113] -= (h[14] * (working_temp * jac[1128] - (j_temp * (cp[20] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1181] += (spec_rates[14] * mw_avg * 1.1918574189645390e-01 * rho_inv);
  jac[1166] -= (h[14] * (working_temp * jac[1181] - (j_temp * (cp[21] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1234] += (spec_rates[14] * mw_avg * 7.5865730565306794e-02 * rho_inv);
  jac[1219] -= (h[14] * (working_temp * jac[1234] - (j_temp * (cp[22] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1287] += (spec_rates[14] * mw_avg * 3.5774608003005672e-02 * rho_inv);
  jac[1272] -= (h[14] * (working_temp * jac[1287] - (j_temp * (cp[23] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1340] += (spec_rates[14] * mw_avg * -1.4356568008026638e-03 * rho_inv);
  jac[1325] -= (h[14] * (working_temp * jac[1340] - (j_temp * (cp[24] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1393] += (spec_rates[14] * mw_avg * -3.6064812150838468e-02 * rho_inv);
  jac[1378] -= (h[14] * (working_temp * jac[1393] - (j_temp * (cp[25] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1446] += (spec_rates[14] * mw_avg * -6.8372415873151751e-02 * rho_inv);
  jac[1431] -= (h[14] * (working_temp * jac[1446] - (j_temp * (cp[26] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1499] += (spec_rates[14] * mw_avg * -3.1719810614431221e-01 * rho_inv);
  jac[1484] -= (h[14] * (working_temp * jac[1499] - (j_temp * (cp[27] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1552] += (spec_rates[14] * mw_avg * -3.3356720806634033e-01 * rho_inv);
  jac[1537] -= (h[14] * (working_temp * jac[1552] - (j_temp * (cp[28] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1605] += (spec_rates[14] * mw_avg * -3.3356720806634038e-01 * rho_inv);
  jac[1590] -= (h[14] * (working_temp * jac[1605] - (j_temp * (cp[29] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1658] += (spec_rates[14] * mw_avg * 9.9989005293165989e-01 * rho_inv);
  jac[1643] -= (h[14] * (working_temp * jac[1658] - (j_temp * (cp[30] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1711] += (spec_rates[14] * mw_avg * 8.6564421086883381e-01 * rho_inv);
  jac[1696] -= (h[14] * (working_temp * jac[1711] - (j_temp * (cp[31] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1764] += (spec_rates[14] * mw_avg * 7.4828845969611246e-01 * rho_inv);
  jac[1749] -= (h[14] * (working_temp * jac[1764] - (j_temp * (cp[32] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1817] += (spec_rates[14] * mw_avg * 6.4482392006746614e-01 * rho_inv);
  jac[1802] -= (h[14] * (working_temp * jac[1817] - (j_temp * (cp[33] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1870] += (spec_rates[14] * mw_avg * -3.4727080203240793e-02 * rho_inv);
  jac[1855] -= (h[14] * (working_temp * jac[1870] - (j_temp * (cp[34] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1923] += (spec_rates[14] * mw_avg * -6.6401107002593454e-02 * rho_inv);
  jac[1908] -= (h[14] * (working_temp * jac[1923] - (j_temp * (cp[35] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[1976] += (spec_rates[14] * mw_avg * -3.9104164032743882e-01 * rho_inv);
  jac[1961] -= (h[14] * (working_temp * jac[1976] - (j_temp * (cp[36] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2029] += (spec_rates[14] * mw_avg * -3.6347634857966110e-01 * rho_inv);
  jac[2014] -= (h[14] * (working_temp * jac[2029] - (j_temp * (cp[37] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2082] += (spec_rates[14] * mw_avg * -9.6738968005071771e-02 * rho_inv);
  jac[2067] -= (h[14] * (working_temp * jac[2082] - (j_temp * (cp[38] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2135] += (spec_rates[14] * mw_avg * 7.6698459368024788e-02 * rho_inv);
  jac[2120] -= (h[14] * (working_temp * jac[2135] - (j_temp * (cp[39] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2188] += (spec_rates[14] * mw_avg * 3.6546403061306645e-02 * rho_inv);
  jac[2173] -= (h[14] * (working_temp * jac[2188] - (j_temp * (cp[40] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2241] += (spec_rates[14] * mw_avg * -7.1834410490117780e-04 * rho_inv);
  jac[2226] -= (h[14] * (working_temp * jac[2241] - (j_temp * (cp[41] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2294] += (spec_rates[14] * mw_avg * -3.1724935077468247e-01 * rho_inv);
  jac[2279] -= (h[14] * (working_temp * jac[2294] - (j_temp * (cp[42] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2347] += (spec_rates[14] * mw_avg * -3.4886511584845176e-01 * rho_inv);
  jac[2332] -= (h[14] * (working_temp * jac[2347] - (j_temp * (cp[43] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2400] += (spec_rates[14] * mw_avg * -3.4886511584845176e-01 * rho_inv);
  jac[2385] -= (h[14] * (working_temp * jac[2400] - (j_temp * (cp[44] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2453] += (spec_rates[14] * mw_avg * -3.4886511584845176e-01 * rho_inv);
  jac[2438] -= (h[14] * (working_temp * jac[2453] - (j_temp * (cp[45] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2506] += (spec_rates[14] * mw_avg * -3.3324782073784570e-01 * rho_inv);
  jac[2491] -= (h[14] * (working_temp * jac[2506] - (j_temp * (cp[46] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2559] += (spec_rates[14] * mw_avg * -2.9871852995178610e-01 * rho_inv);
  jac[2544] -= (h[14] * (working_temp * jac[2559] - (j_temp * (cp[47] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2612] += (spec_rates[14] * mw_avg * -3.4982453673224007e-01 * rho_inv);
  jac[2597] -= (h[14] * (working_temp * jac[2612] - (j_temp * (cp[48] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2665] += (spec_rates[14] * mw_avg * -3.6468346520092754e-01 * rho_inv);
  jac[2650] -= (h[14] * (working_temp * jac[2665] - (j_temp * (cp[49] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2718] += (spec_rates[14] * mw_avg * -3.4916971743331660e-01 * rho_inv);
  jac[2703] -= (h[14] * (working_temp * jac[2718] - (j_temp * (cp[50] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[2771] += (spec_rates[14] * mw_avg * -3.6405825335133474e-01 * rho_inv);
  jac[2756] -= (h[14] * (working_temp * jac[2771] - (j_temp * (cp[51] - cp[52]) * spec_rates[14] * 2.80104000e+01)));
  jac[69] += (spec_rates[15] * mw_avg * 2.0260535197536644e+01 * rho_inv);
  jac[53] -= (h[15] * (working_temp * jac[69] - (j_temp * (cp[0] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[122] += (spec_rates[15] * mw_avg * 4.2092092631510887e+01 * rho_inv);
  jac[106] -= (h[15] * (working_temp * jac[122] - (j_temp * (cp[1] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[175] += (spec_rates[15] * mw_avg * 1.1796934153993435e+00 * rho_inv);
  jac[159] -= (h[15] * (working_temp * jac[175] - (j_temp * (cp[2] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[228] += (spec_rates[15] * mw_avg * -1.9566441051912861e-01 * rho_inv);
  jac[212] -= (h[15] * (working_temp * jac[228] - (j_temp * (cp[3] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[281] += (spec_rates[15] * mw_avg * 1.0166722531180856e+00 * rho_inv);
  jac[265] -= (h[15] * (working_temp * jac[281] - (j_temp * (cp[4] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[334] += (spec_rates[15] * mw_avg * 8.7189288894485240e-01 * rho_inv);
  jac[318] -= (h[15] * (working_temp * jac[334] - (j_temp * (cp[5] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[387] += (spec_rates[15] * mw_avg * -2.3766426167244681e-01 * rho_inv);
  jac[371] -= (h[15] * (working_temp * jac[387] - (j_temp * (cp[6] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[440] += (spec_rates[15] * mw_avg * -2.7717499165975751e-01 * rho_inv);
  jac[424] -= (h[15] * (working_temp * jac[440] - (j_temp * (cp[7] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[493] += (spec_rates[15] * mw_avg * 2.0931023160559472e+00 * rho_inv);
  jac[477] -= (h[15] * (working_temp * jac[493] - (j_temp * (cp[8] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[546] += (spec_rates[15] * mw_avg * 1.8094219471902526e+00 * rho_inv);
  jac[530] -= (h[15] * (working_temp * jac[546] - (j_temp * (cp[9] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[599] += (spec_rates[15] * mw_avg * 1.5665108429072001e+00 * rho_inv);
  jac[583] -= (h[15] * (working_temp * jac[599] - (j_temp * (cp[10] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[652] += (spec_rates[15] * mw_avg * 1.5665108429072001e+00 * rho_inv);
  jac[636] -= (h[15] * (working_temp * jac[652] - (j_temp * (cp[11] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[705] += (spec_rates[15] * mw_avg * 1.3561694426114335e+00 * rho_inv);
  jac[689] -= (h[15] * (working_temp * jac[705] - (j_temp * (cp[12] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[758] += (spec_rates[15] * mw_avg * 1.1722588448725975e+00 * rho_inv);
  jac[742] -= (h[15] * (working_temp * jac[758] - (j_temp * (cp[13] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[811] += (spec_rates[15] * mw_avg * 1.7274828236064443e-04 * rho_inv);
  jac[795] -= (h[15] * (working_temp * jac[811] - (j_temp * (cp[14] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[864] += (spec_rates[15] * mw_avg * -5.7102223643760053e-01 * rho_inv);
  jac[848] -= (h[15] * (working_temp * jac[864] - (j_temp * (cp[15] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[917] += (spec_rates[15] * mw_avg * -5.4402057612760735e-02 * rho_inv);
  jac[901] -= (h[15] * (working_temp * jac[917] - (j_temp * (cp[16] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[970] += (spec_rates[15] * mw_avg * -1.0531286451407244e-01 * rho_inv);
  jac[954] -= (h[15] * (working_temp * jac[970] - (j_temp * (cp[17] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1023] += (spec_rates[15] * mw_avg * -1.5291667425495173e-01 * rho_inv);
  jac[1007] -= (h[15] * (working_temp * jac[1023] - (j_temp * (cp[18] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1076] += (spec_rates[15] * mw_avg * -1.5291667425495173e-01 * rho_inv);
  jac[1060] -= (h[15] * (working_temp * jac[1076] - (j_temp * (cp[19] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1129] += (spec_rates[15] * mw_avg * -1.9752556829787477e-01 * rho_inv);
  jac[1113] -= (h[15] * (working_temp * jac[1129] - (j_temp * (cp[20] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1182] += (spec_rates[15] * mw_avg * 1.8726403991783611e-01 * rho_inv);
  jac[1166] -= (h[15] * (working_temp * jac[1182] - (j_temp * (cp[21] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1235] += (spec_rates[15] * mw_avg * 1.1919985537632591e-01 * rho_inv);
  jac[1219] -= (h[15] * (working_temp * jac[1235] - (j_temp * (cp[22] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1288] += (spec_rates[15] * mw_avg * 5.6208884674645097e-02 * rho_inv);
  jac[1272] -= (h[15] * (working_temp * jac[1288] - (j_temp * (cp[23] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1341] += (spec_rates[15] * mw_avg * -2.2556967652002497e-03 * rho_inv);
  jac[1325] -= (h[15] * (working_temp * jac[1341] - (j_temp * (cp[24] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1394] += (spec_rates[15] * mw_avg * -5.6664851976264925e-02 * rho_inv);
  jac[1378] -= (h[15] * (working_temp * jac[1394] - (j_temp * (cp[25] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1447] += (spec_rates[15] * mw_avg * -1.0742639691308349e-01 * rho_inv);
  jac[1431] -= (h[15] * (working_temp * jac[1447] - (j_temp * (cp[26] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1500] += (spec_rates[15] * mw_avg * -4.9838007353661329e-01 * rho_inv);
  jac[1484] -= (h[15] * (working_temp * jac[1500] - (j_temp * (cp[27] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1553] += (spec_rates[15] * mw_avg * -5.2409912438087369e-01 * rho_inv);
  jac[1537] -= (h[15] * (working_temp * jac[1553] - (j_temp * (cp[28] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1606] += (spec_rates[15] * mw_avg * -5.2409912438087380e-01 * rho_inv);
  jac[1590] -= (h[15] * (working_temp * jac[1606] - (j_temp * (cp[29] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1659] += (spec_rates[15] * mw_avg * 1.5710222364376005e+00 * rho_inv);
  jac[1643] -= (h[15] * (working_temp * jac[1659] - (j_temp * (cp[30] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1712] += (spec_rates[15] * mw_avg * 1.3600958426689804e+00 * rho_inv);
  jac[1696] -= (h[15] * (working_temp * jac[1712] - (j_temp * (cp[31] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1765] += (spec_rates[15] * mw_avg * 1.1757070749983567e+00 * rho_inv);
  jac[1749] -= (h[15] * (working_temp * jac[1765] - (j_temp * (cp[32] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1818] += (spec_rates[15] * mw_avg * 1.0131441092374680e+00 * rho_inv);
  jac[1802] -= (h[15] * (working_temp * jac[1818] - (j_temp * (cp[33] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1871] += (spec_rates[15] * mw_avg * -5.4563014249299782e-02 * rho_inv);
  jac[1855] -= (h[15] * (working_temp * jac[1871] - (j_temp * (cp[34] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1924] += (spec_rates[15] * mw_avg * -1.0432908630232833e-01 * rho_inv);
  jac[1908] -= (h[15] * (working_temp * jac[1924] - (j_temp * (cp[35] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[1977] += (spec_rates[15] * mw_avg * -6.1440266409913880e-01 * rho_inv);
  jac[1961] -= (h[15] * (working_temp * jac[1977] - (j_temp * (cp[36] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2030] += (spec_rates[15] * mw_avg * -5.7109221595268800e-01 * rho_inv);
  jac[2014] -= (h[15] * (working_temp * jac[2030] - (j_temp * (cp[37] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2083] += (spec_rates[15] * mw_avg * -1.5199578135655353e-01 * rho_inv);
  jac[2067] -= (h[15] * (working_temp * jac[2083] - (j_temp * (cp[38] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2136] += (spec_rates[15] * mw_avg * 1.2050823469478827e-01 * rho_inv);
  jac[2120] -= (h[15] * (working_temp * jac[2136] - (j_temp * (cp[39] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2189] += (spec_rates[15] * mw_avg * 5.7421525199479233e-02 * rho_inv);
  jac[2173] -= (h[15] * (working_temp * jac[2189] - (j_temp * (cp[40] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2242] += (spec_rates[15] * mw_avg * -1.1286586549238804e-03 * rho_inv);
  jac[2226] -= (h[15] * (working_temp * jac[2242] - (j_temp * (cp[41] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2295] += (spec_rates[15] * mw_avg * -4.9846058884284489e-01 * rho_inv);
  jac[2279] -= (h[15] * (working_temp * jac[2295] - (j_temp * (cp[42] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2348] += (spec_rates[15] * mw_avg * -5.4813512036483569e-01 * rho_inv);
  jac[2332] -= (h[15] * (working_temp * jac[2348] - (j_temp * (cp[43] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2401] += (spec_rates[15] * mw_avg * -5.4813512036483569e-01 * rho_inv);
  jac[2385] -= (h[15] * (working_temp * jac[2401] - (j_temp * (cp[44] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2454] += (spec_rates[15] * mw_avg * -5.4813512036483569e-01 * rho_inv);
  jac[2438] -= (h[15] * (working_temp * jac[2454] - (j_temp * (cp[45] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2507] += (spec_rates[15] * mw_avg * -5.2359730461215981e-01 * rho_inv);
  jac[2491] -= (h[15] * (working_temp * jac[2507] - (j_temp * (cp[46] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2560] += (spec_rates[15] * mw_avg * -4.6934505610316585e-01 * rho_inv);
  jac[2544] -= (h[15] * (working_temp * jac[2560] - (j_temp * (cp[47] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2613] += (spec_rates[15] * mw_avg * -5.4964255764567949e-01 * rho_inv);
  jac[2597] -= (h[15] * (working_temp * jac[2613] - (j_temp * (cp[48] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2666] += (spec_rates[15] * mw_avg * -5.7298883153399383e-01 * rho_inv);
  jac[2650] -= (h[15] * (working_temp * jac[2666] - (j_temp * (cp[49] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2719] += (spec_rates[15] * mw_avg * -5.4861370884731309e-01 * rho_inv);
  jac[2703] -= (h[15] * (working_temp * jac[2719] - (j_temp * (cp[50] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[2772] += (spec_rates[15] * mw_avg * -5.7200650181152612e-01 * rho_inv);
  jac[2756] -= (h[15] * (working_temp * jac[2772] - (j_temp * (cp[51] - cp[52]) * spec_rates[15] * 4.40098000e+01)));
  jac[70] += (spec_rates[16] * mw_avg * 1.3359004106905404e+01 * rho_inv);
  jac[53] -= (h[16] * (working_temp * jac[70] - (j_temp * (cp[0] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[123] += (spec_rates[16] * mw_avg * 2.7753878801827717e+01 * rho_inv);
  jac[106] -= (h[16] * (working_temp * jac[123] - (j_temp * (cp[1] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[176] += (spec_rates[16] * mw_avg * 7.7784367626799900e-01 * rho_inv);
  jac[159] -= (h[16] * (working_temp * jac[176] - (j_temp * (cp[2] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[229] += (spec_rates[16] * mw_avg * -1.2901345587445640e-01 * rho_inv);
  jac[212] -= (h[16] * (working_temp * jac[229] - (j_temp * (cp[3] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[282] += (spec_rates[16] * mw_avg * 6.7035390093903313e-01 * rho_inv);
  jac[265] -= (h[16] * (working_temp * jac[282] - (j_temp * (cp[4] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[335] += (spec_rates[16] * mw_avg * 5.7489205347408912e-01 * rho_inv);
  jac[318] -= (h[16] * (working_temp * jac[335] - (j_temp * (cp[5] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[388] += (spec_rates[16] * mw_avg * -1.5670651425500751e-01 * rho_inv);
  jac[371] -= (h[16] * (working_temp * jac[388] - (j_temp * (cp[6] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[441] += (spec_rates[16] * mw_avg * -1.8275834353893922e-01 * rho_inv);
  jac[424] -= (h[16] * (working_temp * jac[441] - (j_temp * (cp[7] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[494] += (spec_rates[16] * mw_avg * 1.3801097633276891e+00 * rho_inv);
  jac[477] -= (h[16] * (working_temp * jac[494] - (j_temp * (cp[8] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[547] += (spec_rates[16] * mw_avg * 1.1930620286170079e+00 * rho_inv);
  jac[530] -= (h[16] * (working_temp * jac[547] - (j_temp * (cp[9] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[600] += (spec_rates[16] * mw_avg * 1.0328959516554888e+00 * rho_inv);
  jac[583] -= (h[16] * (working_temp * jac[600] - (j_temp * (cp[10] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[653] += (spec_rates[16] * mw_avg * 1.0328959516554888e+00 * rho_inv);
  jac[636] -= (h[16] * (working_temp * jac[653] - (j_temp * (cp[11] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[706] += (spec_rates[16] * mw_avg * 8.9420506303843839e-01 * rho_inv);
  jac[689] -= (h[16] * (working_temp * jac[706] - (j_temp * (cp[12] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[759] += (spec_rates[16] * mw_avg * 7.7294161138019923e-01 * rho_inv);
  jac[742] -= (h[16] * (working_temp * jac[759] - (j_temp * (cp[13] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[812] += (spec_rates[16] * mw_avg * 1.1390345768345193e-04 * rho_inv);
  jac[795] -= (h[16] * (working_temp * jac[812] - (j_temp * (cp[14] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[865] += (spec_rates[16] * mw_avg * -3.7650971839241898e-01 * rho_inv);
  jac[848] -= (h[16] * (working_temp * jac[865] - (j_temp * (cp[15] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[918] += (spec_rates[16] * mw_avg * -3.5870588016911675e-02 * rho_inv);
  jac[901] -= (h[16] * (working_temp * jac[918] - (j_temp * (cp[16] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[971] += (spec_rates[16] * mw_avg * -6.9439181928645191e-02 * rho_inv);
  jac[954] -= (h[16] * (working_temp * jac[971] - (j_temp * (cp[17] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1024] += (spec_rates[16] * mw_avg * -1.0082727131683024e-01 * rho_inv);
  jac[1007] -= (h[16] * (working_temp * jac[1024] - (j_temp * (cp[18] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1077] += (spec_rates[16] * mw_avg * -1.0082727131683024e-01 * rho_inv);
  jac[1060] -= (h[16] * (working_temp * jac[1077] - (j_temp * (cp[19] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1130] += (spec_rates[16] * mw_avg * -1.3024063048595882e-01 * rho_inv);
  jac[1113] -= (h[16] * (working_temp * jac[1130] - (j_temp * (cp[20] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1183] += (spec_rates[16] * mw_avg * 1.2347458020962014e-01 * rho_inv);
  jac[1166] -= (h[16] * (working_temp * jac[1183] - (j_temp * (cp[21] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1236] += (spec_rates[16] * mw_avg * 7.8595720300048008e-02 * rho_inv);
  jac[1219] -= (h[16] * (working_temp * jac[1236] - (j_temp * (cp[22] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1289] += (spec_rates[16] * mw_avg * 3.7061939079696814e-02 * rho_inv);
  jac[1272] -= (h[16] * (working_temp * jac[1289] - (j_temp * (cp[23] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1342] += (spec_rates[16] * mw_avg * -1.4873181807115918e-03 * rho_inv);
  jac[1325] -= (h[16] * (working_temp * jac[1342] - (j_temp * (cp[24] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1395] += (spec_rates[16] * mw_avg * -3.7362586076213192e-02 * rho_inv);
  jac[1378] -= (h[16] * (working_temp * jac[1395] - (j_temp * (cp[25] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1448] += (spec_rates[16] * mw_avg * -7.0832762489236659e-02 * rho_inv);
  jac[1431] -= (h[16] * (working_temp * jac[1448] - (j_temp * (cp[26] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1501] += (spec_rates[16] * mw_avg * -3.2861231869061996e-01 * rho_inv);
  jac[1484] -= (h[16] * (working_temp * jac[1501] - (j_temp * (cp[27] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1554] += (spec_rates[16] * mw_avg * -3.4557045442120804e-01 * rho_inv);
  jac[1537] -= (h[16] * (working_temp * jac[1554] - (j_temp * (cp[28] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1607] += (spec_rates[16] * mw_avg * -3.4557045442120815e-01 * rho_inv);
  jac[1590] -= (h[16] * (working_temp * jac[1607] - (j_temp * (cp[29] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1660] += (spec_rates[16] * mw_avg * 1.0358705880169117e+00 * rho_inv);
  jac[1643] -= (h[16] * (working_temp * jac[1660] - (j_temp * (cp[30] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1713] += (spec_rates[16] * mw_avg * 8.9679397759487611e-01 * rho_inv);
  jac[1696] -= (h[16] * (working_temp * jac[1713] - (j_temp * (cp[31] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1766] += (spec_rates[16] * mw_avg * 7.7521523939458525e-01 * rho_inv);
  jac[1749] -= (h[16] * (working_temp * jac[1766] - (j_temp * (cp[32] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1819] += (spec_rates[16] * mw_avg * 6.6802758092174885e-01 * rho_inv);
  jac[1802] -= (h[16] * (working_temp * jac[1819] - (j_temp * (cp[33] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1872] += (spec_rates[16] * mw_avg * -3.5976716524751894e-02 * rho_inv);
  jac[1855] -= (h[16] * (working_temp * jac[1872] - (j_temp * (cp[34] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1925] += (spec_rates[16] * mw_avg * -6.8790517071431953e-02 * rho_inv);
  jac[1908] -= (h[16] * (working_temp * jac[1925] - (j_temp * (cp[35] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[1978] += (spec_rates[16] * mw_avg * -4.0511307490001325e-01 * rho_inv);
  jac[1961] -= (h[16] * (working_temp * jac[1978] - (j_temp * (cp[36] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2031] += (spec_rates[16] * mw_avg * -3.7655586014634301e-01 * rho_inv);
  jac[2014] -= (h[16] * (working_temp * jac[2031] - (j_temp * (cp[37] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2084] += (spec_rates[16] * mw_avg * -1.0022007057451141e-01 * rho_inv);
  jac[2067] -= (h[16] * (working_temp * jac[2084] - (j_temp * (cp[38] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2137] += (spec_rates[16] * mw_avg * 7.9458414425268062e-02 * rho_inv);
  jac[2120] -= (h[16] * (working_temp * jac[2137] - (j_temp * (cp[39] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2190] += (spec_rates[16] * mw_avg * 3.7861506790693347e-02 * rho_inv);
  jac[2173] -= (h[16] * (working_temp * jac[2190] - (j_temp * (cp[40] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2243] += (spec_rates[16] * mw_avg * -7.4419335221981991e-04 * rho_inv);
  jac[2226] -= (h[16] * (working_temp * jac[2243] - (j_temp * (cp[41] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2296] += (spec_rates[16] * mw_avg * -3.2866540733295491e-01 * rho_inv);
  jac[2279] -= (h[16] * (working_temp * jac[2296] - (j_temp * (cp[42] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2349] += (spec_rates[16] * mw_avg * -3.6141884963548410e-01 * rho_inv);
  jac[2332] -= (h[16] * (working_temp * jac[2349] - (j_temp * (cp[43] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2402] += (spec_rates[16] * mw_avg * -3.6141884963548410e-01 * rho_inv);
  jac[2385] -= (h[16] * (working_temp * jac[2402] - (j_temp * (cp[44] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2455] += (spec_rates[16] * mw_avg * -3.6141884963548410e-01 * rho_inv);
  jac[2438] -= (h[16] * (working_temp * jac[2455] - (j_temp * (cp[45] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2508] += (spec_rates[16] * mw_avg * -3.4523957410211414e-01 * rho_inv);
  jac[2491] -= (h[16] * (working_temp * jac[2508] - (j_temp * (cp[46] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2561] += (spec_rates[16] * mw_avg * -3.0946776434613976e-01 * rho_inv);
  jac[2544] -= (h[16] * (working_temp * jac[2561] - (j_temp * (cp[47] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2614] += (spec_rates[16] * mw_avg * -3.6241279479188565e-01 * rho_inv);
  jac[2597] -= (h[16] * (working_temp * jac[2614] - (j_temp * (cp[48] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2667] += (spec_rates[16] * mw_avg * -3.7780641424537614e-01 * rho_inv);
  jac[2650] -= (h[16] * (working_temp * jac[2667] - (j_temp * (cp[49] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2720] += (spec_rates[16] * mw_avg * -3.6173441215348257e-01 * rho_inv);
  jac[2703] -= (h[16] * (working_temp * jac[2720] - (j_temp * (cp[50] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[2773] += (spec_rates[16] * mw_avg * -3.7715870446531186e-01 * rho_inv);
  jac[2756] -= (h[16] * (working_temp * jac[2773] - (j_temp * (cp[51] - cp[52]) * spec_rates[16] * 2.90183400e+01)));
  jac[71] += (spec_rates[17] * mw_avg * 1.3823023571820153e+01 * rho_inv);
  jac[53] -= (h[17] * (working_temp * jac[71] - (j_temp * (cp[0] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[124] += (spec_rates[17] * mw_avg * 2.8717898266742470e+01 * rho_inv);
  jac[106] -= (h[17] * (working_temp * jac[124] - (j_temp * (cp[1] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[177] += (spec_rates[17] * mw_avg * 8.0486175363071399e-01 * rho_inv);
  jac[159] -= (h[17] * (working_temp * jac[177] - (j_temp * (cp[2] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[230] += (spec_rates[17] * mw_avg * -1.3349468473572479e-01 * rho_inv);
  jac[212] -= (h[17] * (working_temp * jac[230] - (j_temp * (cp[3] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[283] += (spec_rates[17] * mw_avg * 6.9363836555391090e-01 * rho_inv);
  jac[265] -= (h[17] * (working_temp * jac[283] - (j_temp * (cp[4] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[336] += (spec_rates[17] * mw_avg * 5.9486069042501988e-01 * rho_inv);
  jac[318] -= (h[17] * (working_temp * jac[336] - (j_temp * (cp[5] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[389] += (spec_rates[17] * mw_avg * -1.6214965000909243e-01 * rho_inv);
  jac[371] -= (h[17] * (working_temp * jac[389] - (j_temp * (cp[6] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[442] += (spec_rates[17] * mw_avg * -1.8910637877412631e-01 * rho_inv);
  jac[424] -= (h[17] * (working_temp * jac[442] - (j_temp * (cp[7] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[495] += (spec_rates[17] * mw_avg * 1.4280473033402645e+00 * rho_inv);
  jac[477] -= (h[17] * (working_temp * jac[495] - (j_temp * (cp[8] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[548] += (spec_rates[17] * mw_avg * 1.2345025431717422e+00 * rho_inv);
  jac[530] -= (h[17] * (working_temp * jac[548] - (j_temp * (cp[9] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[601] += (spec_rates[17] * mw_avg * 1.0687731639809228e+00 * rho_inv);
  jac[583] -= (h[17] * (working_temp * jac[601] - (j_temp * (cp[10] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[654] += (spec_rates[17] * mw_avg * 1.0687731639809228e+00 * rho_inv);
  jac[636] -= (h[17] * (working_temp * jac[654] - (j_temp * (cp[11] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[707] += (spec_rates[17] * mw_avg * 9.2526490489152036e-01 * rho_inv);
  jac[689] -= (h[17] * (working_temp * jac[707] - (j_temp * (cp[12] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[760] += (spec_rates[17] * mw_avg * 7.9978941755293542e-01 * rho_inv);
  jac[742] -= (h[17] * (working_temp * jac[760] - (j_temp * (cp[13] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[813] += (spec_rates[17] * mw_avg * 1.1785984702679335e-04 * rho_inv);
  jac[795] -= (h[17] * (working_temp * jac[813] - (j_temp * (cp[14] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[866] += (spec_rates[17] * mw_avg * -3.8958762724442275e-01 * rho_inv);
  jac[848] -= (h[17] * (working_temp * jac[866] - (j_temp * (cp[15] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[919] += (spec_rates[17] * mw_avg * -3.7116538008736356e-02 * rho_inv);
  jac[901] -= (h[17] * (working_temp * jac[919] - (j_temp * (cp[16] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[972] += (spec_rates[17] * mw_avg * -7.1851123102163683e-02 * rho_inv);
  jac[954] -= (h[17] * (working_temp * jac[972] - (j_temp * (cp[17] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1025] += (spec_rates[17] * mw_avg * -1.0432946475212275e-01 * rho_inv);
  jac[1007] -= (h[17] * (working_temp * jac[1025] - (j_temp * (cp[18] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1078] += (spec_rates[17] * mw_avg * -1.0432946475212275e-01 * rho_inv);
  jac[1060] -= (h[17] * (working_temp * jac[1078] - (j_temp * (cp[19] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1131] += (spec_rates[17] * mw_avg * -1.3476448474819497e-01 * rho_inv);
  jac[1113] -= (h[17] * (working_temp * jac[1131] - (j_temp * (cp[20] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1184] += (spec_rates[17] * mw_avg * 1.2776341852278639e-01 * rho_inv);
  jac[1166] -= (h[17] * (working_temp * jac[1184] - (j_temp * (cp[21] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1237] += (spec_rates[17] * mw_avg * 8.1325710034789236e-02 * rho_inv);
  jac[1219] -= (h[17] * (working_temp * jac[1237] - (j_temp * (cp[22] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1290] += (spec_rates[17] * mw_avg * 3.8349270156387956e-02 * rho_inv);
  jac[1272] -= (h[17] * (working_temp * jac[1290] - (j_temp * (cp[23] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1343] += (spec_rates[17] * mw_avg * -1.5389795606205201e-03 * rho_inv);
  jac[1325] -= (h[17] * (working_temp * jac[1343] - (j_temp * (cp[24] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1396] += (spec_rates[17] * mw_avg * -3.8660360001587915e-02 * rho_inv);
  jac[1378] -= (h[17] * (working_temp * jac[1396] - (j_temp * (cp[25] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1449] += (spec_rates[17] * mw_avg * -7.3293109105321566e-02 * rho_inv);
  jac[1431] -= (h[17] * (working_temp * jac[1449] - (j_temp * (cp[26] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1502] += (spec_rates[17] * mw_avg * -3.4002653123692772e-01 * rho_inv);
  jac[1484] -= (h[17] * (working_temp * jac[1502] - (j_temp * (cp[27] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1555] += (spec_rates[17] * mw_avg * -3.5757370077607581e-01 * rho_inv);
  jac[1537] -= (h[17] * (working_temp * jac[1555] - (j_temp * (cp[28] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1608] += (spec_rates[17] * mw_avg * -3.5757370077607592e-01 * rho_inv);
  jac[1590] -= (h[17] * (working_temp * jac[1608] - (j_temp * (cp[29] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1661] += (spec_rates[17] * mw_avg * 1.0718511231021637e+00 * rho_inv);
  jac[1643] -= (h[17] * (working_temp * jac[1661] - (j_temp * (cp[30] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1714] += (spec_rates[17] * mw_avg * 9.2794374432091831e-01 * rho_inv);
  jac[1696] -= (h[17] * (working_temp * jac[1714] - (j_temp * (cp[31] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1767] += (spec_rates[17] * mw_avg * 8.0214201909305793e-01 * rho_inv);
  jac[1749] -= (h[17] * (working_temp * jac[1767] - (j_temp * (cp[32] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1820] += (spec_rates[17] * mw_avg * 6.9123124177603168e-01 * rho_inv);
  jac[1802] -= (h[17] * (working_temp * jac[1820] - (j_temp * (cp[33] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1873] += (spec_rates[17] * mw_avg * -3.7226352846263001e-02 * rho_inv);
  jac[1855] -= (h[17] * (working_temp * jac[1873] - (j_temp * (cp[34] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1926] += (spec_rates[17] * mw_avg * -7.1179927140270466e-02 * rho_inv);
  jac[1908] -= (h[17] * (working_temp * jac[1926] - (j_temp * (cp[35] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[1979] += (spec_rates[17] * mw_avg * -4.1918450947258773e-01 * rho_inv);
  jac[1961] -= (h[17] * (working_temp * jac[1979] - (j_temp * (cp[36] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2032] += (spec_rates[17] * mw_avg * -3.8963537171302481e-01 * rho_inv);
  jac[2014] -= (h[17] * (working_temp * jac[2032] - (j_temp * (cp[37] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2085] += (spec_rates[17] * mw_avg * -1.0370117314395105e-01 * rho_inv);
  jac[2067] -= (h[17] * (working_temp * jac[2085] - (j_temp * (cp[38] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2138] += (spec_rates[17] * mw_avg * 8.2218369482511336e-02 * rho_inv);
  jac[2120] -= (h[17] * (working_temp * jac[2138] - (j_temp * (cp[39] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2191] += (spec_rates[17] * mw_avg * 3.9176610520080056e-02 * rho_inv);
  jac[2173] -= (h[17] * (working_temp * jac[2191] - (j_temp * (cp[40] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2244] += (spec_rates[17] * mw_avg * -7.7004259953846225e-04 * rho_inv);
  jac[2226] -= (h[17] * (working_temp * jac[2244] - (j_temp * (cp[41] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2297] += (spec_rates[17] * mw_avg * -3.4008146389122734e-01 * rho_inv);
  jac[2279] -= (h[17] * (working_temp * jac[2297] - (j_temp * (cp[42] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2350] += (spec_rates[17] * mw_avg * -3.7397258342251638e-01 * rho_inv);
  jac[2332] -= (h[17] * (working_temp * jac[2350] - (j_temp * (cp[43] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2403] += (spec_rates[17] * mw_avg * -3.7397258342251638e-01 * rho_inv);
  jac[2385] -= (h[17] * (working_temp * jac[2403] - (j_temp * (cp[44] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2456] += (spec_rates[17] * mw_avg * -3.7397258342251638e-01 * rho_inv);
  jac[2438] -= (h[17] * (working_temp * jac[2456] - (j_temp * (cp[45] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2509] += (spec_rates[17] * mw_avg * -3.5723132746638253e-01 * rho_inv);
  jac[2491] -= (h[17] * (working_temp * jac[2509] - (j_temp * (cp[46] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2562] += (spec_rates[17] * mw_avg * -3.2021699874049342e-01 * rho_inv);
  jac[2544] -= (h[17] * (working_temp * jac[2562] - (j_temp * (cp[47] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2615] += (spec_rates[17] * mw_avg * -3.7500105285153112e-01 * rho_inv);
  jac[2597] -= (h[17] * (working_temp * jac[2615] - (j_temp * (cp[48] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2668] += (spec_rates[17] * mw_avg * -3.9092936328982469e-01 * rho_inv);
  jac[2650] -= (h[17] * (working_temp * jac[2668] - (j_temp * (cp[49] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2721] += (spec_rates[17] * mw_avg * -3.7429910687364859e-01 * rho_inv);
  jac[2703] -= (h[17] * (working_temp * jac[2721] - (j_temp * (cp[50] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[2774] += (spec_rates[17] * mw_avg * -3.9025915557928897e-01 * rho_inv);
  jac[2756] -= (h[17] * (working_temp * jac[2774] - (j_temp * (cp[51] - cp[52]) * spec_rates[17] * 3.00262800e+01)));
  jac[72] += (spec_rates[18] * mw_avg * 1.4287043036734900e+01 * rho_inv);
  jac[53] -= (h[18] * (working_temp * jac[72] - (j_temp * (cp[0] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[125] += (spec_rates[18] * mw_avg * 2.9681917731657215e+01 * rho_inv);
  jac[106] -= (h[18] * (working_temp * jac[125] - (j_temp * (cp[1] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[178] += (spec_rates[18] * mw_avg * 8.3187983099342888e-01 * rho_inv);
  jac[159] -= (h[18] * (working_temp * jac[178] - (j_temp * (cp[2] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[231] += (spec_rates[18] * mw_avg * -1.3797591359699321e-01 * rho_inv);
  jac[212] -= (h[18] * (working_temp * jac[231] - (j_temp * (cp[3] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[284] += (spec_rates[18] * mw_avg * 7.1692283016878855e-01 * rho_inv);
  jac[265] -= (h[18] * (working_temp * jac[284] - (j_temp * (cp[4] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[337] += (spec_rates[18] * mw_avg * 6.1482932737595075e-01 * rho_inv);
  jac[318] -= (h[18] * (working_temp * jac[337] - (j_temp * (cp[5] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[390] += (spec_rates[18] * mw_avg * -1.6759278576317732e-01 * rho_inv);
  jac[371] -= (h[18] * (working_temp * jac[390] - (j_temp * (cp[6] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[443] += (spec_rates[18] * mw_avg * -1.9545441400931338e-01 * rho_inv);
  jac[424] -= (h[18] * (working_temp * jac[443] - (j_temp * (cp[7] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[496] += (spec_rates[18] * mw_avg * 1.4759848433528395e+00 * rho_inv);
  jac[477] -= (h[18] * (working_temp * jac[496] - (j_temp * (cp[8] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[549] += (spec_rates[18] * mw_avg * 1.2759430577264763e+00 * rho_inv);
  jac[530] -= (h[18] * (working_temp * jac[549] - (j_temp * (cp[9] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[602] += (spec_rates[18] * mw_avg * 1.1046503763063564e+00 * rho_inv);
  jac[583] -= (h[18] * (working_temp * jac[602] - (j_temp * (cp[10] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[655] += (spec_rates[18] * mw_avg * 1.1046503763063564e+00 * rho_inv);
  jac[636] -= (h[18] * (working_temp * jac[655] - (j_temp * (cp[11] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[708] += (spec_rates[18] * mw_avg * 9.5632474674460244e-01 * rho_inv);
  jac[689] -= (h[18] * (working_temp * jac[708] - (j_temp * (cp[12] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[761] += (spec_rates[18] * mw_avg * 8.2663722372567161e-01 * rho_inv);
  jac[742] -= (h[18] * (working_temp * jac[761] - (j_temp * (cp[13] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[814] += (spec_rates[18] * mw_avg * 1.2181623637013480e-04 * rho_inv);
  jac[795] -= (h[18] * (working_temp * jac[814] - (j_temp * (cp[14] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[867] += (spec_rates[18] * mw_avg * -4.0266553609642652e-01 * rho_inv);
  jac[848] -= (h[18] * (working_temp * jac[867] - (j_temp * (cp[15] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[920] += (spec_rates[18] * mw_avg * -3.8362488000561044e-02 * rho_inv);
  jac[901] -= (h[18] * (working_temp * jac[920] - (j_temp * (cp[16] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[973] += (spec_rates[18] * mw_avg * -7.4263064275682161e-02 * rho_inv);
  jac[954] -= (h[18] * (working_temp * jac[973] - (j_temp * (cp[17] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1026] += (spec_rates[18] * mw_avg * -1.0783165818741525e-01 * rho_inv);
  jac[1007] -= (h[18] * (working_temp * jac[1026] - (j_temp * (cp[18] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1079] += (spec_rates[18] * mw_avg * -1.0783165818741525e-01 * rho_inv);
  jac[1060] -= (h[18] * (working_temp * jac[1079] - (j_temp * (cp[19] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1132] += (spec_rates[18] * mw_avg * -1.3928833901043111e-01 * rho_inv);
  jac[1113] -= (h[18] * (working_temp * jac[1132] - (j_temp * (cp[20] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1185] += (spec_rates[18] * mw_avg * 1.3205225683595262e-01 * rho_inv);
  jac[1166] -= (h[18] * (working_temp * jac[1185] - (j_temp * (cp[21] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1238] += (spec_rates[18] * mw_avg * 8.4055699769530451e-02 * rho_inv);
  jac[1219] -= (h[18] * (working_temp * jac[1238] - (j_temp * (cp[22] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1291] += (spec_rates[18] * mw_avg * 3.9636601233079098e-02 * rho_inv);
  jac[1272] -= (h[18] * (working_temp * jac[1291] - (j_temp * (cp[23] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1344] += (spec_rates[18] * mw_avg * -1.5906409405294477e-03 * rho_inv);
  jac[1325] -= (h[18] * (working_temp * jac[1344] - (j_temp * (cp[24] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1397] += (spec_rates[18] * mw_avg * -3.9958133926962631e-02 * rho_inv);
  jac[1378] -= (h[18] * (working_temp * jac[1397] - (j_temp * (cp[25] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1450] += (spec_rates[18] * mw_avg * -7.5753455721406460e-02 * rho_inv);
  jac[1431] -= (h[18] * (working_temp * jac[1450] - (j_temp * (cp[26] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1503] += (spec_rates[18] * mw_avg * -3.5144074378323542e-01 * rho_inv);
  jac[1484] -= (h[18] * (working_temp * jac[1503] - (j_temp * (cp[27] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1556] += (spec_rates[18] * mw_avg * -3.6957694713094347e-01 * rho_inv);
  jac[1537] -= (h[18] * (working_temp * jac[1556] - (j_temp * (cp[28] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1609] += (spec_rates[18] * mw_avg * -3.6957694713094358e-01 * rho_inv);
  jac[1590] -= (h[18] * (working_temp * jac[1609] - (j_temp * (cp[29] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1662] += (spec_rates[18] * mw_avg * 1.1078316581874152e+00 * rho_inv);
  jac[1643] -= (h[18] * (working_temp * jac[1662] - (j_temp * (cp[30] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1715] += (spec_rates[18] * mw_avg * 9.5909351104696039e-01 * rho_inv);
  jac[1696] -= (h[18] * (working_temp * jac[1715] - (j_temp * (cp[31] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1768] += (spec_rates[18] * mw_avg * 8.2906879879153061e-01 * rho_inv);
  jac[1749] -= (h[18] * (working_temp * jac[1768] - (j_temp * (cp[32] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1821] += (spec_rates[18] * mw_avg * 7.1443490263031439e-01 * rho_inv);
  jac[1802] -= (h[18] * (working_temp * jac[1821] - (j_temp * (cp[33] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1874] += (spec_rates[18] * mw_avg * -3.8475989167774088e-02 * rho_inv);
  jac[1855] -= (h[18] * (working_temp * jac[1874] - (j_temp * (cp[34] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1927] += (spec_rates[18] * mw_avg * -7.3569337209108965e-02 * rho_inv);
  jac[1908] -= (h[18] * (working_temp * jac[1927] - (j_temp * (cp[35] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[1980] += (spec_rates[18] * mw_avg * -4.3325594404516204e-01 * rho_inv);
  jac[1961] -= (h[18] * (working_temp * jac[1980] - (j_temp * (cp[36] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2033] += (spec_rates[18] * mw_avg * -4.0271488327970656e-01 * rho_inv);
  jac[2014] -= (h[18] * (working_temp * jac[2033] - (j_temp * (cp[37] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2086] += (spec_rates[18] * mw_avg * -1.0718227571339067e-01 * rho_inv);
  jac[2067] -= (h[18] * (working_temp * jac[2086] - (j_temp * (cp[38] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2139] += (spec_rates[18] * mw_avg * 8.4978324539754596e-02 * rho_inv);
  jac[2120] -= (h[18] * (working_temp * jac[2139] - (j_temp * (cp[39] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2192] += (spec_rates[18] * mw_avg * 4.0491714249466765e-02 * rho_inv);
  jac[2173] -= (h[18] * (working_temp * jac[2192] - (j_temp * (cp[40] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2245] += (spec_rates[18] * mw_avg * -7.9589184685710415e-04 * rho_inv);
  jac[2226] -= (h[18] * (working_temp * jac[2245] - (j_temp * (cp[41] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2298] += (spec_rates[18] * mw_avg * -3.5149752044949972e-01 * rho_inv);
  jac[2279] -= (h[18] * (working_temp * jac[2298] - (j_temp * (cp[42] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2351] += (spec_rates[18] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2332] -= (h[18] * (working_temp * jac[2351] - (j_temp * (cp[43] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2404] += (spec_rates[18] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2385] -= (h[18] * (working_temp * jac[2404] - (j_temp * (cp[44] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2457] += (spec_rates[18] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2438] -= (h[18] * (working_temp * jac[2457] - (j_temp * (cp[45] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2510] += (spec_rates[18] * mw_avg * -3.6922308083065097e-01 * rho_inv);
  jac[2491] -= (h[18] * (working_temp * jac[2510] - (j_temp * (cp[46] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2563] += (spec_rates[18] * mw_avg * -3.3096623313484702e-01 * rho_inv);
  jac[2544] -= (h[18] * (working_temp * jac[2563] - (j_temp * (cp[47] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2616] += (spec_rates[18] * mw_avg * -3.8758931091117660e-01 * rho_inv);
  jac[2597] -= (h[18] * (working_temp * jac[2616] - (j_temp * (cp[48] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2669] += (spec_rates[18] * mw_avg * -4.0405231233427330e-01 * rho_inv);
  jac[2650] -= (h[18] * (working_temp * jac[2669] - (j_temp * (cp[49] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2722] += (spec_rates[18] * mw_avg * -3.8686380159381456e-01 * rho_inv);
  jac[2703] -= (h[18] * (working_temp * jac[2722] - (j_temp * (cp[50] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[2775] += (spec_rates[18] * mw_avg * -4.0335960669326604e-01 * rho_inv);
  jac[2756] -= (h[18] * (working_temp * jac[2775] - (j_temp * (cp[51] - cp[52]) * spec_rates[18] * 3.10342200e+01)));
  jac[73] += (spec_rates[19] * mw_avg * 1.4287043036734900e+01 * rho_inv);
  jac[53] -= (h[19] * (working_temp * jac[73] - (j_temp * (cp[0] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[126] += (spec_rates[19] * mw_avg * 2.9681917731657215e+01 * rho_inv);
  jac[106] -= (h[19] * (working_temp * jac[126] - (j_temp * (cp[1] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[179] += (spec_rates[19] * mw_avg * 8.3187983099342888e-01 * rho_inv);
  jac[159] -= (h[19] * (working_temp * jac[179] - (j_temp * (cp[2] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[232] += (spec_rates[19] * mw_avg * -1.3797591359699321e-01 * rho_inv);
  jac[212] -= (h[19] * (working_temp * jac[232] - (j_temp * (cp[3] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[285] += (spec_rates[19] * mw_avg * 7.1692283016878855e-01 * rho_inv);
  jac[265] -= (h[19] * (working_temp * jac[285] - (j_temp * (cp[4] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[338] += (spec_rates[19] * mw_avg * 6.1482932737595075e-01 * rho_inv);
  jac[318] -= (h[19] * (working_temp * jac[338] - (j_temp * (cp[5] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[391] += (spec_rates[19] * mw_avg * -1.6759278576317732e-01 * rho_inv);
  jac[371] -= (h[19] * (working_temp * jac[391] - (j_temp * (cp[6] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[444] += (spec_rates[19] * mw_avg * -1.9545441400931338e-01 * rho_inv);
  jac[424] -= (h[19] * (working_temp * jac[444] - (j_temp * (cp[7] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[497] += (spec_rates[19] * mw_avg * 1.4759848433528395e+00 * rho_inv);
  jac[477] -= (h[19] * (working_temp * jac[497] - (j_temp * (cp[8] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[550] += (spec_rates[19] * mw_avg * 1.2759430577264763e+00 * rho_inv);
  jac[530] -= (h[19] * (working_temp * jac[550] - (j_temp * (cp[9] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[603] += (spec_rates[19] * mw_avg * 1.1046503763063564e+00 * rho_inv);
  jac[583] -= (h[19] * (working_temp * jac[603] - (j_temp * (cp[10] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[656] += (spec_rates[19] * mw_avg * 1.1046503763063564e+00 * rho_inv);
  jac[636] -= (h[19] * (working_temp * jac[656] - (j_temp * (cp[11] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[709] += (spec_rates[19] * mw_avg * 9.5632474674460244e-01 * rho_inv);
  jac[689] -= (h[19] * (working_temp * jac[709] - (j_temp * (cp[12] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[762] += (spec_rates[19] * mw_avg * 8.2663722372567161e-01 * rho_inv);
  jac[742] -= (h[19] * (working_temp * jac[762] - (j_temp * (cp[13] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[815] += (spec_rates[19] * mw_avg * 1.2181623637013480e-04 * rho_inv);
  jac[795] -= (h[19] * (working_temp * jac[815] - (j_temp * (cp[14] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[868] += (spec_rates[19] * mw_avg * -4.0266553609642652e-01 * rho_inv);
  jac[848] -= (h[19] * (working_temp * jac[868] - (j_temp * (cp[15] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[921] += (spec_rates[19] * mw_avg * -3.8362488000561044e-02 * rho_inv);
  jac[901] -= (h[19] * (working_temp * jac[921] - (j_temp * (cp[16] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[974] += (spec_rates[19] * mw_avg * -7.4263064275682161e-02 * rho_inv);
  jac[954] -= (h[19] * (working_temp * jac[974] - (j_temp * (cp[17] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1027] += (spec_rates[19] * mw_avg * -1.0783165818741525e-01 * rho_inv);
  jac[1007] -= (h[19] * (working_temp * jac[1027] - (j_temp * (cp[18] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1080] += (spec_rates[19] * mw_avg * -1.0783165818741525e-01 * rho_inv);
  jac[1060] -= (h[19] * (working_temp * jac[1080] - (j_temp * (cp[19] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1133] += (spec_rates[19] * mw_avg * -1.3928833901043111e-01 * rho_inv);
  jac[1113] -= (h[19] * (working_temp * jac[1133] - (j_temp * (cp[20] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1186] += (spec_rates[19] * mw_avg * 1.3205225683595262e-01 * rho_inv);
  jac[1166] -= (h[19] * (working_temp * jac[1186] - (j_temp * (cp[21] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1239] += (spec_rates[19] * mw_avg * 8.4055699769530451e-02 * rho_inv);
  jac[1219] -= (h[19] * (working_temp * jac[1239] - (j_temp * (cp[22] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1292] += (spec_rates[19] * mw_avg * 3.9636601233079098e-02 * rho_inv);
  jac[1272] -= (h[19] * (working_temp * jac[1292] - (j_temp * (cp[23] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1345] += (spec_rates[19] * mw_avg * -1.5906409405294477e-03 * rho_inv);
  jac[1325] -= (h[19] * (working_temp * jac[1345] - (j_temp * (cp[24] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1398] += (spec_rates[19] * mw_avg * -3.9958133926962631e-02 * rho_inv);
  jac[1378] -= (h[19] * (working_temp * jac[1398] - (j_temp * (cp[25] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1451] += (spec_rates[19] * mw_avg * -7.5753455721406460e-02 * rho_inv);
  jac[1431] -= (h[19] * (working_temp * jac[1451] - (j_temp * (cp[26] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1504] += (spec_rates[19] * mw_avg * -3.5144074378323542e-01 * rho_inv);
  jac[1484] -= (h[19] * (working_temp * jac[1504] - (j_temp * (cp[27] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1557] += (spec_rates[19] * mw_avg * -3.6957694713094347e-01 * rho_inv);
  jac[1537] -= (h[19] * (working_temp * jac[1557] - (j_temp * (cp[28] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1610] += (spec_rates[19] * mw_avg * -3.6957694713094358e-01 * rho_inv);
  jac[1590] -= (h[19] * (working_temp * jac[1610] - (j_temp * (cp[29] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1663] += (spec_rates[19] * mw_avg * 1.1078316581874152e+00 * rho_inv);
  jac[1643] -= (h[19] * (working_temp * jac[1663] - (j_temp * (cp[30] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1716] += (spec_rates[19] * mw_avg * 9.5909351104696039e-01 * rho_inv);
  jac[1696] -= (h[19] * (working_temp * jac[1716] - (j_temp * (cp[31] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1769] += (spec_rates[19] * mw_avg * 8.2906879879153061e-01 * rho_inv);
  jac[1749] -= (h[19] * (working_temp * jac[1769] - (j_temp * (cp[32] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1822] += (spec_rates[19] * mw_avg * 7.1443490263031439e-01 * rho_inv);
  jac[1802] -= (h[19] * (working_temp * jac[1822] - (j_temp * (cp[33] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1875] += (spec_rates[19] * mw_avg * -3.8475989167774088e-02 * rho_inv);
  jac[1855] -= (h[19] * (working_temp * jac[1875] - (j_temp * (cp[34] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1928] += (spec_rates[19] * mw_avg * -7.3569337209108965e-02 * rho_inv);
  jac[1908] -= (h[19] * (working_temp * jac[1928] - (j_temp * (cp[35] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[1981] += (spec_rates[19] * mw_avg * -4.3325594404516204e-01 * rho_inv);
  jac[1961] -= (h[19] * (working_temp * jac[1981] - (j_temp * (cp[36] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2034] += (spec_rates[19] * mw_avg * -4.0271488327970656e-01 * rho_inv);
  jac[2014] -= (h[19] * (working_temp * jac[2034] - (j_temp * (cp[37] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2087] += (spec_rates[19] * mw_avg * -1.0718227571339067e-01 * rho_inv);
  jac[2067] -= (h[19] * (working_temp * jac[2087] - (j_temp * (cp[38] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2140] += (spec_rates[19] * mw_avg * 8.4978324539754596e-02 * rho_inv);
  jac[2120] -= (h[19] * (working_temp * jac[2140] - (j_temp * (cp[39] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2193] += (spec_rates[19] * mw_avg * 4.0491714249466765e-02 * rho_inv);
  jac[2173] -= (h[19] * (working_temp * jac[2193] - (j_temp * (cp[40] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2246] += (spec_rates[19] * mw_avg * -7.9589184685710415e-04 * rho_inv);
  jac[2226] -= (h[19] * (working_temp * jac[2246] - (j_temp * (cp[41] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2299] += (spec_rates[19] * mw_avg * -3.5149752044949972e-01 * rho_inv);
  jac[2279] -= (h[19] * (working_temp * jac[2299] - (j_temp * (cp[42] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2352] += (spec_rates[19] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2332] -= (h[19] * (working_temp * jac[2352] - (j_temp * (cp[43] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2405] += (spec_rates[19] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2385] -= (h[19] * (working_temp * jac[2405] - (j_temp * (cp[44] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2458] += (spec_rates[19] * mw_avg * -3.8652631720954861e-01 * rho_inv);
  jac[2438] -= (h[19] * (working_temp * jac[2458] - (j_temp * (cp[45] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2511] += (spec_rates[19] * mw_avg * -3.6922308083065097e-01 * rho_inv);
  jac[2491] -= (h[19] * (working_temp * jac[2511] - (j_temp * (cp[46] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2564] += (spec_rates[19] * mw_avg * -3.3096623313484702e-01 * rho_inv);
  jac[2544] -= (h[19] * (working_temp * jac[2564] - (j_temp * (cp[47] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2617] += (spec_rates[19] * mw_avg * -3.8758931091117660e-01 * rho_inv);
  jac[2597] -= (h[19] * (working_temp * jac[2617] - (j_temp * (cp[48] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2670] += (spec_rates[19] * mw_avg * -4.0405231233427330e-01 * rho_inv);
  jac[2650] -= (h[19] * (working_temp * jac[2670] - (j_temp * (cp[49] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2723] += (spec_rates[19] * mw_avg * -3.8686380159381456e-01 * rho_inv);
  jac[2703] -= (h[19] * (working_temp * jac[2723] - (j_temp * (cp[50] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[2776] += (spec_rates[19] * mw_avg * -4.0335960669326604e-01 * rho_inv);
  jac[2756] -= (h[19] * (working_temp * jac[2776] - (j_temp * (cp[51] - cp[52]) * spec_rates[19] * 3.10342200e+01)));
  jac[74] += (spec_rates[20] * mw_avg * 1.4751062501649651e+01 * rho_inv);
  jac[53] -= (h[20] * (working_temp * jac[74] - (j_temp * (cp[0] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[127] += (spec_rates[20] * mw_avg * 3.0645937196571968e+01 * rho_inv);
  jac[106] -= (h[20] * (working_temp * jac[127] - (j_temp * (cp[1] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[180] += (spec_rates[20] * mw_avg * 8.5889790835614399e-01 * rho_inv);
  jac[159] -= (h[20] * (working_temp * jac[180] - (j_temp * (cp[2] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[233] += (spec_rates[20] * mw_avg * -1.4245714245826163e-01 * rho_inv);
  jac[212] -= (h[20] * (working_temp * jac[233] - (j_temp * (cp[3] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[286] += (spec_rates[20] * mw_avg * 7.4020729478366631e-01 * rho_inv);
  jac[265] -= (h[20] * (working_temp * jac[286] - (j_temp * (cp[4] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[339] += (spec_rates[20] * mw_avg * 6.3479796432688163e-01 * rho_inv);
  jac[318] -= (h[20] * (working_temp * jac[339] - (j_temp * (cp[5] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[392] += (spec_rates[20] * mw_avg * -1.7303592151726224e-01 * rho_inv);
  jac[371] -= (h[20] * (working_temp * jac[392] - (j_temp * (cp[6] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[445] += (spec_rates[20] * mw_avg * -2.0180244924450047e-01 * rho_inv);
  jac[424] -= (h[20] * (working_temp * jac[445] - (j_temp * (cp[7] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[498] += (spec_rates[20] * mw_avg * 1.5239223833654147e+00 * rho_inv);
  jac[477] -= (h[20] * (working_temp * jac[498] - (j_temp * (cp[8] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[551] += (spec_rates[20] * mw_avg * 1.3173835722812108e+00 * rho_inv);
  jac[530] -= (h[20] * (working_temp * jac[551] - (j_temp * (cp[9] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[604] += (spec_rates[20] * mw_avg * 1.1405275886317907e+00 * rho_inv);
  jac[583] -= (h[20] * (working_temp * jac[604] - (j_temp * (cp[10] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[657] += (spec_rates[20] * mw_avg * 1.1405275886317907e+00 * rho_inv);
  jac[636] -= (h[20] * (working_temp * jac[657] - (j_temp * (cp[11] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[710] += (spec_rates[20] * mw_avg * 9.8738458859768441e-01 * rho_inv);
  jac[689] -= (h[20] * (working_temp * jac[710] - (j_temp * (cp[12] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[763] += (spec_rates[20] * mw_avg * 8.5348502989840791e-01 * rho_inv);
  jac[742] -= (h[20] * (working_temp * jac[763] - (j_temp * (cp[13] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[816] += (spec_rates[20] * mw_avg * 1.2577262571347625e-04 * rho_inv);
  jac[795] -= (h[20] * (working_temp * jac[816] - (j_temp * (cp[14] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[869] += (spec_rates[20] * mw_avg * -4.1574344494843030e-01 * rho_inv);
  jac[848] -= (h[20] * (working_temp * jac[869] - (j_temp * (cp[15] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[922] += (spec_rates[20] * mw_avg * -3.9608437992385739e-02 * rho_inv);
  jac[901] -= (h[20] * (working_temp * jac[922] - (j_temp * (cp[16] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[975] += (spec_rates[20] * mw_avg * -7.6675005449200681e-02 * rho_inv);
  jac[954] -= (h[20] * (working_temp * jac[975] - (j_temp * (cp[17] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1028] += (spec_rates[20] * mw_avg * -1.1133385162270777e-01 * rho_inv);
  jac[1007] -= (h[20] * (working_temp * jac[1028] - (j_temp * (cp[18] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1081] += (spec_rates[20] * mw_avg * -1.1133385162270777e-01 * rho_inv);
  jac[1060] -= (h[20] * (working_temp * jac[1081] - (j_temp * (cp[19] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1134] += (spec_rates[20] * mw_avg * -1.4381219327266725e-01 * rho_inv);
  jac[1113] -= (h[20] * (working_temp * jac[1134] - (j_temp * (cp[20] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1187] += (spec_rates[20] * mw_avg * 1.3634109514911888e-01 * rho_inv);
  jac[1166] -= (h[20] * (working_temp * jac[1187] - (j_temp * (cp[21] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1240] += (spec_rates[20] * mw_avg * 8.6785689504271679e-02 * rho_inv);
  jac[1219] -= (h[20] * (working_temp * jac[1240] - (j_temp * (cp[22] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1293] += (spec_rates[20] * mw_avg * 4.0923932309770240e-02 * rho_inv);
  jac[1272] -= (h[20] * (working_temp * jac[1293] - (j_temp * (cp[23] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1346] += (spec_rates[20] * mw_avg * -1.6423023204383761e-03 * rho_inv);
  jac[1325] -= (h[20] * (working_temp * jac[1346] - (j_temp * (cp[24] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1399] += (spec_rates[20] * mw_avg * -4.1255907852337362e-02 * rho_inv);
  jac[1378] -= (h[20] * (working_temp * jac[1399] - (j_temp * (cp[25] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1452] += (spec_rates[20] * mw_avg * -7.8213802337491367e-02 * rho_inv);
  jac[1431] -= (h[20] * (working_temp * jac[1452] - (j_temp * (cp[26] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1505] += (spec_rates[20] * mw_avg * -3.6285495632954323e-01 * rho_inv);
  jac[1484] -= (h[20] * (working_temp * jac[1505] - (j_temp * (cp[27] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1558] += (spec_rates[20] * mw_avg * -3.8158019348581129e-01 * rho_inv);
  jac[1537] -= (h[20] * (working_temp * jac[1558] - (j_temp * (cp[28] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1611] += (spec_rates[20] * mw_avg * -3.8158019348581140e-01 * rho_inv);
  jac[1590] -= (h[20] * (working_temp * jac[1611] - (j_temp * (cp[29] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1664] += (spec_rates[20] * mw_avg * 1.1438121932726673e+00 * rho_inv);
  jac[1643] -= (h[20] * (working_temp * jac[1664] - (j_temp * (cp[30] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1717] += (spec_rates[20] * mw_avg * 9.9024327777300281e-01 * rho_inv);
  jac[1696] -= (h[20] * (working_temp * jac[1717] - (j_temp * (cp[31] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1770] += (spec_rates[20] * mw_avg * 8.5599557849000341e-01 * rho_inv);
  jac[1749] -= (h[20] * (working_temp * jac[1770] - (j_temp * (cp[32] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1823] += (spec_rates[20] * mw_avg * 7.3763856348459733e-01 * rho_inv);
  jac[1802] -= (h[20] * (working_temp * jac[1823] - (j_temp * (cp[33] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1876] += (spec_rates[20] * mw_avg * -3.9725625489285196e-02 * rho_inv);
  jac[1855] -= (h[20] * (working_temp * jac[1876] - (j_temp * (cp[34] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1929] += (spec_rates[20] * mw_avg * -7.5958747277947478e-02 * rho_inv);
  jac[1908] -= (h[20] * (working_temp * jac[1929] - (j_temp * (cp[35] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[1982] += (spec_rates[20] * mw_avg * -4.4732737861773658e-01 * rho_inv);
  jac[1961] -= (h[20] * (working_temp * jac[1982] - (j_temp * (cp[36] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2035] += (spec_rates[20] * mw_avg * -4.1579439484638842e-01 * rho_inv);
  jac[2014] -= (h[20] * (working_temp * jac[2035] - (j_temp * (cp[37] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2088] += (spec_rates[20] * mw_avg * -1.1066337828283032e-01 * rho_inv);
  jac[2067] -= (h[20] * (working_temp * jac[2088] - (j_temp * (cp[38] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2141] += (spec_rates[20] * mw_avg * 8.7738279596997884e-02 * rho_inv);
  jac[2120] -= (h[20] * (working_temp * jac[2141] - (j_temp * (cp[39] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2194] += (spec_rates[20] * mw_avg * 4.1806817978853474e-02 * rho_inv);
  jac[2173] -= (h[20] * (working_temp * jac[2194] - (j_temp * (cp[40] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2247] += (spec_rates[20] * mw_avg * -8.2174109417574638e-04 * rho_inv);
  jac[2226] -= (h[20] * (working_temp * jac[2247] - (j_temp * (cp[41] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2300] += (spec_rates[20] * mw_avg * -3.6291357700777221e-01 * rho_inv);
  jac[2279] -= (h[20] * (working_temp * jac[2300] - (j_temp * (cp[42] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2353] += (spec_rates[20] * mw_avg * -3.9908005099658089e-01 * rho_inv);
  jac[2332] -= (h[20] * (working_temp * jac[2353] - (j_temp * (cp[43] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2406] += (spec_rates[20] * mw_avg * -3.9908005099658089e-01 * rho_inv);
  jac[2385] -= (h[20] * (working_temp * jac[2406] - (j_temp * (cp[44] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2459] += (spec_rates[20] * mw_avg * -3.9908005099658089e-01 * rho_inv);
  jac[2438] -= (h[20] * (working_temp * jac[2459] - (j_temp * (cp[45] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2512] += (spec_rates[20] * mw_avg * -3.8121483419491947e-01 * rho_inv);
  jac[2491] -= (h[20] * (working_temp * jac[2512] - (j_temp * (cp[46] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2565] += (spec_rates[20] * mw_avg * -3.4171546752920073e-01 * rho_inv);
  jac[2544] -= (h[20] * (working_temp * jac[2565] - (j_temp * (cp[47] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2618] += (spec_rates[20] * mw_avg * -4.0017756897082218e-01 * rho_inv);
  jac[2597] -= (h[20] * (working_temp * jac[2618] - (j_temp * (cp[48] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2671] += (spec_rates[20] * mw_avg * -4.1717526137872202e-01 * rho_inv);
  jac[2650] -= (h[20] * (working_temp * jac[2671] - (j_temp * (cp[49] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2724] += (spec_rates[20] * mw_avg * -3.9942849631398059e-01 * rho_inv);
  jac[2703] -= (h[20] * (working_temp * jac[2724] - (j_temp * (cp[50] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[2777] += (spec_rates[20] * mw_avg * -4.1646005780724321e-01 * rho_inv);
  jac[2756] -= (h[20] * (working_temp * jac[2777] - (j_temp * (cp[51] - cp[52]) * spec_rates[20] * 3.20421600e+01)));
  jac[75] += (spec_rates[21] * mw_avg * 1.1522887637804088e+01 * rho_inv);
  jac[53] -= (h[21] * (working_temp * jac[75] - (j_temp * (cp[0] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[128] += (spec_rates[21] * mw_avg * 2.3939271549544863e+01 * rho_inv);
  jac[106] -= (h[21] * (working_temp * jac[128] - (j_temp * (cp[1] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[181] += (spec_rates[21] * mw_avg * 6.7093364218516427e-01 * rho_inv);
  jac[159] -= (h[21] * (working_temp * jac[181] - (j_temp * (cp[2] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[234] += (spec_rates[21] * mw_avg * -1.1128131587576309e-01 * rho_inv);
  jac[212] -= (h[21] * (working_temp * jac[234] - (j_temp * (cp[3] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[287] += (spec_rates[21] * mw_avg * 5.7821770367532899e-01 * rho_inv);
  jac[265] -= (h[21] * (working_temp * jac[287] - (j_temp * (cp[4] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[340] += (spec_rates[21] * mw_avg * 4.9587652515385933e-01 * rho_inv);
  jac[318] -= (h[21] * (working_temp * jac[340] - (j_temp * (cp[5] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[393] += (spec_rates[21] * mw_avg * -1.3516812641288173e-01 * rho_inv);
  jac[371] -= (h[21] * (working_temp * jac[393] - (j_temp * (cp[6] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[446] += (spec_rates[21] * mw_avg * -1.5763928513068071e-01 * rho_inv);
  jac[424] -= (h[21] * (working_temp * jac[446] - (j_temp * (cp[7] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[499] += (spec_rates[21] * mw_avg * 1.1904218011611367e+00 * rho_inv);
  jac[477] -= (h[21] * (working_temp * jac[499] - (j_temp * (cp[8] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[552] += (spec_rates[21] * mw_avg * 1.0290826764233238e+00 * rho_inv);
  jac[530] -= (h[21] * (working_temp * jac[552] - (j_temp * (cp[9] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[605] += (spec_rates[21] * mw_avg * 8.9093048383125240e-01 * rho_inv);
  jac[583] -= (h[21] * (working_temp * jac[605] - (j_temp * (cp[10] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[658] += (spec_rates[21] * mw_avg * 8.9093048383125240e-01 * rho_inv);
  jac[636] -= (h[21] * (working_temp * jac[658] - (j_temp * (cp[11] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[711] += (spec_rates[21] * mw_avg * 7.7130184137164048e-01 * rho_inv);
  jac[689] -= (h[21] * (working_temp * jac[711] - (j_temp * (cp[12] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[764] += (spec_rates[21] * mw_avg * 6.6670533725739323e-01 * rho_inv);
  jac[742] -= (h[21] * (working_temp * jac[764] - (j_temp * (cp[13] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[817] += (spec_rates[21] * mw_avg * 9.8248097982494539e-05 * rho_inv);
  jac[795] -= (h[21] * (working_temp * jac[817] - (j_temp * (cp[14] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[870] += (spec_rates[21] * mw_avg * -3.2476067413846360e-01 * rho_inv);
  jac[848] -= (h[21] * (working_temp * jac[870] - (j_temp * (cp[15] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[923] += (spec_rates[21] * mw_avg * -3.0940386866651168e-02 * rho_inv);
  jac[901] -= (h[21] * (working_temp * jac[923] - (j_temp * (cp[16] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[976] += (spec_rates[21] * mw_avg * -5.9895175165880388e-02 * rho_inv);
  jac[954] -= (h[21] * (working_temp * jac[976] - (j_temp * (cp[17] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1029] += (spec_rates[21] * mw_avg * -8.6969156451540020e-02 * rho_inv);
  jac[1007] -= (h[21] * (working_temp * jac[1029] - (j_temp * (cp[18] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1082] += (spec_rates[21] * mw_avg * -8.6969156451540020e-02 * rho_inv);
  jac[1060] -= (h[21] * (working_temp * jac[1082] - (j_temp * (cp[19] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1135] += (spec_rates[21] * mw_avg * -1.1233982256137741e-01 * rho_inv);
  jac[1113] -= (h[21] * (working_temp * jac[1135] - (j_temp * (cp[20] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1188] += (spec_rates[21] * mw_avg * 1.0650372606330960e-01 * rho_inv);
  jac[1166] -= (h[21] * (working_temp * jac[1188] - (j_temp * (cp[21] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1241] += (spec_rates[21] * mw_avg * 6.7793201243316600e-02 * rho_inv);
  jac[1219] -= (h[21] * (working_temp * jac[1241] - (j_temp * (cp[22] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1294] += (spec_rates[21] * mw_avg * 3.1967993739423634e-02 * rho_inv);
  jac[1272] -= (h[21] * (working_temp * jac[1294] - (j_temp * (cp[23] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1347] += (spec_rates[21] * mw_avg * -1.2828950527190839e-03 * rho_inv);
  jac[1325] -= (h[21] * (working_temp * jac[1347] - (j_temp * (cp[24] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1400] += (spec_rates[21] * mw_avg * -3.2227318576198760e-02 * rho_inv);
  jac[1378] -= (h[21] * (working_temp * jac[1400] - (j_temp * (cp[25] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1453] += (spec_rates[21] * mw_avg * -6.1097216282524923e-02 * rho_inv);
  jac[1431] -= (h[21] * (working_temp * jac[1453] - (j_temp * (cp[26] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1506] += (spec_rates[21] * mw_avg * -2.8344649005033012e-01 * rho_inv);
  jac[1484] -= (h[21] * (working_temp * jac[1506] - (j_temp * (cp[27] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1559] += (spec_rates[21] * mw_avg * -2.9807382985848169e-01 * rho_inv);
  jac[1537] -= (h[21] * (working_temp * jac[1559] - (j_temp * (cp[28] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1612] += (spec_rates[21] * mw_avg * -2.9807382985848174e-01 * rho_inv);
  jac[1590] -= (h[21] * (working_temp * jac[1612] - (j_temp * (cp[29] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1665] += (spec_rates[21] * mw_avg * 8.9349627393669040e-01 * rho_inv);
  jac[1643] -= (h[21] * (working_temp * jac[1665] - (j_temp * (cp[30] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1718] += (spec_rates[21] * mw_avg * 7.7353492486341724e-01 * rho_inv);
  jac[1696] -= (h[21] * (working_temp * jac[1718] - (j_temp * (cp[31] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1771] += (spec_rates[21] * mw_avg * 6.6866646848620925e-01 * rho_inv);
  jac[1749] -= (h[21] * (working_temp * jac[1771] - (j_temp * (cp[32] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1824] += (spec_rates[21] * mw_avg * 5.7621112264921148e-01 * rho_inv);
  jac[1802] -= (h[21] * (working_temp * jac[1824] - (j_temp * (cp[33] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1877] += (spec_rates[21] * mw_avg * -3.1031928635874707e-02 * rho_inv);
  jac[1855] -= (h[21] * (working_temp * jac[1877] - (j_temp * (cp[34] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1930] += (spec_rates[21] * mw_avg * -5.9335665474555661e-02 * rho_inv);
  jac[1908] -= (h[21] * (working_temp * jac[1930] - (j_temp * (cp[35] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[1983] += (spec_rates[21] * mw_avg * -3.4943266768405212e-01 * rho_inv);
  jac[1961] -= (h[21] * (working_temp * jac[1983] - (j_temp * (cp[36] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2036] += (spec_rates[21] * mw_avg * -3.2480047397995049e-01 * rho_inv);
  jac[2014] -= (h[21] * (working_temp * jac[2036] - (j_temp * (cp[37] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2089] += (spec_rates[21] * mw_avg * -8.6445411876619624e-02 * rho_inv);
  jac[2067] -= (h[21] * (working_temp * jac[2089] - (j_temp * (cp[38] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2142] += (spec_rates[21] * mw_avg * 6.8537323139765891e-02 * rho_inv);
  jac[2120] -= (h[21] * (working_temp * jac[2142] - (j_temp * (cp[39] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2195] += (spec_rates[21] * mw_avg * 3.2657665575654811e-02 * rho_inv);
  jac[2173] -= (h[21] * (working_temp * jac[2195] - (j_temp * (cp[40] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2248] += (spec_rates[21] * mw_avg * -6.4190835707559301e-04 * rho_inv);
  jac[2226] -= (h[21] * (working_temp * jac[2248] - (j_temp * (cp[41] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2301] += (spec_rates[21] * mw_avg * -2.8349228197131271e-01 * rho_inv);
  jac[2279] -= (h[21] * (working_temp * jac[2301] - (j_temp * (cp[42] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2354] += (spec_rates[21] * mw_avg * -3.1174395645116809e-01 * rho_inv);
  jac[2332] -= (h[21] * (working_temp * jac[2354] - (j_temp * (cp[43] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2407] += (spec_rates[21] * mw_avg * -3.1174395645116809e-01 * rho_inv);
  jac[2385] -= (h[21] * (working_temp * jac[2407] - (j_temp * (cp[44] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2460] += (spec_rates[21] * mw_avg * -3.1174395645116809e-01 * rho_inv);
  jac[2438] -= (h[21] * (working_temp * jac[2460] - (j_temp * (cp[45] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2513] += (spec_rates[21] * mw_avg * -2.9778842709133158e-01 * rho_inv);
  jac[2491] -= (h[21] * (working_temp * jac[2513] - (j_temp * (cp[46] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2566] += (spec_rates[21] * mw_avg * -2.6693324199516644e-01 * rho_inv);
  jac[2544] -= (h[21] * (working_temp * jac[2566] - (j_temp * (cp[47] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2619] += (spec_rates[21] * mw_avg * -3.1260128969724699e-01 * rho_inv);
  jac[2597] -= (h[21] * (working_temp * jac[2619] - (j_temp * (cp[48] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2672] += (spec_rates[21] * mw_avg * -3.2587914678017105e-01 * rho_inv);
  jac[2650] -= (h[21] * (working_temp * jac[2672] - (j_temp * (cp[49] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2725] += (spec_rates[21] * mw_avg * -3.1201614675880635e-01 * rho_inv);
  jac[2703] -= (h[21] * (working_temp * jac[2725] - (j_temp * (cp[50] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[2778] += (spec_rates[21] * mw_avg * -3.2532046089626382e-01 * rho_inv);
  jac[2756] -= (h[21] * (working_temp * jac[2778] - (j_temp * (cp[51] - cp[52]) * spec_rates[21] * 2.50299400e+01)));
  jac[76] += (spec_rates[22] * mw_avg * 1.1986907102718835e+01 * rho_inv);
  jac[53] -= (h[22] * (working_temp * jac[76] - (j_temp * (cp[0] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[129] += (spec_rates[22] * mw_avg * 2.4903291014459612e+01 * rho_inv);
  jac[106] -= (h[22] * (working_temp * jac[129] - (j_temp * (cp[1] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[182] += (spec_rates[22] * mw_avg * 6.9795171954787916e-01 * rho_inv);
  jac[159] -= (h[22] * (working_temp * jac[182] - (j_temp * (cp[2] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[235] += (spec_rates[22] * mw_avg * -1.1576254473703149e-01 * rho_inv);
  jac[212] -= (h[22] * (working_temp * jac[235] - (j_temp * (cp[3] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[288] += (spec_rates[22] * mw_avg * 6.0150216829020664e-01 * rho_inv);
  jac[265] -= (h[22] * (working_temp * jac[288] - (j_temp * (cp[4] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[341] += (spec_rates[22] * mw_avg * 5.1584516210479003e-01 * rho_inv);
  jac[318] -= (h[22] * (working_temp * jac[341] - (j_temp * (cp[5] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[394] += (spec_rates[22] * mw_avg * -1.4061126216696662e-01 * rho_inv);
  jac[371] -= (h[22] * (working_temp * jac[394] - (j_temp * (cp[6] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[447] += (spec_rates[22] * mw_avg * -1.6398732036586774e-01 * rho_inv);
  jac[424] -= (h[22] * (working_temp * jac[447] - (j_temp * (cp[7] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[500] += (spec_rates[22] * mw_avg * 1.2383593411737119e+00 * rho_inv);
  jac[477] -= (h[22] * (working_temp * jac[500] - (j_temp * (cp[8] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[553] += (spec_rates[22] * mw_avg * 1.0705231909780579e+00 * rho_inv);
  jac[530] -= (h[22] * (working_temp * jac[553] - (j_temp * (cp[9] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[606] += (spec_rates[22] * mw_avg * 9.2680769615668623e-01 * rho_inv);
  jac[583] -= (h[22] * (working_temp * jac[606] - (j_temp * (cp[10] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[659] += (spec_rates[22] * mw_avg * 9.2680769615668623e-01 * rho_inv);
  jac[636] -= (h[22] * (working_temp * jac[659] - (j_temp * (cp[11] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[712] += (spec_rates[22] * mw_avg * 8.0236168322472246e-01 * rho_inv);
  jac[689] -= (h[22] * (working_temp * jac[712] - (j_temp * (cp[12] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[765] += (spec_rates[22] * mw_avg * 6.9355314343012930e-01 * rho_inv);
  jac[742] -= (h[22] * (working_temp * jac[765] - (j_temp * (cp[13] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[818] += (spec_rates[22] * mw_avg * 1.0220448732583596e-04 * rho_inv);
  jac[795] -= (h[22] * (working_temp * jac[818] - (j_temp * (cp[14] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[871] += (spec_rates[22] * mw_avg * -3.3783858299046732e-01 * rho_inv);
  jac[848] -= (h[22] * (working_temp * jac[871] - (j_temp * (cp[15] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[924] += (spec_rates[22] * mw_avg * -3.2186336858475849e-02 * rho_inv);
  jac[901] -= (h[22] * (working_temp * jac[924] - (j_temp * (cp[16] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[977] += (spec_rates[22] * mw_avg * -6.2307116339398873e-02 * rho_inv);
  jac[954] -= (h[22] * (working_temp * jac[977] - (j_temp * (cp[17] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1030] += (spec_rates[22] * mw_avg * -9.0471349886832531e-02 * rho_inv);
  jac[1007] -= (h[22] * (working_temp * jac[1030] - (j_temp * (cp[18] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1083] += (spec_rates[22] * mw_avg * -9.0471349886832531e-02 * rho_inv);
  jac[1060] -= (h[22] * (working_temp * jac[1083] - (j_temp * (cp[19] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1136] += (spec_rates[22] * mw_avg * -1.1686367682361352e-01 * rho_inv);
  jac[1113] -= (h[22] * (working_temp * jac[1136] - (j_temp * (cp[20] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1189] += (spec_rates[22] * mw_avg * 1.1079256437647585e-01 * rho_inv);
  jac[1166] -= (h[22] * (working_temp * jac[1189] - (j_temp * (cp[21] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1242] += (spec_rates[22] * mw_avg * 7.0523190978057815e-02 * rho_inv);
  jac[1219] -= (h[22] * (working_temp * jac[1242] - (j_temp * (cp[22] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1295] += (spec_rates[22] * mw_avg * 3.3255324816114776e-02 * rho_inv);
  jac[1272] -= (h[22] * (working_temp * jac[1295] - (j_temp * (cp[23] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1348] += (spec_rates[22] * mw_avg * -1.3345564326280120e-03 * rho_inv);
  jac[1325] -= (h[22] * (working_temp * jac[1348] - (j_temp * (cp[24] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1401] += (spec_rates[22] * mw_avg * -3.3525092501573490e-02 * rho_inv);
  jac[1378] -= (h[22] * (working_temp * jac[1401] - (j_temp * (cp[25] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1454] += (spec_rates[22] * mw_avg * -6.3557562898609823e-02 * rho_inv);
  jac[1431] -= (h[22] * (working_temp * jac[1454] - (j_temp * (cp[26] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1507] += (spec_rates[22] * mw_avg * -2.9486070259663782e-01 * rho_inv);
  jac[1484] -= (h[22] * (working_temp * jac[1507] - (j_temp * (cp[27] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1560] += (spec_rates[22] * mw_avg * -3.1007707621334935e-01 * rho_inv);
  jac[1537] -= (h[22] * (working_temp * jac[1560] - (j_temp * (cp[28] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1613] += (spec_rates[22] * mw_avg * -3.1007707621334940e-01 * rho_inv);
  jac[1590] -= (h[22] * (working_temp * jac[1613] - (j_temp * (cp[29] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1666] += (spec_rates[22] * mw_avg * 9.2947680902194219e-01 * rho_inv);
  jac[1643] -= (h[22] * (working_temp * jac[1666] - (j_temp * (cp[30] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1719] += (spec_rates[22] * mw_avg * 8.0468469158945932e-01 * rho_inv);
  jac[1696] -= (h[22] * (working_temp * jac[1719] - (j_temp * (cp[31] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1772] += (spec_rates[22] * mw_avg * 6.9559324818468182e-01 * rho_inv);
  jac[1749] -= (h[22] * (working_temp * jac[1772] - (j_temp * (cp[32] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1825] += (spec_rates[22] * mw_avg * 5.9941478350349420e-01 * rho_inv);
  jac[1802] -= (h[22] * (working_temp * jac[1825] - (j_temp * (cp[33] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1878] += (spec_rates[22] * mw_avg * -3.2281564957385808e-02 * rho_inv);
  jac[1855] -= (h[22] * (working_temp * jac[1878] - (j_temp * (cp[34] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1931] += (spec_rates[22] * mw_avg * -6.1725075543394167e-02 * rho_inv);
  jac[1908] -= (h[22] * (working_temp * jac[1931] - (j_temp * (cp[35] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[1984] += (spec_rates[22] * mw_avg * -3.6350410225662655e-01 * rho_inv);
  jac[1961] -= (h[22] * (working_temp * jac[1984] - (j_temp * (cp[36] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2037] += (spec_rates[22] * mw_avg * -3.3787998554663223e-01 * rho_inv);
  jac[2014] -= (h[22] * (working_temp * jac[2037] - (j_temp * (cp[37] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2090] += (spec_rates[22] * mw_avg * -8.9926514446059258e-02 * rho_inv);
  jac[2067] -= (h[22] * (working_temp * jac[2090] - (j_temp * (cp[38] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2143] += (spec_rates[22] * mw_avg * 7.1297278197009151e-02 * rho_inv);
  jac[2120] -= (h[22] * (working_temp * jac[2143] - (j_temp * (cp[39] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2196] += (spec_rates[22] * mw_avg * 3.3972769305041513e-02 * rho_inv);
  jac[2173] -= (h[22] * (working_temp * jac[2196] - (j_temp * (cp[40] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2249] += (spec_rates[22] * mw_avg * -6.6775760439423501e-04 * rho_inv);
  jac[2226] -= (h[22] * (working_temp * jac[2249] - (j_temp * (cp[41] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2302] += (spec_rates[22] * mw_avg * -2.9490833852958509e-01 * rho_inv);
  jac[2279] -= (h[22] * (working_temp * jac[2302] - (j_temp * (cp[42] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2355] += (spec_rates[22] * mw_avg * -3.2429769023820032e-01 * rho_inv);
  jac[2332] -= (h[22] * (working_temp * jac[2355] - (j_temp * (cp[43] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2408] += (spec_rates[22] * mw_avg * -3.2429769023820032e-01 * rho_inv);
  jac[2385] -= (h[22] * (working_temp * jac[2408] - (j_temp * (cp[44] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2461] += (spec_rates[22] * mw_avg * -3.2429769023820032e-01 * rho_inv);
  jac[2438] -= (h[22] * (working_temp * jac[2461] - (j_temp * (cp[45] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2514] += (spec_rates[22] * mw_avg * -3.0978018045560002e-01 * rho_inv);
  jac[2491] -= (h[22] * (working_temp * jac[2514] - (j_temp * (cp[46] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2567] += (spec_rates[22] * mw_avg * -2.7768247638952004e-01 * rho_inv);
  jac[2544] -= (h[22] * (working_temp * jac[2567] - (j_temp * (cp[47] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2620] += (spec_rates[22] * mw_avg * -3.2518954775689246e-01 * rho_inv);
  jac[2597] -= (h[22] * (working_temp * jac[2620] - (j_temp * (cp[48] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2673] += (spec_rates[22] * mw_avg * -3.3900209582461965e-01 * rho_inv);
  jac[2650] -= (h[22] * (working_temp * jac[2673] - (j_temp * (cp[49] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2726] += (spec_rates[22] * mw_avg * -3.2458084147897226e-01 * rho_inv);
  jac[2703] -= (h[22] * (working_temp * jac[2726] - (j_temp * (cp[50] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[2779] += (spec_rates[22] * mw_avg * -3.3842091201024088e-01 * rho_inv);
  jac[2756] -= (h[22] * (working_temp * jac[2779] - (j_temp * (cp[51] - cp[52]) * spec_rates[22] * 2.60378800e+01)));
  jac[77] += (spec_rates[23] * mw_avg * 1.2450926567633584e+01 * rho_inv);
  jac[53] -= (h[23] * (working_temp * jac[77] - (j_temp * (cp[0] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[130] += (spec_rates[23] * mw_avg * 2.5867310479374360e+01 * rho_inv);
  jac[106] -= (h[23] * (working_temp * jac[130] - (j_temp * (cp[1] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[183] += (spec_rates[23] * mw_avg * 7.2496979691059427e-01 * rho_inv);
  jac[159] -= (h[23] * (working_temp * jac[183] - (j_temp * (cp[2] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[236] += (spec_rates[23] * mw_avg * -1.2024377359829991e-01 * rho_inv);
  jac[212] -= (h[23] * (working_temp * jac[236] - (j_temp * (cp[3] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[289] += (spec_rates[23] * mw_avg * 6.2478663290508429e-01 * rho_inv);
  jac[265] -= (h[23] * (working_temp * jac[289] - (j_temp * (cp[4] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[342] += (spec_rates[23] * mw_avg * 5.3581379905572091e-01 * rho_inv);
  jac[318] -= (h[23] * (working_temp * jac[342] - (j_temp * (cp[5] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[395] += (spec_rates[23] * mw_avg * -1.4605439792105154e-01 * rho_inv);
  jac[371] -= (h[23] * (working_temp * jac[395] - (j_temp * (cp[6] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[448] += (spec_rates[23] * mw_avg * -1.7033535560105484e-01 * rho_inv);
  jac[424] -= (h[23] * (working_temp * jac[448] - (j_temp * (cp[7] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[501] += (spec_rates[23] * mw_avg * 1.2862968811862872e+00 * rho_inv);
  jac[477] -= (h[23] * (working_temp * jac[501] - (j_temp * (cp[8] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[554] += (spec_rates[23] * mw_avg * 1.1119637055327922e+00 * rho_inv);
  jac[530] -= (h[23] * (working_temp * jac[554] - (j_temp * (cp[9] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[607] += (spec_rates[23] * mw_avg * 9.6268490848212029e-01 * rho_inv);
  jac[583] -= (h[23] * (working_temp * jac[607] - (j_temp * (cp[10] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[660] += (spec_rates[23] * mw_avg * 9.6268490848212029e-01 * rho_inv);
  jac[636] -= (h[23] * (working_temp * jac[660] - (j_temp * (cp[11] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[713] += (spec_rates[23] * mw_avg * 8.3342152507780454e-01 * rho_inv);
  jac[689] -= (h[23] * (working_temp * jac[713] - (j_temp * (cp[12] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[766] += (spec_rates[23] * mw_avg * 7.2040094960286560e-01 * rho_inv);
  jac[742] -= (h[23] * (working_temp * jac[766] - (j_temp * (cp[13] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[819] += (spec_rates[23] * mw_avg * 1.0616087666917741e-04 * rho_inv);
  jac[795] -= (h[23] * (working_temp * jac[819] - (j_temp * (cp[14] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[872] += (spec_rates[23] * mw_avg * -3.5091649184247115e-01 * rho_inv);
  jac[848] -= (h[23] * (working_temp * jac[872] - (j_temp * (cp[15] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[925] += (spec_rates[23] * mw_avg * -3.3432286850300537e-02 * rho_inv);
  jac[901] -= (h[23] * (working_temp * jac[925] - (j_temp * (cp[16] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[978] += (spec_rates[23] * mw_avg * -6.4719057512917372e-02 * rho_inv);
  jac[954] -= (h[23] * (working_temp * jac[978] - (j_temp * (cp[17] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1031] += (spec_rates[23] * mw_avg * -9.3973543322125042e-02 * rho_inv);
  jac[1007] -= (h[23] * (working_temp * jac[1031] - (j_temp * (cp[18] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1084] += (spec_rates[23] * mw_avg * -9.3973543322125042e-02 * rho_inv);
  jac[1060] -= (h[23] * (working_temp * jac[1084] - (j_temp * (cp[19] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1137] += (spec_rates[23] * mw_avg * -1.2138753108584968e-01 * rho_inv);
  jac[1113] -= (h[23] * (working_temp * jac[1137] - (j_temp * (cp[20] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1190] += (spec_rates[23] * mw_avg * 1.1508140268964209e-01 * rho_inv);
  jac[1166] -= (h[23] * (working_temp * jac[1190] - (j_temp * (cp[21] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1243] += (spec_rates[23] * mw_avg * 7.3253180712799029e-02 * rho_inv);
  jac[1219] -= (h[23] * (working_temp * jac[1243] - (j_temp * (cp[22] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1296] += (spec_rates[23] * mw_avg * 3.4542655892805918e-02 * rho_inv);
  jac[1272] -= (h[23] * (working_temp * jac[1296] - (j_temp * (cp[23] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1349] += (spec_rates[23] * mw_avg * -1.3862178125369400e-03 * rho_inv);
  jac[1325] -= (h[23] * (working_temp * jac[1349] - (j_temp * (cp[24] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1402] += (spec_rates[23] * mw_avg * -3.4822866426948214e-02 * rho_inv);
  jac[1378] -= (h[23] * (working_temp * jac[1402] - (j_temp * (cp[25] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1455] += (spec_rates[23] * mw_avg * -6.6017909514694731e-02 * rho_inv);
  jac[1431] -= (h[23] * (working_temp * jac[1455] - (j_temp * (cp[26] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1508] += (spec_rates[23] * mw_avg * -3.0627491514294558e-01 * rho_inv);
  jac[1484] -= (h[23] * (working_temp * jac[1508] - (j_temp * (cp[27] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1561] += (spec_rates[23] * mw_avg * -3.2208032256821711e-01 * rho_inv);
  jac[1537] -= (h[23] * (working_temp * jac[1561] - (j_temp * (cp[28] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1614] += (spec_rates[23] * mw_avg * -3.2208032256821723e-01 * rho_inv);
  jac[1590] -= (h[23] * (working_temp * jac[1614] - (j_temp * (cp[29] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1667] += (spec_rates[23] * mw_avg * 9.6545734410719408e-01 * rho_inv);
  jac[1643] -= (h[23] * (working_temp * jac[1667] - (j_temp * (cp[30] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1720] += (spec_rates[23] * mw_avg * 8.3583445831550163e-01 * rho_inv);
  jac[1696] -= (h[23] * (working_temp * jac[1720] - (j_temp * (cp[31] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1773] += (spec_rates[23] * mw_avg * 7.2252002788315461e-01 * rho_inv);
  jac[1749] -= (h[23] * (working_temp * jac[1773] - (j_temp * (cp[32] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1826] += (spec_rates[23] * mw_avg * 6.2261844435777702e-01 * rho_inv);
  jac[1802] -= (h[23] * (working_temp * jac[1826] - (j_temp * (cp[33] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1879] += (spec_rates[23] * mw_avg * -3.3531201278896909e-02 * rho_inv);
  jac[1855] -= (h[23] * (working_temp * jac[1879] - (j_temp * (cp[34] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1932] += (spec_rates[23] * mw_avg * -6.4114485612232680e-02 * rho_inv);
  jac[1908] -= (h[23] * (working_temp * jac[1932] - (j_temp * (cp[35] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[1985] += (spec_rates[23] * mw_avg * -3.7757553682920103e-01 * rho_inv);
  jac[1961] -= (h[23] * (working_temp * jac[1985] - (j_temp * (cp[36] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2038] += (spec_rates[23] * mw_avg * -3.5095949711331403e-01 * rho_inv);
  jac[2014] -= (h[23] * (working_temp * jac[2038] - (j_temp * (cp[37] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2091] += (spec_rates[23] * mw_avg * -9.3407617015498892e-02 * rho_inv);
  jac[2067] -= (h[23] * (working_temp * jac[2091] - (j_temp * (cp[38] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2144] += (spec_rates[23] * mw_avg * 7.4057233254252439e-02 * rho_inv);
  jac[2120] -= (h[23] * (working_temp * jac[2144] - (j_temp * (cp[39] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2197] += (spec_rates[23] * mw_avg * 3.5287873034428228e-02 * rho_inv);
  jac[2173] -= (h[23] * (working_temp * jac[2197] - (j_temp * (cp[40] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2250] += (spec_rates[23] * mw_avg * -6.9360685171287724e-04 * rho_inv);
  jac[2226] -= (h[23] * (working_temp * jac[2250] - (j_temp * (cp[41] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2303] += (spec_rates[23] * mw_avg * -3.0632439508785753e-01 * rho_inv);
  jac[2279] -= (h[23] * (working_temp * jac[2303] - (j_temp * (cp[42] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2356] += (spec_rates[23] * mw_avg * -3.3685142402523260e-01 * rho_inv);
  jac[2332] -= (h[23] * (working_temp * jac[2356] - (j_temp * (cp[43] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2409] += (spec_rates[23] * mw_avg * -3.3685142402523260e-01 * rho_inv);
  jac[2385] -= (h[23] * (working_temp * jac[2409] - (j_temp * (cp[44] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2462] += (spec_rates[23] * mw_avg * -3.3685142402523260e-01 * rho_inv);
  jac[2438] -= (h[23] * (working_temp * jac[2462] - (j_temp * (cp[45] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2515] += (spec_rates[23] * mw_avg * -3.2177193381986841e-01 * rho_inv);
  jac[2491] -= (h[23] * (working_temp * jac[2515] - (j_temp * (cp[46] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2568] += (spec_rates[23] * mw_avg * -2.8843171078387375e-01 * rho_inv);
  jac[2544] -= (h[23] * (working_temp * jac[2568] - (j_temp * (cp[47] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2621] += (spec_rates[23] * mw_avg * -3.3777780581653799e-01 * rho_inv);
  jac[2597] -= (h[23] * (working_temp * jac[2621] - (j_temp * (cp[48] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2674] += (spec_rates[23] * mw_avg * -3.5212504486906826e-01 * rho_inv);
  jac[2650] -= (h[23] * (working_temp * jac[2674] - (j_temp * (cp[49] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2727] += (spec_rates[23] * mw_avg * -3.3714553619913828e-01 * rho_inv);
  jac[2703] -= (h[23] * (working_temp * jac[2727] - (j_temp * (cp[50] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[2780] += (spec_rates[23] * mw_avg * -3.5152136312421800e-01 * rho_inv);
  jac[2756] -= (h[23] * (working_temp * jac[2780] - (j_temp * (cp[51] - cp[52]) * spec_rates[23] * 2.70458200e+01)));
  jac[78] += (spec_rates[24] * mw_avg * 1.2914946032548331e+01 * rho_inv);
  jac[53] -= (h[24] * (working_temp * jac[78] - (j_temp * (cp[0] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[131] += (spec_rates[24] * mw_avg * 2.6831329944289106e+01 * rho_inv);
  jac[106] -= (h[24] * (working_temp * jac[131] - (j_temp * (cp[1] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[184] += (spec_rates[24] * mw_avg * 7.5198787427330915e-01 * rho_inv);
  jac[159] -= (h[24] * (working_temp * jac[184] - (j_temp * (cp[2] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[237] += (spec_rates[24] * mw_avg * -1.2472500245956830e-01 * rho_inv);
  jac[212] -= (h[24] * (working_temp * jac[237] - (j_temp * (cp[3] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[290] += (spec_rates[24] * mw_avg * 6.4807109751996195e-01 * rho_inv);
  jac[265] -= (h[24] * (working_temp * jac[290] - (j_temp * (cp[4] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[343] += (spec_rates[24] * mw_avg * 5.5578243600665167e-01 * rho_inv);
  jac[318] -= (h[24] * (working_temp * jac[343] - (j_temp * (cp[5] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[396] += (spec_rates[24] * mw_avg * -1.5149753367513644e-01 * rho_inv);
  jac[371] -= (h[24] * (working_temp * jac[396] - (j_temp * (cp[6] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[449] += (spec_rates[24] * mw_avg * -1.7668339083624190e-01 * rho_inv);
  jac[424] -= (h[24] * (working_temp * jac[449] - (j_temp * (cp[7] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[502] += (spec_rates[24] * mw_avg * 1.3342344211988624e+00 * rho_inv);
  jac[477] -= (h[24] * (working_temp * jac[502] - (j_temp * (cp[8] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[555] += (spec_rates[24] * mw_avg * 1.1534042200875265e+00 * rho_inv);
  jac[530] -= (h[24] * (working_temp * jac[555] - (j_temp * (cp[9] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[608] += (spec_rates[24] * mw_avg * 9.9856212080755413e-01 * rho_inv);
  jac[583] -= (h[24] * (working_temp * jac[608] - (j_temp * (cp[10] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[661] += (spec_rates[24] * mw_avg * 9.9856212080755413e-01 * rho_inv);
  jac[636] -= (h[24] * (working_temp * jac[661] - (j_temp * (cp[11] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[714] += (spec_rates[24] * mw_avg * 8.6448136693088651e-01 * rho_inv);
  jac[689] -= (h[24] * (working_temp * jac[714] - (j_temp * (cp[12] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[767] += (spec_rates[24] * mw_avg * 7.4724875577560179e-01 * rho_inv);
  jac[742] -= (h[24] * (working_temp * jac[767] - (j_temp * (cp[13] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[820] += (spec_rates[24] * mw_avg * 1.1011726601251885e-04 * rho_inv);
  jac[795] -= (h[24] * (working_temp * jac[820] - (j_temp * (cp[14] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[873] += (spec_rates[24] * mw_avg * -3.6399440069447486e-01 * rho_inv);
  jac[848] -= (h[24] * (working_temp * jac[873] - (j_temp * (cp[15] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[926] += (spec_rates[24] * mw_avg * -3.4678236842125218e-02 * rho_inv);
  jac[901] -= (h[24] * (working_temp * jac[926] - (j_temp * (cp[16] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[979] += (spec_rates[24] * mw_avg * -6.7130998686435850e-02 * rho_inv);
  jac[954] -= (h[24] * (working_temp * jac[979] - (j_temp * (cp[17] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1032] += (spec_rates[24] * mw_avg * -9.7475736757417525e-02 * rho_inv);
  jac[1007] -= (h[24] * (working_temp * jac[1032] - (j_temp * (cp[18] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1085] += (spec_rates[24] * mw_avg * -9.7475736757417525e-02 * rho_inv);
  jac[1060] -= (h[24] * (working_temp * jac[1085] - (j_temp * (cp[19] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1138] += (spec_rates[24] * mw_avg * -1.2591138534808580e-01 * rho_inv);
  jac[1113] -= (h[24] * (working_temp * jac[1138] - (j_temp * (cp[20] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1191] += (spec_rates[24] * mw_avg * 1.1937024100280831e-01 * rho_inv);
  jac[1166] -= (h[24] * (working_temp * jac[1191] - (j_temp * (cp[21] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1244] += (spec_rates[24] * mw_avg * 7.5983170447540244e-02 * rho_inv);
  jac[1219] -= (h[24] * (working_temp * jac[1244] - (j_temp * (cp[22] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1297] += (spec_rates[24] * mw_avg * 3.5829986969497053e-02 * rho_inv);
  jac[1272] -= (h[24] * (working_temp * jac[1297] - (j_temp * (cp[23] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1350] += (spec_rates[24] * mw_avg * -1.4378791924458678e-03 * rho_inv);
  jac[1325] -= (h[24] * (working_temp * jac[1350] - (j_temp * (cp[24] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1403] += (spec_rates[24] * mw_avg * -3.6120640352322930e-02 * rho_inv);
  jac[1378] -= (h[24] * (working_temp * jac[1403] - (j_temp * (cp[25] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1456] += (spec_rates[24] * mw_avg * -6.8478256130779624e-02 * rho_inv);
  jac[1431] -= (h[24] * (working_temp * jac[1456] - (j_temp * (cp[26] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1509] += (spec_rates[24] * mw_avg * -3.1768912768925328e-01 * rho_inv);
  jac[1484] -= (h[24] * (working_temp * jac[1509] - (j_temp * (cp[27] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1562] += (spec_rates[24] * mw_avg * -3.3408356892308477e-01 * rho_inv);
  jac[1537] -= (h[24] * (working_temp * jac[1562] - (j_temp * (cp[28] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1615] += (spec_rates[24] * mw_avg * -3.3408356892308488e-01 * rho_inv);
  jac[1590] -= (h[24] * (working_temp * jac[1615] - (j_temp * (cp[29] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1668] += (spec_rates[24] * mw_avg * 1.0014378791924459e+00 * rho_inv);
  jac[1643] -= (h[24] * (working_temp * jac[1668] - (j_temp * (cp[30] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1721] += (spec_rates[24] * mw_avg * 8.6698422504154371e-01 * rho_inv);
  jac[1696] -= (h[24] * (working_temp * jac[1721] - (j_temp * (cp[31] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1774] += (spec_rates[24] * mw_avg * 7.4944680758162729e-01 * rho_inv);
  jac[1749] -= (h[24] * (working_temp * jac[1774] - (j_temp * (cp[32] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1827] += (spec_rates[24] * mw_avg * 6.4582210521205974e-01 * rho_inv);
  jac[1802] -= (h[24] * (working_temp * jac[1827] - (j_temp * (cp[33] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1880] += (spec_rates[24] * mw_avg * -3.4780837600408010e-02 * rho_inv);
  jac[1855] -= (h[24] * (working_temp * jac[1880] - (j_temp * (cp[34] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1933] += (spec_rates[24] * mw_avg * -6.6503895681071165e-02 * rho_inv);
  jac[1908] -= (h[24] * (working_temp * jac[1933] - (j_temp * (cp[35] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[1986] += (spec_rates[24] * mw_avg * -3.9164697140177535e-01 * rho_inv);
  jac[1961] -= (h[24] * (working_temp * jac[1986] - (j_temp * (cp[36] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2039] += (spec_rates[24] * mw_avg * -3.6403900867999583e-01 * rho_inv);
  jac[2014] -= (h[24] * (working_temp * jac[2039] - (j_temp * (cp[37] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2092] += (spec_rates[24] * mw_avg * -9.6888719584938526e-02 * rho_inv);
  jac[2067] -= (h[24] * (working_temp * jac[2092] - (j_temp * (cp[38] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2145] += (spec_rates[24] * mw_avg * 7.6817188311495699e-02 * rho_inv);
  jac[2120] -= (h[24] * (working_temp * jac[2145] - (j_temp * (cp[39] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2198] += (spec_rates[24] * mw_avg * 3.6602976763814930e-02 * rho_inv);
  jac[2173] -= (h[24] * (working_temp * jac[2198] - (j_temp * (cp[40] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2251] += (spec_rates[24] * mw_avg * -7.1945609903151914e-04 * rho_inv);
  jac[2226] -= (h[24] * (working_temp * jac[2251] - (j_temp * (cp[41] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2304] += (spec_rates[24] * mw_avg * -3.1774045164612985e-01 * rho_inv);
  jac[2279] -= (h[24] * (working_temp * jac[2304] - (j_temp * (cp[42] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2357] += (spec_rates[24] * mw_avg * -3.4940515781226489e-01 * rho_inv);
  jac[2332] -= (h[24] * (working_temp * jac[2357] - (j_temp * (cp[43] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2410] += (spec_rates[24] * mw_avg * -3.4940515781226489e-01 * rho_inv);
  jac[2385] -= (h[24] * (working_temp * jac[2410] - (j_temp * (cp[44] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2463] += (spec_rates[24] * mw_avg * -3.4940515781226489e-01 * rho_inv);
  jac[2438] -= (h[24] * (working_temp * jac[2463] - (j_temp * (cp[45] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2516] += (spec_rates[24] * mw_avg * -3.3376368718413679e-01 * rho_inv);
  jac[2491] -= (h[24] * (working_temp * jac[2516] - (j_temp * (cp[46] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2569] += (spec_rates[24] * mw_avg * -2.9918094517822735e-01 * rho_inv);
  jac[2544] -= (h[24] * (working_temp * jac[2569] - (j_temp * (cp[47] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2622] += (spec_rates[24] * mw_avg * -3.5036606387618341e-01 * rho_inv);
  jac[2597] -= (h[24] * (working_temp * jac[2622] - (j_temp * (cp[48] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2675] += (spec_rates[24] * mw_avg * -3.6524799391351681e-01 * rho_inv);
  jac[2650] -= (h[24] * (working_temp * jac[2675] - (j_temp * (cp[49] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2728] += (spec_rates[24] * mw_avg * -3.4971023091930425e-01 * rho_inv);
  jac[2703] -= (h[24] * (working_temp * jac[2728] - (j_temp * (cp[50] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[2781] += (spec_rates[24] * mw_avg * -3.6462181423819512e-01 * rho_inv);
  jac[2756] -= (h[24] * (working_temp * jac[2781] - (j_temp * (cp[51] - cp[52]) * spec_rates[24] * 2.80537600e+01)));
  jac[79] += (spec_rates[25] * mw_avg * 1.3378965497463080e+01 * rho_inv);
  jac[53] -= (h[25] * (working_temp * jac[79] - (j_temp * (cp[0] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[132] += (spec_rates[25] * mw_avg * 2.7795349409203858e+01 * rho_inv);
  jac[106] -= (h[25] * (working_temp * jac[132] - (j_temp * (cp[1] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[185] += (spec_rates[25] * mw_avg * 7.7900595163602415e-01 * rho_inv);
  jac[159] -= (h[25] * (working_temp * jac[185] - (j_temp * (cp[2] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[238] += (spec_rates[25] * mw_avg * -1.2920623132083672e-01 * rho_inv);
  jac[212] -= (h[25] * (working_temp * jac[238] - (j_temp * (cp[3] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[291] += (spec_rates[25] * mw_avg * 6.7135556213483960e-01 * rho_inv);
  jac[265] -= (h[25] * (working_temp * jac[291] - (j_temp * (cp[4] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[344] += (spec_rates[25] * mw_avg * 5.7575107295758254e-01 * rho_inv);
  jac[318] -= (h[25] * (working_temp * jac[344] - (j_temp * (cp[5] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[397] += (spec_rates[25] * mw_avg * -1.5694066942922136e-01 * rho_inv);
  jac[371] -= (h[25] * (working_temp * jac[397] - (j_temp * (cp[6] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[450] += (spec_rates[25] * mw_avg * -1.8303142607142897e-01 * rho_inv);
  jac[424] -= (h[25] * (working_temp * jac[450] - (j_temp * (cp[7] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[503] += (spec_rates[25] * mw_avg * 1.3821719612114374e+00 * rho_inv);
  jac[477] -= (h[25] * (working_temp * jac[503] - (j_temp * (cp[8] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[556] += (spec_rates[25] * mw_avg * 1.1948447346422608e+00 * rho_inv);
  jac[530] -= (h[25] * (working_temp * jac[556] - (j_temp * (cp[9] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[609] += (spec_rates[25] * mw_avg * 1.0344393331329882e+00 * rho_inv);
  jac[583] -= (h[25] * (working_temp * jac[609] - (j_temp * (cp[10] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[662] += (spec_rates[25] * mw_avg * 1.0344393331329882e+00 * rho_inv);
  jac[636] -= (h[25] * (working_temp * jac[662] - (j_temp * (cp[11] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[715] += (spec_rates[25] * mw_avg * 8.9554120878396848e-01 * rho_inv);
  jac[689] -= (h[25] * (working_temp * jac[715] - (j_temp * (cp[12] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[768] += (spec_rates[25] * mw_avg * 7.7409656194833798e-01 * rho_inv);
  jac[742] -= (h[25] * (working_temp * jac[768] - (j_temp * (cp[13] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[821] += (spec_rates[25] * mw_avg * 1.1407365535586027e-04 * rho_inv);
  jac[795] -= (h[25] * (working_temp * jac[821] - (j_temp * (cp[14] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[874] += (spec_rates[25] * mw_avg * -3.7707230954647858e-01 * rho_inv);
  jac[848] -= (h[25] * (working_temp * jac[874] - (j_temp * (cp[15] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[927] += (spec_rates[25] * mw_avg * -3.5924186833949913e-02 * rho_inv);
  jac[901] -= (h[25] * (working_temp * jac[927] - (j_temp * (cp[16] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[980] += (spec_rates[25] * mw_avg * -6.9542939859954356e-02 * rho_inv);
  jac[954] -= (h[25] * (working_temp * jac[980] - (j_temp * (cp[17] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1033] += (spec_rates[25] * mw_avg * -1.0097793019271004e-01 * rho_inv);
  jac[1007] -= (h[25] * (working_temp * jac[1033] - (j_temp * (cp[18] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1086] += (spec_rates[25] * mw_avg * -1.0097793019271004e-01 * rho_inv);
  jac[1060] -= (h[25] * (working_temp * jac[1086] - (j_temp * (cp[19] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1139] += (spec_rates[25] * mw_avg * -1.3043523961032194e-01 * rho_inv);
  jac[1113] -= (h[25] * (working_temp * jac[1139] - (j_temp * (cp[20] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1192] += (spec_rates[25] * mw_avg * 1.2365907931597456e-01 * rho_inv);
  jac[1166] -= (h[25] * (working_temp * jac[1192] - (j_temp * (cp[21] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1245] += (spec_rates[25] * mw_avg * 7.8713160182281458e-02 * rho_inv);
  jac[1219] -= (h[25] * (working_temp * jac[1245] - (j_temp * (cp[22] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1298] += (spec_rates[25] * mw_avg * 3.7117318046188195e-02 * rho_inv);
  jac[1272] -= (h[25] * (working_temp * jac[1298] - (j_temp * (cp[23] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1351] += (spec_rates[25] * mw_avg * -1.4895405723547959e-03 * rho_inv);
  jac[1325] -= (h[25] * (working_temp * jac[1351] - (j_temp * (cp[24] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1404] += (spec_rates[25] * mw_avg * -3.7418414277697654e-02 * rho_inv);
  jac[1378] -= (h[25] * (working_temp * jac[1404] - (j_temp * (cp[25] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1457] += (spec_rates[25] * mw_avg * -7.0938602746864532e-02 * rho_inv);
  jac[1431] -= (h[25] * (working_temp * jac[1457] - (j_temp * (cp[26] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1510] += (spec_rates[25] * mw_avg * -3.2910334023556104e-01 * rho_inv);
  jac[1484] -= (h[25] * (working_temp * jac[1510] - (j_temp * (cp[27] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1563] += (spec_rates[25] * mw_avg * -3.4608681527795260e-01 * rho_inv);
  jac[1537] -= (h[25] * (working_temp * jac[1563] - (j_temp * (cp[28] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1616] += (spec_rates[25] * mw_avg * -3.4608681527795265e-01 * rho_inv);
  jac[1590] -= (h[25] * (working_temp * jac[1616] - (j_temp * (cp[29] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1669] += (spec_rates[25] * mw_avg * 1.0374184142776977e+00 * rho_inv);
  jac[1643] -= (h[25] * (working_temp * jac[1669] - (j_temp * (cp[30] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1722] += (spec_rates[25] * mw_avg * 8.9813399176758590e-01 * rho_inv);
  jac[1696] -= (h[25] * (working_temp * jac[1722] - (j_temp * (cp[31] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1775] += (spec_rates[25] * mw_avg * 7.7637358728009997e-01 * rho_inv);
  jac[1749] -= (h[25] * (working_temp * jac[1775] - (j_temp * (cp[32] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1828] += (spec_rates[25] * mw_avg * 6.6902576606634256e-01 * rho_inv);
  jac[1802] -= (h[25] * (working_temp * jac[1828] - (j_temp * (cp[33] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1881] += (spec_rates[25] * mw_avg * -3.6030473921919104e-02 * rho_inv);
  jac[1855] -= (h[25] * (working_temp * jac[1881] - (j_temp * (cp[34] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1934] += (spec_rates[25] * mw_avg * -6.8893305749909678e-02 * rho_inv);
  jac[1908] -= (h[25] * (working_temp * jac[1934] - (j_temp * (cp[35] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[1987] += (spec_rates[25] * mw_avg * -4.0571840597434983e-01 * rho_inv);
  jac[1961] -= (h[25] * (working_temp * jac[1987] - (j_temp * (cp[36] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2040] += (spec_rates[25] * mw_avg * -3.7711852024667764e-01 * rho_inv);
  jac[2014] -= (h[25] * (working_temp * jac[2040] - (j_temp * (cp[37] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2093] += (spec_rates[25] * mw_avg * -1.0036982215437816e-01 * rho_inv);
  jac[2067] -= (h[25] * (working_temp * jac[2093] - (j_temp * (cp[38] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2146] += (spec_rates[25] * mw_avg * 7.9577143368738973e-02 * rho_inv);
  jac[2120] -= (h[25] * (working_temp * jac[2146] - (j_temp * (cp[39] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2199] += (spec_rates[25] * mw_avg * 3.7918080493201639e-02 * rho_inv);
  jac[2173] -= (h[25] * (working_temp * jac[2199] - (j_temp * (cp[40] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2252] += (spec_rates[25] * mw_avg * -7.4530534635016148e-04 * rho_inv);
  jac[2226] -= (h[25] * (working_temp * jac[2252] - (j_temp * (cp[41] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2305] += (spec_rates[25] * mw_avg * -3.2915650820440234e-01 * rho_inv);
  jac[2279] -= (h[25] * (working_temp * jac[2305] - (j_temp * (cp[42] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2358] += (spec_rates[25] * mw_avg * -3.6195889159929712e-01 * rho_inv);
  jac[2332] -= (h[25] * (working_temp * jac[2358] - (j_temp * (cp[43] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2411] += (spec_rates[25] * mw_avg * -3.6195889159929712e-01 * rho_inv);
  jac[2385] -= (h[25] * (working_temp * jac[2411] - (j_temp * (cp[44] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2464] += (spec_rates[25] * mw_avg * -3.6195889159929712e-01 * rho_inv);
  jac[2438] -= (h[25] * (working_temp * jac[2464] - (j_temp * (cp[45] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2517] += (spec_rates[25] * mw_avg * -3.4575544054840529e-01 * rho_inv);
  jac[2491] -= (h[25] * (working_temp * jac[2517] - (j_temp * (cp[46] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2570] += (spec_rates[25] * mw_avg * -3.0993017957258095e-01 * rho_inv);
  jac[2544] -= (h[25] * (working_temp * jac[2570] - (j_temp * (cp[47] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2623] += (spec_rates[25] * mw_avg * -3.6295432193582894e-01 * rho_inv);
  jac[2597] -= (h[25] * (working_temp * jac[2623] - (j_temp * (cp[48] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2676] += (spec_rates[25] * mw_avg * -3.7837094295796547e-01 * rho_inv);
  jac[2650] -= (h[25] * (working_temp * jac[2676] - (j_temp * (cp[49] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2729] += (spec_rates[25] * mw_avg * -3.6227492563947022e-01 * rho_inv);
  jac[2703] -= (h[25] * (working_temp * jac[2729] - (j_temp * (cp[50] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[2782] += (spec_rates[25] * mw_avg * -3.7772226535217218e-01 * rho_inv);
  jac[2756] -= (h[25] * (working_temp * jac[2782] - (j_temp * (cp[51] - cp[52]) * spec_rates[25] * 2.90617000e+01)));
  jac[80] += (spec_rates[26] * mw_avg * 1.3842984962377828e+01 * rho_inv);
  jac[53] -= (h[26] * (working_temp * jac[80] - (j_temp * (cp[0] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[133] += (spec_rates[26] * mw_avg * 2.8759368874118604e+01 * rho_inv);
  jac[106] -= (h[26] * (working_temp * jac[133] - (j_temp * (cp[1] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[186] += (spec_rates[26] * mw_avg * 8.0602402899873915e-01 * rho_inv);
  jac[159] -= (h[26] * (working_temp * jac[186] - (j_temp * (cp[2] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[239] += (spec_rates[26] * mw_avg * -1.3368746018210512e-01 * rho_inv);
  jac[212] -= (h[26] * (working_temp * jac[239] - (j_temp * (cp[3] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[292] += (spec_rates[26] * mw_avg * 6.9464002674971725e-01 * rho_inv);
  jac[265] -= (h[26] * (working_temp * jac[292] - (j_temp * (cp[4] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[345] += (spec_rates[26] * mw_avg * 5.9571970990851331e-01 * rho_inv);
  jac[318] -= (h[26] * (working_temp * jac[345] - (j_temp * (cp[5] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[398] += (spec_rates[26] * mw_avg * -1.6238380518330628e-01 * rho_inv);
  jac[371] -= (h[26] * (working_temp * jac[398] - (j_temp * (cp[6] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[451] += (spec_rates[26] * mw_avg * -1.8937946130661606e-01 * rho_inv);
  jac[424] -= (h[26] * (working_temp * jac[451] - (j_temp * (cp[7] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[504] += (spec_rates[26] * mw_avg * 1.4301095012240126e+00 * rho_inv);
  jac[477] -= (h[26] * (working_temp * jac[504] - (j_temp * (cp[8] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[557] += (spec_rates[26] * mw_avg * 1.2362852491969949e+00 * rho_inv);
  jac[530] -= (h[26] * (working_temp * jac[557] - (j_temp * (cp[9] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[610] += (spec_rates[26] * mw_avg * 1.0703165454584220e+00 * rho_inv);
  jac[583] -= (h[26] * (working_temp * jac[610] - (j_temp * (cp[10] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[663] += (spec_rates[26] * mw_avg * 1.0703165454584220e+00 * rho_inv);
  jac[636] -= (h[26] * (working_temp * jac[663] - (j_temp * (cp[11] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[716] += (spec_rates[26] * mw_avg * 9.2660105063705056e-01 * rho_inv);
  jac[689] -= (h[26] * (working_temp * jac[716] - (j_temp * (cp[12] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[769] += (spec_rates[26] * mw_avg * 8.0094436812107428e-01 * rho_inv);
  jac[742] -= (h[26] * (working_temp * jac[769] - (j_temp * (cp[13] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[822] += (spec_rates[26] * mw_avg * 1.1803004469920172e-04 * rho_inv);
  jac[795] -= (h[26] * (working_temp * jac[822] - (j_temp * (cp[14] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[875] += (spec_rates[26] * mw_avg * -3.9015021839848241e-01 * rho_inv);
  jac[848] -= (h[26] * (working_temp * jac[875] - (j_temp * (cp[15] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[928] += (spec_rates[26] * mw_avg * -3.7170136825774594e-02 * rho_inv);
  jac[901] -= (h[26] * (working_temp * jac[928] - (j_temp * (cp[16] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[981] += (spec_rates[26] * mw_avg * -7.1954881033472848e-02 * rho_inv);
  jac[954] -= (h[26] * (working_temp * jac[981] - (j_temp * (cp[17] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1034] += (spec_rates[26] * mw_avg * -1.0448012362800255e-01 * rho_inv);
  jac[1007] -= (h[26] * (working_temp * jac[1034] - (j_temp * (cp[18] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1087] += (spec_rates[26] * mw_avg * -1.0448012362800255e-01 * rho_inv);
  jac[1060] -= (h[26] * (working_temp * jac[1087] - (j_temp * (cp[19] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1140] += (spec_rates[26] * mw_avg * -1.3495909387255808e-01 * rho_inv);
  jac[1113] -= (h[26] * (working_temp * jac[1140] - (j_temp * (cp[20] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1193] += (spec_rates[26] * mw_avg * 1.2794791762914082e-01 * rho_inv);
  jac[1166] -= (h[26] * (working_temp * jac[1193] - (j_temp * (cp[21] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1246] += (spec_rates[26] * mw_avg * 8.1443149917022686e-02 * rho_inv);
  jac[1219] -= (h[26] * (working_temp * jac[1246] - (j_temp * (cp[22] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1299] += (spec_rates[26] * mw_avg * 3.8404649122879345e-02 * rho_inv);
  jac[1272] -= (h[26] * (working_temp * jac[1299] - (j_temp * (cp[23] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1352] += (spec_rates[26] * mw_avg * -1.5412019522637239e-03 * rho_inv);
  jac[1325] -= (h[26] * (working_temp * jac[1352] - (j_temp * (cp[24] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1405] += (spec_rates[26] * mw_avg * -3.8716188203072384e-02 * rho_inv);
  jac[1378] -= (h[26] * (working_temp * jac[1405] - (j_temp * (cp[25] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1458] += (spec_rates[26] * mw_avg * -7.3398949362949439e-02 * rho_inv);
  jac[1431] -= (h[26] * (working_temp * jac[1458] - (j_temp * (cp[26] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1511] += (spec_rates[26] * mw_avg * -3.4051755278186874e-01 * rho_inv);
  jac[1484] -= (h[26] * (working_temp * jac[1511] - (j_temp * (cp[27] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1564] += (spec_rates[26] * mw_avg * -3.5809006163282031e-01 * rho_inv);
  jac[1537] -= (h[26] * (working_temp * jac[1564] - (j_temp * (cp[28] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1617] += (spec_rates[26] * mw_avg * -3.5809006163282042e-01 * rho_inv);
  jac[1590] -= (h[26] * (working_temp * jac[1617] - (j_temp * (cp[29] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1670] += (spec_rates[26] * mw_avg * 1.0733989493629494e+00 * rho_inv);
  jac[1643] -= (h[26] * (working_temp * jac[1670] - (j_temp * (cp[30] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1723] += (spec_rates[26] * mw_avg * 9.2928375849362810e-01 * rho_inv);
  jac[1696] -= (h[26] * (working_temp * jac[1723] - (j_temp * (cp[31] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1776] += (spec_rates[26] * mw_avg * 8.0330036697857277e-01 * rho_inv);
  jac[1749] -= (h[26] * (working_temp * jac[1776] - (j_temp * (cp[32] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1829] += (spec_rates[26] * mw_avg * 6.9222942692062528e-01 * rho_inv);
  jac[1802] -= (h[26] * (working_temp * jac[1829] - (j_temp * (cp[33] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1882] += (spec_rates[26] * mw_avg * -3.7280110243430212e-02 * rho_inv);
  jac[1855] -= (h[26] * (working_temp * jac[1882] - (j_temp * (cp[34] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1935] += (spec_rates[26] * mw_avg * -7.1282715818748191e-02 * rho_inv);
  jac[1908] -= (h[26] * (working_temp * jac[1935] - (j_temp * (cp[35] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[1988] += (spec_rates[26] * mw_avg * -4.1978984054692431e-01 * rho_inv);
  jac[1961] -= (h[26] * (working_temp * jac[1988] - (j_temp * (cp[36] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2041] += (spec_rates[26] * mw_avg * -3.9019803181335944e-01 * rho_inv);
  jac[2014] -= (h[26] * (working_temp * jac[2041] - (j_temp * (cp[37] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2094] += (spec_rates[26] * mw_avg * -1.0385092472381779e-01 * rho_inv);
  jac[2067] -= (h[26] * (working_temp * jac[2094] - (j_temp * (cp[38] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2147] += (spec_rates[26] * mw_avg * 8.2337098425982261e-02 * rho_inv);
  jac[2120] -= (h[26] * (working_temp * jac[2147] - (j_temp * (cp[39] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2200] += (spec_rates[26] * mw_avg * 3.9233184222588348e-02 * rho_inv);
  jac[2173] -= (h[26] * (working_temp * jac[2200] - (j_temp * (cp[40] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2253] += (spec_rates[26] * mw_avg * -7.7115459366880348e-04 * rho_inv);
  jac[2226] -= (h[26] * (working_temp * jac[2253] - (j_temp * (cp[41] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2306] += (spec_rates[26] * mw_avg * -3.4057256476267472e-01 * rho_inv);
  jac[2279] -= (h[26] * (working_temp * jac[2306] - (j_temp * (cp[42] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2359] += (spec_rates[26] * mw_avg * -3.7451262538632940e-01 * rho_inv);
  jac[2332] -= (h[26] * (working_temp * jac[2359] - (j_temp * (cp[43] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2412] += (spec_rates[26] * mw_avg * -3.7451262538632940e-01 * rho_inv);
  jac[2385] -= (h[26] * (working_temp * jac[2412] - (j_temp * (cp[44] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2465] += (spec_rates[26] * mw_avg * -3.7451262538632940e-01 * rho_inv);
  jac[2438] -= (h[26] * (working_temp * jac[2465] - (j_temp * (cp[45] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2518] += (spec_rates[26] * mw_avg * -3.5774719391267368e-01 * rho_inv);
  jac[2491] -= (h[26] * (working_temp * jac[2518] - (j_temp * (cp[46] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2571] += (spec_rates[26] * mw_avg * -3.2067941396693461e-01 * rho_inv);
  jac[2544] -= (h[26] * (working_temp * jac[2571] - (j_temp * (cp[47] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2624] += (spec_rates[26] * mw_avg * -3.7554257999547447e-01 * rho_inv);
  jac[2597] -= (h[26] * (working_temp * jac[2624] - (j_temp * (cp[48] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2677] += (spec_rates[26] * mw_avg * -3.9149389200241408e-01 * rho_inv);
  jac[2650] -= (h[26] * (working_temp * jac[2677] - (j_temp * (cp[49] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2730] += (spec_rates[26] * mw_avg * -3.7483962035963619e-01 * rho_inv);
  jac[2703] -= (h[26] * (working_temp * jac[2730] - (j_temp * (cp[50] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[2783] += (spec_rates[26] * mw_avg * -3.9082271646614930e-01 * rho_inv);
  jac[2756] -= (h[26] * (working_temp * jac[2783] - (j_temp * (cp[51] - cp[52]) * spec_rates[26] * 3.00696400e+01)));
  jac[81] += (spec_rates[27] * mw_avg * 1.8888438193350076e+01 * rho_inv);
  jac[53] -= (h[27] * (working_temp * jac[81] - (j_temp * (cp[0] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[134] += (spec_rates[27] * mw_avg * 3.9241504844142781e+01 * rho_inv);
  jac[106] -= (h[27] * (working_temp * jac[134] - (j_temp * (cp[1] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[187] += (spec_rates[27] * mw_avg * 1.0998014586792235e+00 * rho_inv);
  jac[159] -= (h[27] * (working_temp * jac[187] - (j_temp * (cp[2] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[240] += (spec_rates[27] * mw_avg * -1.8241349938170370e-01 * rho_inv);
  jac[212] -= (h[27] * (working_temp * jac[240] - (j_temp * (cp[3] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[293] += (spec_rates[27] * mw_avg * 9.4782052046925880e-01 * rho_inv);
  jac[265] -= (h[27] * (working_temp * jac[293] - (j_temp * (cp[4] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[346] += (spec_rates[27] * mw_avg * 8.1284599757555331e-01 * rho_inv);
  jac[318] -= (h[27] * (working_temp * jac[346] - (j_temp * (cp[5] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[399] += (spec_rates[27] * mw_avg * -2.2156900958440592e-01 * rho_inv);
  jac[371] -= (h[27] * (working_temp * jac[399] - (j_temp * (cp[6] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[452] += (spec_rates[27] * mw_avg * -2.5840396848668601e-01 * rho_inv);
  jac[424] -= (h[27] * (working_temp * jac[452] - (j_temp * (cp[7] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[505] += (spec_rates[27] * mw_avg * 1.9513518939019698e+00 * rho_inv);
  jac[477] -= (h[27] * (working_temp * jac[505] - (j_temp * (cp[8] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[558] += (spec_rates[27] * mw_avg * 1.6868831095513028e+00 * rho_inv);
  jac[530] -= (h[27] * (working_temp * jac[558] - (j_temp * (cp[9] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[611] += (spec_rates[27] * mw_avg * 1.4604225874083978e+00 * rho_inv);
  jac[583] -= (h[27] * (working_temp * jac[611] - (j_temp * (cp[10] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[664] += (spec_rates[27] * mw_avg * 1.4604225874083978e+00 * rho_inv);
  jac[636] -= (h[27] * (working_temp * jac[664] - (j_temp * (cp[11] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[717] += (spec_rates[27] * mw_avg * 1.2643260627977175e+00 * rho_inv);
  jac[689] -= (h[27] * (working_temp * jac[717] - (j_temp * (cp[12] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[770] += (spec_rates[27] * mw_avg * 1.0928703769225276e+00 * rho_inv);
  jac[742] -= (h[27] * (working_temp * jac[770] - (j_temp * (cp[13] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[823] += (spec_rates[27] * mw_avg * 1.6104931200302847e-04 * rho_inv);
  jac[795] -= (h[27] * (working_temp * jac[823] - (j_temp * (cp[14] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[876] += (spec_rates[27] * mw_avg * -5.3235110103564887e-01 * rho_inv);
  jac[848] -= (h[27] * (working_temp * jac[876] - (j_temp * (cp[15] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[929] += (spec_rates[27] * mw_avg * -5.0717806454324915e-02 * rho_inv);
  jac[901] -= (h[27] * (working_temp * jac[929] - (j_temp * (cp[16] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[982] += (spec_rates[27] * mw_avg * -9.8180798924826118e-02 * rho_inv);
  jac[954] -= (h[27] * (working_temp * jac[982] - (j_temp * (cp[17] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1035] += (spec_rates[27] * mw_avg * -1.4256075282495401e-01 * rho_inv);
  jac[1007] -= (h[27] * (working_temp * jac[1035] - (j_temp * (cp[18] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1088] += (spec_rates[27] * mw_avg * -1.4256075282495401e-01 * rho_inv);
  jac[1060] -= (h[27] * (working_temp * jac[1088] - (j_temp * (cp[19] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1141] += (spec_rates[27] * mw_avg * -1.8414861463552945e-01 * rho_inv);
  jac[1113] -= (h[27] * (working_temp * jac[1141] - (j_temp * (cp[20] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1194] += (spec_rates[27] * mw_avg * 1.7458202408469181e-01 * rho_inv);
  jac[1166] -= (h[27] * (working_temp * jac[1194] - (j_temp * (cp[21] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1247] += (spec_rates[27] * mw_avg * 1.1112732605433571e-01 * rho_inv);
  jac[1219] -= (h[27] * (working_temp * jac[1247] - (j_temp * (cp[22] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1300] += (spec_rates[27] * mw_avg * 5.2402270411063059e-02 * rho_inv);
  jac[1272] -= (h[27] * (working_temp * jac[1300] - (j_temp * (cp[23] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1353] += (spec_rates[27] * mw_avg * -2.1029350171166698e-03 * rho_inv);
  jac[1325] -= (h[27] * (working_temp * jac[1353] - (j_temp * (cp[24] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1406] += (spec_rates[27] * mw_avg * -5.2827358401625217e-02 * rho_inv);
  jac[1378] -= (h[27] * (working_temp * jac[1406] - (j_temp * (cp[25] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1459] += (spec_rates[27] * mw_avg * -1.0015119732245666e-01 * rho_inv);
  jac[1431] -= (h[27] * (working_temp * jac[1459] - (j_temp * (cp[26] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1512] += (spec_rates[27] * mw_avg * -4.6462845744263115e-01 * rho_inv);
  jac[1484] -= (h[27] * (working_temp * jac[1512] - (j_temp * (cp[27] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1565] += (spec_rates[27] * mw_avg * -4.8860574617301500e-01 * rho_inv);
  jac[1537] -= (h[27] * (working_temp * jac[1565] - (j_temp * (cp[28] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1618] += (spec_rates[27] * mw_avg * -4.8860574617301517e-01 * rho_inv);
  jac[1590] -= (h[27] * (working_temp * jac[1618] - (j_temp * (cp[29] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1671] += (spec_rates[27] * mw_avg * 1.4646284574426311e+00 * rho_inv);
  jac[1643] -= (h[27] * (working_temp * jac[1671] - (j_temp * (cp[30] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1724] += (spec_rates[27] * mw_avg * 1.2679865566635635e+00 * rho_inv);
  jac[1696] -= (h[27] * (working_temp * jac[1724] - (j_temp * (cp[31] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1777] += (spec_rates[27] * mw_avg * 1.0960850837884535e+00 * rho_inv);
  jac[1749] -= (h[27] * (working_temp * jac[1777] - (j_temp * (cp[32] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1830] += (spec_rates[27] * mw_avg * 9.4453131181921324e-01 * rho_inv);
  jac[1802] -= (h[27] * (working_temp * jac[1830] - (j_temp * (cp[33] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1883] += (spec_rates[27] * mw_avg * -5.0867862681933697e-02 * rho_inv);
  jac[1855] -= (h[27] * (working_temp * jac[1883] - (j_temp * (cp[34] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1936] += (spec_rates[27] * mw_avg * -9.7263644774290531e-02 * rho_inv);
  jac[1908] -= (h[27] * (working_temp * jac[1936] - (j_temp * (cp[35] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[1989] += (spec_rates[27] * mw_avg * -5.7279369145575210e-01 * rho_inv);
  jac[1961] -= (h[27] * (working_temp * jac[1989] - (j_temp * (cp[36] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2042] += (spec_rates[27] * mw_avg * -5.3241634135297733e-01 * rho_inv);
  jac[2014] -= (h[27] * (working_temp * jac[2042] - (j_temp * (cp[37] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2095] += (spec_rates[27] * mw_avg * -1.4170222522810139e-01 * rho_inv);
  jac[2067] -= (h[27] * (working_temp * jac[2095] - (j_temp * (cp[38] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2148] += (spec_rates[27] * mw_avg * 1.1234709846652936e-01 * rho_inv);
  jac[2120] -= (h[27] * (working_temp * jac[2148] - (j_temp * (cp[39] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2201] += (spec_rates[27] * mw_avg * 5.3532787713827398e-02 * rho_inv);
  jac[2173] -= (h[27] * (working_temp * jac[2201] - (j_temp * (cp[40] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2254] += (spec_rates[27] * mw_avg * -1.0522229070982954e-03 * rho_inv);
  jac[2226] -= (h[27] * (working_temp * jac[2254] - (j_temp * (cp[41] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2307] += (spec_rates[27] * mw_avg * -4.6470352003947502e-01 * rho_inv);
  jac[2279] -= (h[27] * (working_temp * jac[2307] - (j_temp * (cp[42] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2360] += (spec_rates[27] * mw_avg * -5.1101396096755203e-01 * rho_inv);
  jac[2332] -= (h[27] * (working_temp * jac[2360] - (j_temp * (cp[43] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2413] += (spec_rates[27] * mw_avg * -5.1101396096755203e-01 * rho_inv);
  jac[2385] -= (h[27] * (working_temp * jac[2413] - (j_temp * (cp[44] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2466] += (spec_rates[27] * mw_avg * -5.1101396096755203e-01 * rho_inv);
  jac[2438] -= (h[27] * (working_temp * jac[2466] - (j_temp * (cp[45] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2519] += (spec_rates[27] * mw_avg * -4.8813791096564568e-01 * rho_inv);
  jac[2491] -= (h[27] * (working_temp * jac[2519] - (j_temp * (cp[46] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2572] += (spec_rates[27] * mw_avg * -4.3755976814654612e-01 * rho_inv);
  jac[2544] -= (h[27] * (working_temp * jac[2572] - (j_temp * (cp[47] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2625] += (spec_rates[27] * mw_avg * -5.1241931061068635e-01 * rho_inv);
  jac[2597] -= (h[27] * (working_temp * jac[2625] - (j_temp * (cp[48] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2678] += (spec_rates[27] * mw_avg * -5.3418451311323734e-01 * rho_inv);
  jac[2650] -= (h[27] * (working_temp * jac[2678] - (j_temp * (cp[49] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2731] += (spec_rates[27] * mw_avg * -5.1146013817280267e-01 * rho_inv);
  jac[2703] -= (h[27] * (working_temp * jac[2731] - (j_temp * (cp[50] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[2784] += (spec_rates[27] * mw_avg * -5.3326870935645521e-01 * rho_inv);
  jac[2756] -= (h[27] * (working_temp * jac[2784] - (j_temp * (cp[51] - cp[52]) * spec_rates[27] * 4.10293400e+01)));
  jac[82] += (spec_rates[28] * mw_avg * 1.9352457658264822e+01 * rho_inv);
  jac[53] -= (h[28] * (working_temp * jac[82] - (j_temp * (cp[0] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[135] += (spec_rates[28] * mw_avg * 4.0205524309057523e+01 * rho_inv);
  jac[106] -= (h[28] * (working_temp * jac[135] - (j_temp * (cp[1] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[188] += (spec_rates[28] * mw_avg * 1.1268195360419386e+00 * rho_inv);
  jac[159] -= (h[28] * (working_temp * jac[188] - (j_temp * (cp[2] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[241] += (spec_rates[28] * mw_avg * -1.8689472824297212e-01 * rho_inv);
  jac[212] -= (h[28] * (working_temp * jac[241] - (j_temp * (cp[3] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[294] += (spec_rates[28] * mw_avg * 9.7110498508413645e-01 * rho_inv);
  jac[265] -= (h[28] * (working_temp * jac[294] - (j_temp * (cp[4] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[347] += (spec_rates[28] * mw_avg * 8.3281463452648408e-01 * rho_inv);
  jac[318] -= (h[28] * (working_temp * jac[347] - (j_temp * (cp[5] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[400] += (spec_rates[28] * mw_avg * -2.2701214533849082e-01 * rho_inv);
  jac[371] -= (h[28] * (working_temp * jac[400] - (j_temp * (cp[6] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[453] += (spec_rates[28] * mw_avg * -2.6475200372187307e-01 * rho_inv);
  jac[424] -= (h[28] * (working_temp * jac[453] - (j_temp * (cp[7] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[506] += (spec_rates[28] * mw_avg * 1.9992894339145448e+00 * rho_inv);
  jac[477] -= (h[28] * (working_temp * jac[506] - (j_temp * (cp[8] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[559] += (spec_rates[28] * mw_avg * 1.7283236241060369e+00 * rho_inv);
  jac[530] -= (h[28] * (working_temp * jac[559] - (j_temp * (cp[9] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[612] += (spec_rates[28] * mw_avg * 1.4962997997338319e+00 * rho_inv);
  jac[583] -= (h[28] * (working_temp * jac[612] - (j_temp * (cp[10] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[665] += (spec_rates[28] * mw_avg * 1.4962997997338319e+00 * rho_inv);
  jac[636] -= (h[28] * (working_temp * jac[665] - (j_temp * (cp[11] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[718] += (spec_rates[28] * mw_avg * 1.2953859046507996e+00 * rho_inv);
  jac[689] -= (h[28] * (working_temp * jac[718] - (j_temp * (cp[12] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[771] += (spec_rates[28] * mw_avg * 1.1197181830952638e+00 * rho_inv);
  jac[742] -= (h[28] * (working_temp * jac[771] - (j_temp * (cp[13] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[824] += (spec_rates[28] * mw_avg * 1.6500570134636989e-04 * rho_inv);
  jac[795] -= (h[28] * (working_temp * jac[824] - (j_temp * (cp[14] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[877] += (spec_rates[28] * mw_avg * -5.4542900988765264e-01 * rho_inv);
  jac[848] -= (h[28] * (working_temp * jac[877] - (j_temp * (cp[15] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[930] += (spec_rates[28] * mw_avg * -5.1963756446149596e-02 * rho_inv);
  jac[901] -= (h[28] * (working_temp * jac[930] - (j_temp * (cp[16] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[983] += (spec_rates[28] * mw_avg * -1.0059274009834462e-01 * rho_inv);
  jac[954] -= (h[28] * (working_temp * jac[983] - (j_temp * (cp[17] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1036] += (spec_rates[28] * mw_avg * -1.4606294626024652e-01 * rho_inv);
  jac[1007] -= (h[28] * (working_temp * jac[1036] - (j_temp * (cp[18] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1089] += (spec_rates[28] * mw_avg * -1.4606294626024652e-01 * rho_inv);
  jac[1060] -= (h[28] * (working_temp * jac[1089] - (j_temp * (cp[19] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1142] += (spec_rates[28] * mw_avg * -1.8867246889776559e-01 * rho_inv);
  jac[1113] -= (h[28] * (working_temp * jac[1142] - (j_temp * (cp[20] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1195] += (spec_rates[28] * mw_avg * 1.7887086239785804e-01 * rho_inv);
  jac[1166] -= (h[28] * (working_temp * jac[1195] - (j_temp * (cp[21] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1248] += (spec_rates[28] * mw_avg * 1.1385731578907692e-01 * rho_inv);
  jac[1219] -= (h[28] * (working_temp * jac[1248] - (j_temp * (cp[22] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1301] += (spec_rates[28] * mw_avg * 5.3689601487754202e-02 * rho_inv);
  jac[1272] -= (h[28] * (working_temp * jac[1301] - (j_temp * (cp[23] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1354] += (spec_rates[28] * mw_avg * -2.1545963970255977e-03 * rho_inv);
  jac[1325] -= (h[28] * (working_temp * jac[1354] - (j_temp * (cp[24] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1407] += (spec_rates[28] * mw_avg * -5.4125132326999933e-02 * rho_inv);
  jac[1378] -= (h[28] * (working_temp * jac[1407] - (j_temp * (cp[25] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1460] += (spec_rates[28] * mw_avg * -1.0261154393854156e-01 * rho_inv);
  jac[1431] -= (h[28] * (working_temp * jac[1460] - (j_temp * (cp[26] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1513] += (spec_rates[28] * mw_avg * -4.7604266998893890e-01 * rho_inv);
  jac[1484] -= (h[28] * (working_temp * jac[1513] - (j_temp * (cp[27] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1566] += (spec_rates[28] * mw_avg * -5.0060899252788271e-01 * rho_inv);
  jac[1537] -= (h[28] * (working_temp * jac[1566] - (j_temp * (cp[28] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1619] += (spec_rates[28] * mw_avg * -5.0060899252788282e-01 * rho_inv);
  jac[1590] -= (h[28] * (working_temp * jac[1619] - (j_temp * (cp[29] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1672] += (spec_rates[28] * mw_avg * 1.5006089925278827e+00 * rho_inv);
  jac[1643] -= (h[28] * (working_temp * jac[1672] - (j_temp * (cp[30] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1725] += (spec_rates[28] * mw_avg * 1.2991363233896056e+00 * rho_inv);
  jac[1696] -= (h[28] * (working_temp * jac[1725] - (j_temp * (cp[31] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1778] += (spec_rates[28] * mw_avg * 1.1230118634869259e+00 * rho_inv);
  jac[1749] -= (h[28] * (working_temp * jac[1778] - (j_temp * (cp[32] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1831] += (spec_rates[28] * mw_avg * 9.6773497267349595e-01 * rho_inv);
  jac[1802] -= (h[28] * (working_temp * jac[1831] - (j_temp * (cp[33] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1884] += (spec_rates[28] * mw_avg * -5.2117499003444798e-02 * rho_inv);
  jac[1855] -= (h[28] * (working_temp * jac[1884] - (j_temp * (cp[34] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1937] += (spec_rates[28] * mw_avg * -9.9653054843129030e-02 * rho_inv);
  jac[1908] -= (h[28] * (working_temp * jac[1937] - (j_temp * (cp[35] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[1990] += (spec_rates[28] * mw_avg * -5.8686512602832652e-01 * rho_inv);
  jac[1961] -= (h[28] * (working_temp * jac[1990] - (j_temp * (cp[36] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2043] += (spec_rates[28] * mw_avg * -5.4549585291965907e-01 * rho_inv);
  jac[2014] -= (h[28] * (working_temp * jac[2043] - (j_temp * (cp[37] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2096] += (spec_rates[28] * mw_avg * -1.4518332779754103e-01 * rho_inv);
  jac[2067] -= (h[28] * (working_temp * jac[2096] - (j_temp * (cp[38] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2149] += (spec_rates[28] * mw_avg * 1.1510705352377264e-01 * rho_inv);
  jac[2120] -= (h[28] * (working_temp * jac[2149] - (j_temp * (cp[39] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2202] += (spec_rates[28] * mw_avg * 5.4847891443214107e-02 * rho_inv);
  jac[2173] -= (h[28] * (working_temp * jac[2202] - (j_temp * (cp[40] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2255] += (spec_rates[28] * mw_avg * -1.0780721544169374e-03 * rho_inv);
  jac[2226] -= (h[28] * (working_temp * jac[2255] - (j_temp * (cp[41] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2308] += (spec_rates[28] * mw_avg * -4.7611957659774740e-01 * rho_inv);
  jac[2279] -= (h[28] * (working_temp * jac[2308] - (j_temp * (cp[42] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2361] += (spec_rates[28] * mw_avg * -5.2356769475458420e-01 * rho_inv);
  jac[2332] -= (h[28] * (working_temp * jac[2361] - (j_temp * (cp[43] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2414] += (spec_rates[28] * mw_avg * -5.2356769475458420e-01 * rho_inv);
  jac[2385] -= (h[28] * (working_temp * jac[2414] - (j_temp * (cp[44] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2467] += (spec_rates[28] * mw_avg * -5.2356769475458420e-01 * rho_inv);
  jac[2438] -= (h[28] * (working_temp * jac[2467] - (j_temp * (cp[45] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2520] += (spec_rates[28] * mw_avg * -5.0012966432991413e-01 * rho_inv);
  jac[2491] -= (h[28] * (working_temp * jac[2520] - (j_temp * (cp[46] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2573] += (spec_rates[28] * mw_avg * -4.4830900254089978e-01 * rho_inv);
  jac[2544] -= (h[28] * (working_temp * jac[2573] - (j_temp * (cp[47] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2626] += (spec_rates[28] * mw_avg * -5.2500756867033183e-01 * rho_inv);
  jac[2597] -= (h[28] * (working_temp * jac[2626] - (j_temp * (cp[48] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2679] += (spec_rates[28] * mw_avg * -5.4730746215768589e-01 * rho_inv);
  jac[2650] -= (h[28] * (working_temp * jac[2679] - (j_temp * (cp[49] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2732] += (spec_rates[28] * mw_avg * -5.2402483289296864e-01 * rho_inv);
  jac[2703] -= (h[28] * (working_temp * jac[2732] - (j_temp * (cp[50] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[2785] += (spec_rates[28] * mw_avg * -5.4636916047043227e-01 * rho_inv);
  jac[2756] -= (h[28] * (working_temp * jac[2785] - (j_temp * (cp[51] - cp[52]) * spec_rates[28] * 4.20372800e+01)));
  jac[83] += (spec_rates[29] * mw_avg * 1.9352457658264825e+01 * rho_inv);
  jac[53] -= (h[29] * (working_temp * jac[83] - (j_temp * (cp[0] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[136] += (spec_rates[29] * mw_avg * 4.0205524309057530e+01 * rho_inv);
  jac[106] -= (h[29] * (working_temp * jac[136] - (j_temp * (cp[1] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[189] += (spec_rates[29] * mw_avg * 1.1268195360419386e+00 * rho_inv);
  jac[159] -= (h[29] * (working_temp * jac[189] - (j_temp * (cp[2] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[242] += (spec_rates[29] * mw_avg * -1.8689472824297215e-01 * rho_inv);
  jac[212] -= (h[29] * (working_temp * jac[242] - (j_temp * (cp[3] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[295] += (spec_rates[29] * mw_avg * 9.7110498508413667e-01 * rho_inv);
  jac[265] -= (h[29] * (working_temp * jac[295] - (j_temp * (cp[4] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[348] += (spec_rates[29] * mw_avg * 8.3281463452648430e-01 * rho_inv);
  jac[318] -= (h[29] * (working_temp * jac[348] - (j_temp * (cp[5] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[401] += (spec_rates[29] * mw_avg * -2.2701214533849087e-01 * rho_inv);
  jac[371] -= (h[29] * (working_temp * jac[401] - (j_temp * (cp[6] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[454] += (spec_rates[29] * mw_avg * -2.6475200372187313e-01 * rho_inv);
  jac[424] -= (h[29] * (working_temp * jac[454] - (j_temp * (cp[7] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[507] += (spec_rates[29] * mw_avg * 1.9992894339145455e+00 * rho_inv);
  jac[477] -= (h[29] * (working_temp * jac[507] - (j_temp * (cp[8] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[560] += (spec_rates[29] * mw_avg * 1.7283236241060371e+00 * rho_inv);
  jac[530] -= (h[29] * (working_temp * jac[560] - (j_temp * (cp[9] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[613] += (spec_rates[29] * mw_avg * 1.4962997997338321e+00 * rho_inv);
  jac[583] -= (h[29] * (working_temp * jac[613] - (j_temp * (cp[10] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[666] += (spec_rates[29] * mw_avg * 1.4962997997338321e+00 * rho_inv);
  jac[636] -= (h[29] * (working_temp * jac[666] - (j_temp * (cp[11] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[719] += (spec_rates[29] * mw_avg * 1.2953859046507998e+00 * rho_inv);
  jac[689] -= (h[29] * (working_temp * jac[719] - (j_temp * (cp[12] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[772] += (spec_rates[29] * mw_avg * 1.1197181830952641e+00 * rho_inv);
  jac[742] -= (h[29] * (working_temp * jac[772] - (j_temp * (cp[13] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[825] += (spec_rates[29] * mw_avg * 1.6500570134636992e-04 * rho_inv);
  jac[795] -= (h[29] * (working_temp * jac[825] - (j_temp * (cp[14] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[878] += (spec_rates[29] * mw_avg * -5.4542900988765264e-01 * rho_inv);
  jac[848] -= (h[29] * (working_temp * jac[878] - (j_temp * (cp[15] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[931] += (spec_rates[29] * mw_avg * -5.1963756446149603e-02 * rho_inv);
  jac[901] -= (h[29] * (working_temp * jac[931] - (j_temp * (cp[16] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[984] += (spec_rates[29] * mw_avg * -1.0059274009834464e-01 * rho_inv);
  jac[954] -= (h[29] * (working_temp * jac[984] - (j_temp * (cp[17] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1037] += (spec_rates[29] * mw_avg * -1.4606294626024652e-01 * rho_inv);
  jac[1007] -= (h[29] * (working_temp * jac[1037] - (j_temp * (cp[18] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1090] += (spec_rates[29] * mw_avg * -1.4606294626024652e-01 * rho_inv);
  jac[1060] -= (h[29] * (working_temp * jac[1090] - (j_temp * (cp[19] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1143] += (spec_rates[29] * mw_avg * -1.8867246889776562e-01 * rho_inv);
  jac[1113] -= (h[29] * (working_temp * jac[1143] - (j_temp * (cp[20] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1196] += (spec_rates[29] * mw_avg * 1.7887086239785807e-01 * rho_inv);
  jac[1166] -= (h[29] * (working_temp * jac[1196] - (j_temp * (cp[21] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1249] += (spec_rates[29] * mw_avg * 1.1385731578907693e-01 * rho_inv);
  jac[1219] -= (h[29] * (working_temp * jac[1249] - (j_temp * (cp[22] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1302] += (spec_rates[29] * mw_avg * 5.3689601487754209e-02 * rho_inv);
  jac[1272] -= (h[29] * (working_temp * jac[1302] - (j_temp * (cp[23] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1355] += (spec_rates[29] * mw_avg * -2.1545963970255981e-03 * rho_inv);
  jac[1325] -= (h[29] * (working_temp * jac[1355] - (j_temp * (cp[24] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1408] += (spec_rates[29] * mw_avg * -5.4125132326999940e-02 * rho_inv);
  jac[1378] -= (h[29] * (working_temp * jac[1408] - (j_temp * (cp[25] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1461] += (spec_rates[29] * mw_avg * -1.0261154393854158e-01 * rho_inv);
  jac[1431] -= (h[29] * (working_temp * jac[1461] - (j_temp * (cp[26] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1514] += (spec_rates[29] * mw_avg * -4.7604266998893896e-01 * rho_inv);
  jac[1484] -= (h[29] * (working_temp * jac[1514] - (j_temp * (cp[27] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1567] += (spec_rates[29] * mw_avg * -5.0060899252788282e-01 * rho_inv);
  jac[1537] -= (h[29] * (working_temp * jac[1567] - (j_temp * (cp[28] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1620] += (spec_rates[29] * mw_avg * -5.0060899252788293e-01 * rho_inv);
  jac[1590] -= (h[29] * (working_temp * jac[1620] - (j_temp * (cp[29] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1673] += (spec_rates[29] * mw_avg * 1.5006089925278829e+00 * rho_inv);
  jac[1643] -= (h[29] * (working_temp * jac[1673] - (j_temp * (cp[30] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1726] += (spec_rates[29] * mw_avg * 1.2991363233896058e+00 * rho_inv);
  jac[1696] -= (h[29] * (working_temp * jac[1726] - (j_temp * (cp[31] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1779] += (spec_rates[29] * mw_avg * 1.1230118634869262e+00 * rho_inv);
  jac[1749] -= (h[29] * (working_temp * jac[1779] - (j_temp * (cp[32] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1832] += (spec_rates[29] * mw_avg * 9.6773497267349617e-01 * rho_inv);
  jac[1802] -= (h[29] * (working_temp * jac[1832] - (j_temp * (cp[33] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1885] += (spec_rates[29] * mw_avg * -5.2117499003444805e-02 * rho_inv);
  jac[1855] -= (h[29] * (working_temp * jac[1885] - (j_temp * (cp[34] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1938] += (spec_rates[29] * mw_avg * -9.9653054843129044e-02 * rho_inv);
  jac[1908] -= (h[29] * (working_temp * jac[1938] - (j_temp * (cp[35] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[1991] += (spec_rates[29] * mw_avg * -5.8686512602832663e-01 * rho_inv);
  jac[1961] -= (h[29] * (working_temp * jac[1991] - (j_temp * (cp[36] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2044] += (spec_rates[29] * mw_avg * -5.4549585291965919e-01 * rho_inv);
  jac[2014] -= (h[29] * (working_temp * jac[2044] - (j_temp * (cp[37] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2097] += (spec_rates[29] * mw_avg * -1.4518332779754106e-01 * rho_inv);
  jac[2067] -= (h[29] * (working_temp * jac[2097] - (j_temp * (cp[38] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2150] += (spec_rates[29] * mw_avg * 1.1510705352377265e-01 * rho_inv);
  jac[2120] -= (h[29] * (working_temp * jac[2150] - (j_temp * (cp[39] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2203] += (spec_rates[29] * mw_avg * 5.4847891443214114e-02 * rho_inv);
  jac[2173] -= (h[29] * (working_temp * jac[2203] - (j_temp * (cp[40] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2256] += (spec_rates[29] * mw_avg * -1.0780721544169376e-03 * rho_inv);
  jac[2226] -= (h[29] * (working_temp * jac[2256] - (j_temp * (cp[41] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2309] += (spec_rates[29] * mw_avg * -4.7611957659774751e-01 * rho_inv);
  jac[2279] -= (h[29] * (working_temp * jac[2309] - (j_temp * (cp[42] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2362] += (spec_rates[29] * mw_avg * -5.2356769475458431e-01 * rho_inv);
  jac[2332] -= (h[29] * (working_temp * jac[2362] - (j_temp * (cp[43] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2415] += (spec_rates[29] * mw_avg * -5.2356769475458431e-01 * rho_inv);
  jac[2385] -= (h[29] * (working_temp * jac[2415] - (j_temp * (cp[44] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2468] += (spec_rates[29] * mw_avg * -5.2356769475458431e-01 * rho_inv);
  jac[2438] -= (h[29] * (working_temp * jac[2468] - (j_temp * (cp[45] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2521] += (spec_rates[29] * mw_avg * -5.0012966432991424e-01 * rho_inv);
  jac[2491] -= (h[29] * (working_temp * jac[2521] - (j_temp * (cp[46] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2574] += (spec_rates[29] * mw_avg * -4.4830900254089984e-01 * rho_inv);
  jac[2544] -= (h[29] * (working_temp * jac[2574] - (j_temp * (cp[47] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2627] += (spec_rates[29] * mw_avg * -5.2500756867033194e-01 * rho_inv);
  jac[2597] -= (h[29] * (working_temp * jac[2627] - (j_temp * (cp[48] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2680] += (spec_rates[29] * mw_avg * -5.4730746215768600e-01 * rho_inv);
  jac[2650] -= (h[29] * (working_temp * jac[2680] - (j_temp * (cp[49] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2733] += (spec_rates[29] * mw_avg * -5.2402483289296875e-01 * rho_inv);
  jac[2703] -= (h[29] * (working_temp * jac[2733] - (j_temp * (cp[50] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[2786] += (spec_rates[29] * mw_avg * -5.4636916047043238e-01 * rho_inv);
  jac[2756] -= (h[29] * (working_temp * jac[2786] - (j_temp * (cp[51] - cp[52]) * spec_rates[29] * 4.20372800e+01)));
  jac[84] += (spec_rates[30] * mw_avg * 6.4482012818223309e+00 * rho_inv);
  jac[53] -= (h[30] * (working_temp * jac[84] - (j_temp * (cp[0] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[137] += (spec_rates[30] * mw_avg * 1.3396402563644662e+01 * rho_inv);
  jac[106] -= (h[30] * (working_temp * jac[137] - (j_temp * (cp[1] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[190] += (spec_rates[30] * mw_avg * 3.7545407952798238e-01 * rho_inv);
  jac[159] -= (h[30] * (working_temp * jac[190] - (j_temp * (cp[2] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[243] += (spec_rates[30] * mw_avg * -6.2272960236008791e-02 * rho_inv);
  jac[212] -= (h[30] * (working_temp * jac[243] - (j_temp * (cp[3] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[296] += (spec_rates[30] * mw_avg * 3.2357029376727942e-01 * rho_inv);
  jac[265] -= (h[30] * (working_temp * jac[296] - (j_temp * (cp[4] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[349] += (spec_rates[30] * mw_avg * 2.7749221771740440e-01 * rho_inv);
  jac[318] -= (h[30] * (working_temp * jac[349] - (j_temp * (cp[5] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[402] += (spec_rates[30] * mw_avg * -7.5640005647331449e-02 * rho_inv);
  jac[371] -= (h[30] * (working_temp * jac[402] - (j_temp * (cp[6] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[455] += (spec_rates[30] * mw_avg * -8.8214853116360278e-02 * rho_inv);
  jac[424] -= (h[30] * (working_temp * jac[455] - (j_temp * (cp[7] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[508] += (spec_rates[30] * mw_avg * 6.6615935392556835e-01 * rho_inv);
  jac[477] -= (h[30] * (working_temp * jac[508] - (j_temp * (cp[8] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[561] += (spec_rates[30] * mw_avg * 5.7587407269716295e-01 * rho_inv);
  jac[530] -= (h[30] * (working_temp * jac[561] - (j_temp * (cp[9] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[614] += (spec_rates[30] * mw_avg * 4.9856418533558439e-01 * rho_inv);
  jac[583] -= (h[30] * (working_temp * jac[614] - (j_temp * (cp[10] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[667] += (spec_rates[30] * mw_avg * 4.9856418533558439e-01 * rho_inv);
  jac[636] -= (h[30] * (working_temp * jac[667] - (j_temp * (cp[11] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[720] += (spec_rates[30] * mw_avg * 4.3162006595356650e-01 * rho_inv);
  jac[689] -= (h[30] * (working_temp * jac[720] - (j_temp * (cp[12] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[773] += (spec_rates[30] * mw_avg * 3.7308792252704642e-01 * rho_inv);
  jac[742] -= (h[30] * (working_temp * jac[773] - (j_temp * (cp[13] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[826] += (spec_rates[30] * mw_avg * 5.4979579013586355e-05 * rho_inv);
  jac[795] -= (h[30] * (working_temp * jac[826] - (j_temp * (cp[14] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[879] += (spec_rates[30] * mw_avg * -1.8173588609809627e-01 * rho_inv);
  jac[848] -= (h[30] * (working_temp * jac[879] - (j_temp * (cp[15] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[932] += (spec_rates[30] * mw_avg * -1.7314222660565610e-02 * rho_inv);
  jac[901] -= (h[30] * (working_temp * jac[932] - (j_temp * (cp[16] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[985] += (spec_rates[30] * mw_avg * -3.3517305507042502e-02 * rho_inv);
  jac[954] -= (h[30] * (working_temp * jac[985] - (j_temp * (cp[17] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1038] += (spec_rates[30] * mw_avg * -4.8667889832578255e-02 * rho_inv);
  jac[1007] -= (h[30] * (working_temp * jac[1038] - (j_temp * (cp[18] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1091] += (spec_rates[30] * mw_avg * -4.8667889832578255e-02 * rho_inv);
  jac[1060] -= (h[30] * (working_temp * jac[1091] - (j_temp * (cp[19] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1144] += (spec_rates[30] * mw_avg * -6.2865299967293065e-02 * rho_inv);
  jac[1113] -= (h[30] * (working_temp * jac[1144] - (j_temp * (cp[20] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1197] += (spec_rates[30] * mw_avg * 5.9599423730140835e-02 * rho_inv);
  jac[1166] -= (h[30] * (working_temp * jac[1197] - (j_temp * (cp[21] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1250] += (spec_rates[30] * mw_avg * 3.7937036348581442e-02 * rho_inv);
  jac[1219] -= (h[30] * (working_temp * jac[1250] - (j_temp * (cp[22] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1303] += (spec_rates[30] * mw_avg * 1.7889270874390219e-02 * rho_inv);
  jac[1272] -= (h[30] * (working_temp * jac[1303] - (j_temp * (cp[23] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1356] += (spec_rates[30] * mw_avg * -7.1790733220784798e-04 * rho_inv);
  jac[1325] -= (h[30] * (working_temp * jac[1356] - (j_temp * (cp[24] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1409] += (spec_rates[30] * mw_avg * -1.8034388903608492e-02 * rho_inv);
  jac[1378] -= (h[30] * (working_temp * jac[1409] - (j_temp * (cp[25] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1462] += (spec_rates[30] * mw_avg * -3.4189967023216722e-02 * rho_inv);
  jac[1431] -= (h[30] * (working_temp * jac[1462] - (j_temp * (cp[26] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1515] += (spec_rates[30] * mw_avg * -1.5861649249049581e-01 * rho_inv);
  jac[1484] -= (h[30] * (working_temp * jac[1515] - (j_temp * (cp[27] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1568] += (spec_rates[30] * mw_avg * -1.6680194341784238e-01 * rho_inv);
  jac[1537] -= (h[30] * (working_temp * jac[1568] - (j_temp * (cp[28] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1621] += (spec_rates[30] * mw_avg * -1.6680194341784244e-01 * rho_inv);
  jac[1590] -= (h[30] * (working_temp * jac[1621] - (j_temp * (cp[29] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1674] += (spec_rates[30] * mw_avg * 5.0000000000000000e-01 * rho_inv);
  jac[1643] -= (h[30] * (working_temp * jac[1674] - (j_temp * (cp[30] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1727] += (spec_rates[30] * mw_avg * 4.3286969818870602e-01 * rho_inv);
  jac[1696] -= (h[30] * (working_temp * jac[1727] - (j_temp * (cp[31] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1780] += (spec_rates[30] * mw_avg * 3.7418537043255107e-01 * rho_inv);
  jac[1749] -= (h[30] * (working_temp * jac[1780] - (j_temp * (cp[32] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1833] += (spec_rates[30] * mw_avg * 3.2244741218139628e-01 * rho_inv);
  jac[1802] -= (h[30] * (working_temp * jac[1833] - (j_temp * (cp[33] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1886] += (spec_rates[30] * mw_avg * -1.7365449381870342e-02 * rho_inv);
  jac[1855] -= (h[30] * (working_temp * jac[1886] - (j_temp * (cp[34] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1939] += (spec_rates[30] * mw_avg * -3.3204204206205762e-02 * rho_inv);
  jac[1908] -= (h[30] * (working_temp * jac[1939] - (j_temp * (cp[35] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[1992] += (spec_rates[30] * mw_avg * -1.9554231946848138e-01 * rho_inv);
  jac[1961] -= (h[30] * (working_temp * jac[1992] - (j_temp * (cp[36] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2045] += (spec_rates[30] * mw_avg * -1.8175815806645690e-01 * rho_inv);
  jac[2014] -= (h[30] * (working_temp * jac[2045] - (j_temp * (cp[37] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2098] += (spec_rates[30] * mw_avg * -4.8374802670271007e-02 * rho_inv);
  jac[2067] -= (h[30] * (working_temp * jac[2098] - (j_temp * (cp[38] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2151] += (spec_rates[30] * mw_avg * 3.8353446533019440e-02 * rho_inv);
  jac[2120] -= (h[30] * (working_temp * jac[2151] - (j_temp * (cp[39] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2204] += (spec_rates[30] * mw_avg * 1.8275210836508089e-02 * rho_inv);
  jac[2173] -= (h[30] * (working_temp * jac[2204] - (j_temp * (cp[40] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2257] += (spec_rates[30] * mw_avg * -3.5921154670706326e-04 * rho_inv);
  jac[2226] -= (h[30] * (working_temp * jac[2257] - (j_temp * (cp[41] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2310] += (spec_rates[30] * mw_avg * -1.5864211762308916e-01 * rho_inv);
  jac[2279] -= (h[30] * (working_temp * jac[2310] - (j_temp * (cp[42] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2363] += (spec_rates[30] * mw_avg * -1.7445173838142777e-01 * rho_inv);
  jac[2332] -= (h[30] * (working_temp * jac[2363] - (j_temp * (cp[43] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2416] += (spec_rates[30] * mw_avg * -1.7445173838142777e-01 * rho_inv);
  jac[2385] -= (h[30] * (working_temp * jac[2416] - (j_temp * (cp[44] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2469] += (spec_rates[30] * mw_avg * -1.7445173838142777e-01 * rho_inv);
  jac[2438] -= (h[30] * (working_temp * jac[2469] - (j_temp * (cp[45] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2522] += (spec_rates[30] * mw_avg * -1.6664223219381422e-01 * rho_inv);
  jac[2491] -= (h[30] * (working_temp * jac[2522] - (j_temp * (cp[46] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2575] += (spec_rates[30] * mw_avg * -1.4937568839491336e-01 * rho_inv);
  jac[2544] -= (h[30] * (working_temp * jac[2575] - (j_temp * (cp[47] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2628] += (spec_rates[30] * mw_avg * -1.7493150157187823e-01 * rho_inv);
  jac[2597] -= (h[30] * (working_temp * jac[2628] - (j_temp * (cp[48] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2681] += (spec_rates[30] * mw_avg * -1.8236178274385373e-01 * rho_inv);
  jac[2650] -= (h[30] * (working_temp * jac[2681] - (j_temp * (cp[49] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2734] += (spec_rates[30] * mw_avg * -1.7460405592072706e-01 * rho_inv);
  jac[2703] -= (h[30] * (working_temp * jac[2734] - (j_temp * (cp[50] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[2787] += (spec_rates[30] * mw_avg * -1.8204914244517306e-01 * rho_inv);
  jac[2756] -= (h[30] * (working_temp * jac[2787] - (j_temp * (cp[51] - cp[52]) * spec_rates[30] * 1.40067400e+01)));
  jac[85] += (spec_rates[31] * mw_avg * 6.9122207467370789e+00 * rho_inv);
  jac[53] -= (h[31] * (working_temp * jac[85] - (j_temp * (cp[0] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[138] += (spec_rates[31] * mw_avg * 1.4360422028559409e+01 * rho_inv);
  jac[106] -= (h[31] * (working_temp * jac[138] - (j_temp * (cp[1] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[191] += (spec_rates[31] * mw_avg * 4.0247215689069737e-01 * rho_inv);
  jac[159] -= (h[31] * (working_temp * jac[191] - (j_temp * (cp[2] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[244] += (spec_rates[31] * mw_avg * -6.6754189097277206e-02 * rho_inv);
  jac[212] -= (h[31] * (working_temp * jac[244] - (j_temp * (cp[3] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[297] += (spec_rates[31] * mw_avg * 3.4685475838215707e-01 * rho_inv);
  jac[265] -= (h[31] * (working_temp * jac[297] - (j_temp * (cp[4] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[350] += (spec_rates[31] * mw_avg * 2.9746085466833516e-01 * rho_inv);
  jac[318] -= (h[31] * (working_temp * jac[350] - (j_temp * (cp[5] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[403] += (spec_rates[31] * mw_avg * -8.1083141401416356e-02 * rho_inv);
  jac[371] -= (h[31] * (working_temp * jac[403] - (j_temp * (cp[6] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[456] += (spec_rates[31] * mw_avg * -9.4562888351547345e-02 * rho_inv);
  jac[424] -= (h[31] * (working_temp * jac[456] - (j_temp * (cp[7] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[509] += (spec_rates[31] * mw_avg * 7.1409689393814357e-01 * rho_inv);
  jac[477] -= (h[31] * (working_temp * jac[509] - (j_temp * (cp[8] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[562] += (spec_rates[31] * mw_avg * 6.1731458725189714e-01 * rho_inv);
  jac[530] -= (h[31] * (working_temp * jac[562] - (j_temp * (cp[9] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[615] += (spec_rates[31] * mw_avg * 5.3444139766101828e-01 * rho_inv);
  jac[583] -= (h[31] * (working_temp * jac[615] - (j_temp * (cp[10] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[668] += (spec_rates[31] * mw_avg * 5.3444139766101828e-01 * rho_inv);
  jac[636] -= (h[31] * (working_temp * jac[668] - (j_temp * (cp[11] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[721] += (spec_rates[31] * mw_avg * 4.6267990780664853e-01 * rho_inv);
  jac[689] -= (h[31] * (working_temp * jac[721] - (j_temp * (cp[12] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[774] += (spec_rates[31] * mw_avg * 3.9993572869978261e-01 * rho_inv);
  jac[742] -= (h[31] * (working_temp * jac[774] - (j_temp * (cp[13] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[827] += (spec_rates[31] * mw_avg * 5.8935968356927790e-05 * rho_inv);
  jac[795] -= (h[31] * (working_temp * jac[827] - (j_temp * (cp[14] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[880] += (spec_rates[31] * mw_avg * -1.9481379495010004e-01 * rho_inv);
  jac[848] -= (h[31] * (working_temp * jac[880] - (j_temp * (cp[15] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[933] += (spec_rates[31] * mw_avg * -1.8560172652390298e-02 * rho_inv);
  jac[901] -= (h[31] * (working_temp * jac[933] - (j_temp * (cp[16] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[986] += (spec_rates[31] * mw_avg * -3.5929246680560994e-02 * rho_inv);
  jac[954] -= (h[31] * (working_temp * jac[986] - (j_temp * (cp[17] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1039] += (spec_rates[31] * mw_avg * -5.2170083267870759e-02 * rho_inv);
  jac[1007] -= (h[31] * (working_temp * jac[1039] - (j_temp * (cp[18] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1092] += (spec_rates[31] * mw_avg * -5.2170083267870759e-02 * rho_inv);
  jac[1060] -= (h[31] * (working_temp * jac[1092] - (j_temp * (cp[19] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1145] += (spec_rates[31] * mw_avg * -6.7389154229529208e-02 * rho_inv);
  jac[1113] -= (h[31] * (working_temp * jac[1145] - (j_temp * (cp[20] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1198] += (spec_rates[31] * mw_avg * 6.3888262043307081e-02 * rho_inv);
  jac[1166] -= (h[31] * (working_temp * jac[1198] - (j_temp * (cp[21] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1251] += (spec_rates[31] * mw_avg * 4.0667026083322649e-02 * rho_inv);
  jac[1219] -= (h[31] * (working_temp * jac[1251] - (j_temp * (cp[22] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1304] += (spec_rates[31] * mw_avg * 1.9176601951081357e-02 * rho_inv);
  jac[1272] -= (h[31] * (working_temp * jac[1304] - (j_temp * (cp[23] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1357] += (spec_rates[31] * mw_avg * -7.6956871211677591e-04 * rho_inv);
  jac[1325] -= (h[31] * (working_temp * jac[1357] - (j_temp * (cp[24] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1410] += (spec_rates[31] * mw_avg * -1.9332162828983212e-02 * rho_inv);
  jac[1378] -= (h[31] * (working_temp * jac[1410] - (j_temp * (cp[25] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1463] += (spec_rates[31] * mw_avg * -3.6650313639301622e-02 * rho_inv);
  jac[1431] -= (h[31] * (working_temp * jac[1463] - (j_temp * (cp[26] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1516] += (spec_rates[31] * mw_avg * -1.7003070503680356e-01 * rho_inv);
  jac[1484] -= (h[31] * (working_temp * jac[1516] - (j_temp * (cp[27] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1569] += (spec_rates[31] * mw_avg * -1.7880518977271012e-01 * rho_inv);
  jac[1537] -= (h[31] * (working_temp * jac[1569] - (j_temp * (cp[28] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1622] += (spec_rates[31] * mw_avg * -1.7880518977271018e-01 * rho_inv);
  jac[1590] -= (h[31] * (working_temp * jac[1622] - (j_temp * (cp[29] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1675] += (spec_rates[31] * mw_avg * 5.3598053508525179e-01 * rho_inv);
  jac[1643] -= (h[31] * (working_temp * jac[1675] - (j_temp * (cp[30] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1728] += (spec_rates[31] * mw_avg * 4.6401946491474821e-01 * rho_inv);
  jac[1696] -= (h[31] * (working_temp * jac[1728] - (j_temp * (cp[31] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1781] += (spec_rates[31] * mw_avg * 4.0111215013102375e-01 * rho_inv);
  jac[1749] -= (h[31] * (working_temp * jac[1781] - (j_temp * (cp[32] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1834] += (spec_rates[31] * mw_avg * 3.4565107303567899e-01 * rho_inv);
  jac[1802] -= (h[31] * (working_temp * jac[1834] - (j_temp * (cp[33] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1887] += (spec_rates[31] * mw_avg * -1.8615085703381443e-02 * rho_inv);
  jac[1855] -= (h[31] * (working_temp * jac[1887] - (j_temp * (cp[34] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1940] += (spec_rates[31] * mw_avg * -3.5593614275044268e-02 * rho_inv);
  jac[1908] -= (h[31] * (working_temp * jac[1940] - (j_temp * (cp[35] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[1993] += (spec_rates[31] * mw_avg * -2.0961375404105581e-01 * rho_inv);
  jac[1961] -= (h[31] * (working_temp * jac[1993] - (j_temp * (cp[36] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2046] += (spec_rates[31] * mw_avg * -1.9483766963313867e-01 * rho_inv);
  jac[2014] -= (h[31] * (working_temp * jac[2046] - (j_temp * (cp[37] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2099] += (spec_rates[31] * mw_avg * -5.1855905239710641e-02 * rho_inv);
  jac[2067] -= (h[31] * (working_temp * jac[2099] - (j_temp * (cp[38] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2152] += (spec_rates[31] * mw_avg * 4.1113401590262708e-02 * rho_inv);
  jac[2120] -= (h[31] * (working_temp * jac[2152] - (j_temp * (cp[39] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2205] += (spec_rates[31] * mw_avg * 1.9590314565894797e-02 * rho_inv);
  jac[2173] -= (h[31] * (working_temp * jac[2205] - (j_temp * (cp[40] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2258] += (spec_rates[31] * mw_avg * -3.8506079402570543e-04 * rho_inv);
  jac[2226] -= (h[31] * (working_temp * jac[2258] - (j_temp * (cp[41] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2311] += (spec_rates[31] * mw_avg * -1.7005817418136157e-01 * rho_inv);
  jac[2279] -= (h[31] * (working_temp * jac[2311] - (j_temp * (cp[42] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2364] += (spec_rates[31] * mw_avg * -1.8700547216846003e-01 * rho_inv);
  jac[2332] -= (h[31] * (working_temp * jac[2364] - (j_temp * (cp[43] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2417] += (spec_rates[31] * mw_avg * -1.8700547216846003e-01 * rho_inv);
  jac[2385] -= (h[31] * (working_temp * jac[2417] - (j_temp * (cp[44] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2470] += (spec_rates[31] * mw_avg * -1.8700547216846003e-01 * rho_inv);
  jac[2438] -= (h[31] * (working_temp * jac[2470] - (j_temp * (cp[45] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2523] += (spec_rates[31] * mw_avg * -1.7863398555808260e-01 * rho_inv);
  jac[2491] -= (h[31] * (working_temp * jac[2523] - (j_temp * (cp[46] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2576] += (spec_rates[31] * mw_avg * -1.6012492278926702e-01 * rho_inv);
  jac[2544] -= (h[31] * (working_temp * jac[2576] - (j_temp * (cp[47] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2629] += (spec_rates[31] * mw_avg * -1.8751975963152370e-01 * rho_inv);
  jac[2597] -= (h[31] * (working_temp * jac[2629] - (j_temp * (cp[48] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2682] += (spec_rates[31] * mw_avg * -1.9548473178830228e-01 * rho_inv);
  jac[2650] -= (h[31] * (working_temp * jac[2682] - (j_temp * (cp[49] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2735] += (spec_rates[31] * mw_avg * -1.8716875064089303e-01 * rho_inv);
  jac[2703] -= (h[31] * (working_temp * jac[2735] - (j_temp * (cp[50] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[2788] += (spec_rates[31] * mw_avg * -1.9514959355915013e-01 * rho_inv);
  jac[2756] -= (h[31] * (working_temp * jac[2788] - (j_temp * (cp[51] - cp[52]) * spec_rates[31] * 1.50146800e+01)));
  jac[86] += (spec_rates[32] * mw_avg * 7.3762402116518269e+00 * rho_inv);
  jac[53] -= (h[32] * (working_temp * jac[86] - (j_temp * (cp[0] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[139] += (spec_rates[32] * mw_avg * 1.5324441493474158e+01 * rho_inv);
  jac[106] -= (h[32] * (working_temp * jac[139] - (j_temp * (cp[1] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[192] += (spec_rates[32] * mw_avg * 4.2949023425341237e-01 * rho_inv);
  jac[159] -= (h[32] * (working_temp * jac[192] - (j_temp * (cp[2] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[245] += (spec_rates[32] * mw_avg * -7.1235417958545613e-02 * rho_inv);
  jac[212] -= (h[32] * (working_temp * jac[245] - (j_temp * (cp[3] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[298] += (spec_rates[32] * mw_avg * 3.7013922299703472e-01 * rho_inv);
  jac[265] -= (h[32] * (working_temp * jac[298] - (j_temp * (cp[4] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[351] += (spec_rates[32] * mw_avg * 3.1742949161926592e-01 * rho_inv);
  jac[318] -= (h[32] * (working_temp * jac[351] - (j_temp * (cp[5] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[404] += (spec_rates[32] * mw_avg * -8.6526277155501263e-02 * rho_inv);
  jac[371] -= (h[32] * (working_temp * jac[404] - (j_temp * (cp[6] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[457] += (spec_rates[32] * mw_avg * -1.0091092358673441e-01 * rho_inv);
  jac[424] -= (h[32] * (working_temp * jac[457] - (j_temp * (cp[7] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[510] += (spec_rates[32] * mw_avg * 7.6203443395071879e-01 * rho_inv);
  jac[477] -= (h[32] * (working_temp * jac[510] - (j_temp * (cp[8] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[563] += (spec_rates[32] * mw_avg * 6.5875510180663144e-01 * rho_inv);
  jac[530] -= (h[32] * (working_temp * jac[563] - (j_temp * (cp[9] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[616] += (spec_rates[32] * mw_avg * 5.7031860998645223e-01 * rho_inv);
  jac[583] -= (h[32] * (working_temp * jac[616] - (j_temp * (cp[10] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[669] += (spec_rates[32] * mw_avg * 5.7031860998645223e-01 * rho_inv);
  jac[636] -= (h[32] * (working_temp * jac[669] - (j_temp * (cp[11] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[722] += (spec_rates[32] * mw_avg * 4.9373974965973050e-01 * rho_inv);
  jac[689] -= (h[32] * (working_temp * jac[722] - (j_temp * (cp[12] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[775] += (spec_rates[32] * mw_avg * 4.2678353487251880e-01 * rho_inv);
  jac[742] -= (h[32] * (working_temp * jac[775] - (j_temp * (cp[13] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[828] += (spec_rates[32] * mw_avg * 6.2892357700269219e-05 * rho_inv);
  jac[795] -= (h[32] * (working_temp * jac[828] - (j_temp * (cp[14] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[881] += (spec_rates[32] * mw_avg * -2.0789170380210378e-01 * rho_inv);
  jac[848] -= (h[32] * (working_temp * jac[881] - (j_temp * (cp[15] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[934] += (spec_rates[32] * mw_avg * -1.9806122644214982e-02 * rho_inv);
  jac[901] -= (h[32] * (working_temp * jac[934] - (j_temp * (cp[16] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[987] += (spec_rates[32] * mw_avg * -3.8341187854079486e-02 * rho_inv);
  jac[954] -= (h[32] * (working_temp * jac[987] - (j_temp * (cp[17] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1040] += (spec_rates[32] * mw_avg * -5.5672276703163256e-02 * rho_inv);
  jac[1007] -= (h[32] * (working_temp * jac[1040] - (j_temp * (cp[18] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1093] += (spec_rates[32] * mw_avg * -5.5672276703163256e-02 * rho_inv);
  jac[1060] -= (h[32] * (working_temp * jac[1093] - (j_temp * (cp[19] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1146] += (spec_rates[32] * mw_avg * -7.1913008491765323e-02 * rho_inv);
  jac[1113] -= (h[32] * (working_temp * jac[1146] - (j_temp * (cp[20] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1199] += (spec_rates[32] * mw_avg * 6.8177100356473314e-02 * rho_inv);
  jac[1166] -= (h[32] * (working_temp * jac[1199] - (j_temp * (cp[21] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1252] += (spec_rates[32] * mw_avg * 4.3397015818063864e-02 * rho_inv);
  jac[1219] -= (h[32] * (working_temp * jac[1252] - (j_temp * (cp[22] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1305] += (spec_rates[32] * mw_avg * 2.0463933027772500e-02 * rho_inv);
  jac[1272] -= (h[32] * (working_temp * jac[1305] - (j_temp * (cp[23] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1358] += (spec_rates[32] * mw_avg * -8.2123009202570395e-04 * rho_inv);
  jac[1325] -= (h[32] * (working_temp * jac[1358] - (j_temp * (cp[24] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1411] += (spec_rates[32] * mw_avg * -2.0629936754357935e-02 * rho_inv);
  jac[1378] -= (h[32] * (working_temp * jac[1411] - (j_temp * (cp[25] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1464] += (spec_rates[32] * mw_avg * -3.9110660255386523e-02 * rho_inv);
  jac[1431] -= (h[32] * (working_temp * jac[1464] - (j_temp * (cp[26] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1517] += (spec_rates[32] * mw_avg * -1.8144491758311129e-01 * rho_inv);
  jac[1484] -= (h[32] * (working_temp * jac[1517] - (j_temp * (cp[27] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1570] += (spec_rates[32] * mw_avg * -1.9080843612757784e-01 * rho_inv);
  jac[1537] -= (h[32] * (working_temp * jac[1570] - (j_temp * (cp[28] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1623] += (spec_rates[32] * mw_avg * -1.9080843612757786e-01 * rho_inv);
  jac[1590] -= (h[32] * (working_temp * jac[1623] - (j_temp * (cp[29] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1676] += (spec_rates[32] * mw_avg * 5.7196107017050357e-01 * rho_inv);
  jac[1643] -= (h[32] * (working_temp * jac[1676] - (j_temp * (cp[30] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1729] += (spec_rates[32] * mw_avg * 4.9516923164079046e-01 * rho_inv);
  jac[1696] -= (h[32] * (working_temp * jac[1729] - (j_temp * (cp[31] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1782] += (spec_rates[32] * mw_avg * 4.2803892982949643e-01 * rho_inv);
  jac[1749] -= (h[32] * (working_temp * jac[1782] - (j_temp * (cp[32] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1835] += (spec_rates[32] * mw_avg * 3.6885473388996176e-01 * rho_inv);
  jac[1802] -= (h[32] * (working_temp * jac[1835] - (j_temp * (cp[33] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1888] += (spec_rates[32] * mw_avg * -1.9864722024892544e-02 * rho_inv);
  jac[1855] -= (h[32] * (working_temp * jac[1888] - (j_temp * (cp[34] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1941] += (spec_rates[32] * mw_avg * -3.7983024343882767e-02 * rho_inv);
  jac[1908] -= (h[32] * (working_temp * jac[1941] - (j_temp * (cp[35] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[1994] += (spec_rates[32] * mw_avg * -2.2368518861363024e-01 * rho_inv);
  jac[1961] -= (h[32] * (working_temp * jac[1994] - (j_temp * (cp[36] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2047] += (spec_rates[32] * mw_avg * -2.0791718119982047e-01 * rho_inv);
  jac[2014] -= (h[32] * (working_temp * jac[2047] - (j_temp * (cp[37] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2100] += (spec_rates[32] * mw_avg * -5.5337007809150282e-02 * rho_inv);
  jac[2067] -= (h[32] * (working_temp * jac[2100] - (j_temp * (cp[38] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2153] += (spec_rates[32] * mw_avg * 4.3873356647505982e-02 * rho_inv);
  jac[2120] -= (h[32] * (working_temp * jac[2153] - (j_temp * (cp[39] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2206] += (spec_rates[32] * mw_avg * 2.0905418295281506e-02 * rho_inv);
  jac[2173] -= (h[32] * (working_temp * jac[2206] - (j_temp * (cp[40] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2259] += (spec_rates[32] * mw_avg * -4.1091004134434755e-04 * rho_inv);
  jac[2226] -= (h[32] * (working_temp * jac[2259] - (j_temp * (cp[41] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2312] += (spec_rates[32] * mw_avg * -1.8147423073963398e-01 * rho_inv);
  jac[2279] -= (h[32] * (working_temp * jac[2312] - (j_temp * (cp[42] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2365] += (spec_rates[32] * mw_avg * -1.9955920595549229e-01 * rho_inv);
  jac[2332] -= (h[32] * (working_temp * jac[2365] - (j_temp * (cp[43] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2418] += (spec_rates[32] * mw_avg * -1.9955920595549229e-01 * rho_inv);
  jac[2385] -= (h[32] * (working_temp * jac[2418] - (j_temp * (cp[44] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2471] += (spec_rates[32] * mw_avg * -1.9955920595549229e-01 * rho_inv);
  jac[2438] -= (h[32] * (working_temp * jac[2471] - (j_temp * (cp[45] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2524] += (spec_rates[32] * mw_avg * -1.9062573892235105e-01 * rho_inv);
  jac[2491] -= (h[32] * (working_temp * jac[2524] - (j_temp * (cp[46] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2577] += (spec_rates[32] * mw_avg * -1.7087415718362062e-01 * rho_inv);
  jac[2544] -= (h[32] * (working_temp * jac[2577] - (j_temp * (cp[47] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2630] += (spec_rates[32] * mw_avg * -2.0010801769116920e-01 * rho_inv);
  jac[2597] -= (h[32] * (working_temp * jac[2630] - (j_temp * (cp[48] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2683] += (spec_rates[32] * mw_avg * -2.0860768083275089e-01 * rho_inv);
  jac[2650] -= (h[32] * (working_temp * jac[2683] - (j_temp * (cp[49] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2736] += (spec_rates[32] * mw_avg * -1.9973344536105900e-01 * rho_inv);
  jac[2703] -= (h[32] * (working_temp * jac[2736] - (j_temp * (cp[50] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[2789] += (spec_rates[32] * mw_avg * -2.0825004467312724e-01 * rho_inv);
  jac[2756] -= (h[32] * (working_temp * jac[2789] - (j_temp * (cp[51] - cp[52]) * spec_rates[32] * 1.60226200e+01)));
  jac[87] += (spec_rates[33] * mw_avg * 7.8402596765665749e+00 * rho_inv);
  jac[53] -= (h[33] * (working_temp * jac[87] - (j_temp * (cp[0] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[140] += (spec_rates[33] * mw_avg * 1.6288460958388907e+01 * rho_inv);
  jac[106] -= (h[33] * (working_temp * jac[140] - (j_temp * (cp[1] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[193] += (spec_rates[33] * mw_avg * 4.5650831161612737e-01 * rho_inv);
  jac[159] -= (h[33] * (working_temp * jac[193] - (j_temp * (cp[2] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[246] += (spec_rates[33] * mw_avg * -7.5716646819814035e-02 * rho_inv);
  jac[212] -= (h[33] * (working_temp * jac[246] - (j_temp * (cp[3] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[299] += (spec_rates[33] * mw_avg * 3.9342368761191238e-01 * rho_inv);
  jac[265] -= (h[33] * (working_temp * jac[299] - (j_temp * (cp[4] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[352] += (spec_rates[33] * mw_avg * 3.3739812857019680e-01 * rho_inv);
  jac[318] -= (h[33] * (working_temp * jac[352] - (j_temp * (cp[5] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[405] += (spec_rates[33] * mw_avg * -9.1969412909586171e-02 * rho_inv);
  jac[371] -= (h[33] * (working_temp * jac[405] - (j_temp * (cp[6] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[458] += (spec_rates[33] * mw_avg * -1.0725895882192148e-01 * rho_inv);
  jac[424] -= (h[33] * (working_temp * jac[458] - (j_temp * (cp[7] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[511] += (spec_rates[33] * mw_avg * 8.0997197396329401e-01 * rho_inv);
  jac[477] -= (h[33] * (working_temp * jac[511] - (j_temp * (cp[8] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[564] += (spec_rates[33] * mw_avg * 7.0019561636136574e-01 * rho_inv);
  jac[530] -= (h[33] * (working_temp * jac[564] - (j_temp * (cp[9] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[617] += (spec_rates[33] * mw_avg * 6.0619582231188629e-01 * rho_inv);
  jac[583] -= (h[33] * (working_temp * jac[617] - (j_temp * (cp[10] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[670] += (spec_rates[33] * mw_avg * 6.0619582231188629e-01 * rho_inv);
  jac[636] -= (h[33] * (working_temp * jac[670] - (j_temp * (cp[11] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[723] += (spec_rates[33] * mw_avg * 5.2479959151281252e-01 * rho_inv);
  jac[689] -= (h[33] * (working_temp * jac[723] - (j_temp * (cp[12] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[776] += (spec_rates[33] * mw_avg * 4.5363134104525510e-01 * rho_inv);
  jac[742] -= (h[33] * (working_temp * jac[776] - (j_temp * (cp[13] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[829] += (spec_rates[33] * mw_avg * 6.6848747043610655e-05 * rho_inv);
  jac[795] -= (h[33] * (working_temp * jac[829] - (j_temp * (cp[14] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[882] += (spec_rates[33] * mw_avg * -2.2096961265410756e-01 * rho_inv);
  jac[848] -= (h[33] * (working_temp * jac[882] - (j_temp * (cp[15] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[935] += (spec_rates[33] * mw_avg * -2.1052072636039670e-02 * rho_inv);
  jac[901] -= (h[33] * (working_temp * jac[935] - (j_temp * (cp[16] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[988] += (spec_rates[33] * mw_avg * -4.0753129027597985e-02 * rho_inv);
  jac[954] -= (h[33] * (working_temp * jac[988] - (j_temp * (cp[17] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1041] += (spec_rates[33] * mw_avg * -5.9174470138455768e-02 * rho_inv);
  jac[1007] -= (h[33] * (working_temp * jac[1041] - (j_temp * (cp[18] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1094] += (spec_rates[33] * mw_avg * -5.9174470138455768e-02 * rho_inv);
  jac[1060] -= (h[33] * (working_temp * jac[1094] - (j_temp * (cp[19] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1147] += (spec_rates[33] * mw_avg * -7.6436862754001481e-02 * rho_inv);
  jac[1113] -= (h[33] * (working_temp * jac[1147] - (j_temp * (cp[20] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1200] += (spec_rates[33] * mw_avg * 7.2465938669639574e-02 * rho_inv);
  jac[1166] -= (h[33] * (working_temp * jac[1200] - (j_temp * (cp[21] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1253] += (spec_rates[33] * mw_avg * 4.6127005552805092e-02 * rho_inv);
  jac[1219] -= (h[33] * (working_temp * jac[1253] - (j_temp * (cp[22] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1306] += (spec_rates[33] * mw_avg * 2.1751264104463642e-02 * rho_inv);
  jac[1272] -= (h[33] * (working_temp * jac[1306] - (j_temp * (cp[23] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1359] += (spec_rates[33] * mw_avg * -8.7289147193463199e-04 * rho_inv);
  jac[1325] -= (h[33] * (working_temp * jac[1359] - (j_temp * (cp[24] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1412] += (spec_rates[33] * mw_avg * -2.1927710679732659e-02 * rho_inv);
  jac[1378] -= (h[33] * (working_temp * jac[1412] - (j_temp * (cp[25] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1465] += (spec_rates[33] * mw_avg * -4.1571006871471430e-02 * rho_inv);
  jac[1431] -= (h[33] * (working_temp * jac[1465] - (j_temp * (cp[26] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1518] += (spec_rates[33] * mw_avg * -1.9285913012941905e-01 * rho_inv);
  jac[1484] -= (h[33] * (working_temp * jac[1518] - (j_temp * (cp[27] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1571] += (spec_rates[33] * mw_avg * -2.0281168248244558e-01 * rho_inv);
  jac[1537] -= (h[33] * (working_temp * jac[1571] - (j_temp * (cp[28] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1624] += (spec_rates[33] * mw_avg * -2.0281168248244563e-01 * rho_inv);
  jac[1590] -= (h[33] * (working_temp * jac[1624] - (j_temp * (cp[29] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1677] += (spec_rates[33] * mw_avg * 6.0794160525575547e-01 * rho_inv);
  jac[1643] -= (h[33] * (working_temp * jac[1677] - (j_temp * (cp[30] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1730] += (spec_rates[33] * mw_avg * 5.2631899836683271e-01 * rho_inv);
  jac[1696] -= (h[33] * (working_temp * jac[1730] - (j_temp * (cp[31] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1783] += (spec_rates[33] * mw_avg * 4.5496570952796922e-01 * rho_inv);
  jac[1749] -= (h[33] * (working_temp * jac[1783] - (j_temp * (cp[32] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1836] += (spec_rates[33] * mw_avg * 3.9205839474424453e-01 * rho_inv);
  jac[1802] -= (h[33] * (working_temp * jac[1836] - (j_temp * (cp[33] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1889] += (spec_rates[33] * mw_avg * -2.1114358346403642e-02 * rho_inv);
  jac[1855] -= (h[33] * (working_temp * jac[1889] - (j_temp * (cp[34] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1942] += (spec_rates[33] * mw_avg * -4.0372434412721279e-02 * rho_inv);
  jac[1908] -= (h[33] * (working_temp * jac[1942] - (j_temp * (cp[35] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[1995] += (spec_rates[33] * mw_avg * -2.3775662318620466e-01 * rho_inv);
  jac[1961] -= (h[33] * (working_temp * jac[1995] - (j_temp * (cp[36] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2048] += (spec_rates[33] * mw_avg * -2.2099669276650227e-01 * rho_inv);
  jac[2014] -= (h[33] * (working_temp * jac[2048] - (j_temp * (cp[37] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2101] += (spec_rates[33] * mw_avg * -5.8818110378589923e-02 * rho_inv);
  jac[2067] -= (h[33] * (working_temp * jac[2101] - (j_temp * (cp[38] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2154] += (spec_rates[33] * mw_avg * 4.6633311704749256e-02 * rho_inv);
  jac[2120] -= (h[33] * (working_temp * jac[2154] - (j_temp * (cp[39] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2207] += (spec_rates[33] * mw_avg * 2.2220522024668211e-02 * rho_inv);
  jac[2173] -= (h[33] * (working_temp * jac[2207] - (j_temp * (cp[40] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2260] += (spec_rates[33] * mw_avg * -4.3675928866298961e-04 * rho_inv);
  jac[2226] -= (h[33] * (working_temp * jac[2260] - (j_temp * (cp[41] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2313] += (spec_rates[33] * mw_avg * -1.9289028729790639e-01 * rho_inv);
  jac[2279] -= (h[33] * (working_temp * jac[2313] - (j_temp * (cp[42] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2366] += (spec_rates[33] * mw_avg * -2.1211293974252457e-01 * rho_inv);
  jac[2332] -= (h[33] * (working_temp * jac[2366] - (j_temp * (cp[43] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2419] += (spec_rates[33] * mw_avg * -2.1211293974252457e-01 * rho_inv);
  jac[2385] -= (h[33] * (working_temp * jac[2419] - (j_temp * (cp[44] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2472] += (spec_rates[33] * mw_avg * -2.1211293974252457e-01 * rho_inv);
  jac[2438] -= (h[33] * (working_temp * jac[2472] - (j_temp * (cp[45] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2525] += (spec_rates[33] * mw_avg * -2.0261749228661949e-01 * rho_inv);
  jac[2491] -= (h[33] * (working_temp * jac[2525] - (j_temp * (cp[46] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2578] += (spec_rates[33] * mw_avg * -1.8162339157797430e-01 * rho_inv);
  jac[2544] -= (h[33] * (working_temp * jac[2578] - (j_temp * (cp[47] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2631] += (spec_rates[33] * mw_avg * -2.1269627575081471e-01 * rho_inv);
  jac[2597] -= (h[33] * (working_temp * jac[2631] - (j_temp * (cp[48] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2684] += (spec_rates[33] * mw_avg * -2.2173062987719949e-01 * rho_inv);
  jac[2650] -= (h[33] * (working_temp * jac[2684] - (j_temp * (cp[49] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2737] += (spec_rates[33] * mw_avg * -2.1229814008122500e-01 * rho_inv);
  jac[2703] -= (h[33] * (working_temp * jac[2737] - (j_temp * (cp[50] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[2790] += (spec_rates[33] * mw_avg * -2.2135049578710436e-01 * rho_inv);
  jac[2756] -= (h[33] * (working_temp * jac[2790] - (j_temp * (cp[51] - cp[52]) * spec_rates[33] * 1.70305600e+01)));
  jac[88] += (spec_rates[34] * mw_avg * 1.3360422028559411e+01 * rho_inv);
  jac[53] -= (h[34] * (working_temp * jac[88] - (j_temp * (cp[0] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[141] += (spec_rates[34] * mw_avg * 2.7756824592204072e+01 * rho_inv);
  jac[106] -= (h[34] * (working_temp * jac[141] - (j_temp * (cp[1] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[194] += (spec_rates[34] * mw_avg * 7.7792623641867986e-01 * rho_inv);
  jac[159] -= (h[34] * (working_temp * jac[194] - (j_temp * (cp[2] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[247] += (spec_rates[34] * mw_avg * -1.2902714933328599e-01 * rho_inv);
  jac[212] -= (h[34] * (working_temp * jac[247] - (j_temp * (cp[3] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[300] += (spec_rates[34] * mw_avg * 6.7042505214943660e-01 * rho_inv);
  jac[265] -= (h[34] * (working_temp * jac[300] - (j_temp * (cp[4] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[353] += (spec_rates[34] * mw_avg * 5.7495307238573956e-01 * rho_inv);
  jac[318] -= (h[34] * (working_temp * jac[353] - (j_temp * (cp[5] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[406] += (spec_rates[34] * mw_avg * -1.5672314704874782e-01 * rho_inv);
  jac[371] -= (h[34] * (working_temp * jac[406] - (j_temp * (cp[6] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[459] += (spec_rates[34] * mw_avg * -1.8277774146790762e-01 * rho_inv);
  jac[424] -= (h[34] * (working_temp * jac[459] - (j_temp * (cp[7] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[512] += (spec_rates[34] * mw_avg * 1.3802562478637121e+00 * rho_inv);
  jac[477] -= (h[34] * (working_temp * jac[512] - (j_temp * (cp[8] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[565] += (spec_rates[34] * mw_avg * 1.1931886599490602e+00 * rho_inv);
  jac[530] -= (h[34] * (working_temp * jac[565] - (j_temp * (cp[9] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[618] += (spec_rates[34] * mw_avg * 1.0330055829966027e+00 * rho_inv);
  jac[583] -= (h[34] * (working_temp * jac[618] - (j_temp * (cp[10] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[671] += (spec_rates[34] * mw_avg * 1.0330055829966027e+00 * rho_inv);
  jac[636] -= (h[34] * (working_temp * jac[671] - (j_temp * (cp[11] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[724] += (spec_rates[34] * mw_avg * 8.9429997376021508e-01 * rho_inv);
  jac[689] -= (h[34] * (working_temp * jac[724] - (j_temp * (cp[12] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[777] += (spec_rates[34] * mw_avg * 7.7302365122682903e-01 * rho_inv);
  jac[742] -= (h[34] * (working_temp * jac[777] - (j_temp * (cp[13] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[830] += (spec_rates[34] * mw_avg * 1.1391554737051416e-04 * rho_inv);
  jac[795] -= (h[34] * (working_temp * jac[830] - (j_temp * (cp[14] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[883] += (spec_rates[34] * mw_avg * -3.7654968104819636e-01 * rho_inv);
  jac[848] -= (h[34] * (working_temp * jac[883] - (j_temp * (cp[15] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[936] += (spec_rates[34] * mw_avg * -3.5874395312955908e-02 * rho_inv);
  jac[901] -= (h[34] * (working_temp * jac[936] - (j_temp * (cp[16] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[989] += (spec_rates[34] * mw_avg * -6.9446552187603511e-02 * rho_inv);
  jac[954] -= (h[34] * (working_temp * jac[989] - (j_temp * (cp[17] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1042] += (spec_rates[34] * mw_avg * -1.0083797310044902e-01 * rho_inv);
  jac[1007] -= (h[34] * (working_temp * jac[1042] - (j_temp * (cp[18] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1095] += (spec_rates[34] * mw_avg * -1.0083797310044902e-01 * rho_inv);
  jac[1060] -= (h[34] * (working_temp * jac[1095] - (j_temp * (cp[19] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1148] += (spec_rates[34] * mw_avg * -1.3025445419682227e-01 * rho_inv);
  jac[1113] -= (h[34] * (working_temp * jac[1148] - (j_temp * (cp[20] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1201] += (spec_rates[34] * mw_avg * 1.2348768577344790e-01 * rho_inv);
  jac[1166] -= (h[34] * (working_temp * jac[1201] - (j_temp * (cp[21] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1254] += (spec_rates[34] * mw_avg * 7.8604062431904098e-02 * rho_inv);
  jac[1219] -= (h[34] * (working_temp * jac[1254] - (j_temp * (cp[22] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1307] += (spec_rates[34] * mw_avg * 3.7065872825471580e-02 * rho_inv);
  jac[1272] -= (h[34] * (working_temp * jac[1307] - (j_temp * (cp[23] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1360] += (spec_rates[34] * mw_avg * -1.4874760443246240e-03 * rho_inv);
  jac[1325] -= (h[34] * (working_temp * jac[1360] - (j_temp * (cp[24] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1413] += (spec_rates[34] * mw_avg * -3.7366551732591707e-02 * rho_inv);
  jac[1378] -= (h[34] * (working_temp * jac[1413] - (j_temp * (cp[25] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1466] += (spec_rates[34] * mw_avg * -7.0840280662518351e-02 * rho_inv);
  jac[1431] -= (h[34] * (working_temp * jac[1466] - (j_temp * (cp[26] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1519] += (spec_rates[34] * mw_avg * -3.2864719752729943e-01 * rho_inv);
  jac[1484] -= (h[34] * (working_temp * jac[1519] - (j_temp * (cp[27] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1572] += (spec_rates[34] * mw_avg * -3.4560713319055247e-01 * rho_inv);
  jac[1537] -= (h[34] * (working_temp * jac[1572] - (j_temp * (cp[28] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1625] += (spec_rates[34] * mw_avg * -3.4560713319055258e-01 * rho_inv);
  jac[1590] -= (h[34] * (working_temp * jac[1625] - (j_temp * (cp[29] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1678] += (spec_rates[34] * mw_avg * 1.0359805350852518e+00 * rho_inv);
  jac[1643] -= (h[34] * (working_temp * jac[1678] - (j_temp * (cp[30] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1731] += (spec_rates[34] * mw_avg * 8.9688916310345435e-01 * rho_inv);
  jac[1696] -= (h[34] * (working_temp * jac[1731] - (j_temp * (cp[31] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1784] += (spec_rates[34] * mw_avg * 7.7529752056357482e-01 * rho_inv);
  jac[1749] -= (h[34] * (working_temp * jac[1784] - (j_temp * (cp[32] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1837] += (spec_rates[34] * mw_avg * 6.6809848521707527e-01 * rho_inv);
  jac[1802] -= (h[34] * (working_temp * jac[1837] - (j_temp * (cp[33] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1890] += (spec_rates[34] * mw_avg * -3.5980535085251786e-02 * rho_inv);
  jac[1855] -= (h[34] * (working_temp * jac[1890] - (j_temp * (cp[34] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1943] += (spec_rates[34] * mw_avg * -6.8797818481250037e-02 * rho_inv);
  jac[1908] -= (h[34] * (working_temp * jac[1943] - (j_temp * (cp[35] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[1996] += (spec_rates[34] * mw_avg * -4.0515607350953725e-01 * rho_inv);
  jac[1961] -= (h[34] * (working_temp * jac[1996] - (j_temp * (cp[36] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2049] += (spec_rates[34] * mw_avg * -3.7659582769959560e-01 * rho_inv);
  jac[2014] -= (h[34] * (working_temp * jac[2049] - (j_temp * (cp[37] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2102] += (spec_rates[34] * mw_avg * -1.0023070790998165e-01 * rho_inv);
  jac[2067] -= (h[34] * (working_temp * jac[2102] - (j_temp * (cp[38] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2155] += (spec_rates[34] * mw_avg * 7.9466848123282141e-02 * rho_inv);
  jac[2120] -= (h[34] * (working_temp * jac[2155] - (j_temp * (cp[39] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2208] += (spec_rates[34] * mw_avg * 3.7865525402402893e-02 * rho_inv);
  jac[2173] -= (h[34] * (working_temp * jac[2208] - (j_temp * (cp[40] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2261] += (spec_rates[34] * mw_avg * -7.4427234073276875e-04 * rho_inv);
  jac[2226] -= (h[34] * (working_temp * jac[2261] - (j_temp * (cp[41] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2314] += (spec_rates[34] * mw_avg * -3.2870029180445076e-01 * rho_inv);
  jac[2279] -= (h[34] * (working_temp * jac[2314] - (j_temp * (cp[42] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2367] += (spec_rates[34] * mw_avg * -3.6145721054988783e-01 * rho_inv);
  jac[2332] -= (h[34] * (working_temp * jac[2367] - (j_temp * (cp[43] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2420] += (spec_rates[34] * mw_avg * -3.6145721054988783e-01 * rho_inv);
  jac[2385] -= (h[34] * (working_temp * jac[2420] - (j_temp * (cp[44] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2473] += (spec_rates[34] * mw_avg * -3.6145721054988783e-01 * rho_inv);
  jac[2438] -= (h[34] * (working_temp * jac[2473] - (j_temp * (cp[45] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2526] += (spec_rates[34] * mw_avg * -3.4527621775189687e-01 * rho_inv);
  jac[2491] -= (h[34] * (working_temp * jac[2526] - (j_temp * (cp[46] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2579] += (spec_rates[34] * mw_avg * -3.0950061118418037e-01 * rho_inv);
  jac[2544] -= (h[34] * (working_temp * jac[2579] - (j_temp * (cp[47] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2632] += (spec_rates[34] * mw_avg * -3.6245126120340193e-01 * rho_inv);
  jac[2597] -= (h[34] * (working_temp * jac[2632] - (j_temp * (cp[48] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2685] += (spec_rates[34] * mw_avg * -3.7784651453215606e-01 * rho_inv);
  jac[2650] -= (h[34] * (working_temp * jac[2685] - (j_temp * (cp[49] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2738] += (spec_rates[34] * mw_avg * -3.6177280656162014e-01 * rho_inv);
  jac[2703] -= (h[34] * (working_temp * jac[2738] - (j_temp * (cp[50] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[2791] += (spec_rates[34] * mw_avg * -3.7719873600432319e-01 * rho_inv);
  jac[2756] -= (h[34] * (working_temp * jac[2791] - (j_temp * (cp[51] - cp[52]) * spec_rates[34] * 2.90214200e+01)));
  jac[89] += (spec_rates[35] * mw_avg * 1.3813751837368319e+01 * rho_inv);
  jac[53] -= (h[35] * (working_temp * jac[89] - (j_temp * (cp[0] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[142] += (spec_rates[35] * mw_avg * 2.8698635858242575e+01 * rho_inv);
  jac[106] -= (h[35] * (working_temp * jac[142] - (j_temp * (cp[1] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[195] += (spec_rates[35] * mw_avg * 8.0432189602204174e-01 * rho_inv);
  jac[159] -= (h[35] * (working_temp * jac[195] - (j_temp * (cp[2] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[248] += (spec_rates[35] * mw_avg * -1.3340514374194942e-01 * rho_inv);
  jac[212] -= (h[35] * (working_temp * jac[248] - (j_temp * (cp[3] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[301] += (spec_rates[35] * mw_avg * 6.9317311056120934e-01 * rho_inv);
  jac[265] -= (h[35] * (working_temp * jac[301] - (j_temp * (cp[4] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[354] += (spec_rates[35] * mw_avg * 5.9446169013909844e-01 * rho_inv);
  jac[318] -= (h[35] * (working_temp * jac[354] - (j_temp * (cp[5] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[407] += (spec_rates[35] * mw_avg * -1.6204088881885564e-01 * rho_inv);
  jac[371] -= (h[35] * (working_temp * jac[407] - (j_temp * (cp[6] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[460] += (spec_rates[35] * mw_avg * -1.8897953647236562e-01 * rho_inv);
  jac[424] -= (h[35] * (working_temp * jac[460] - (j_temp * (cp[7] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[513] += (spec_rates[35] * mw_avg * 1.4270894466664017e+00 * rho_inv);
  jac[477] -= (h[35] * (working_temp * jac[513] - (j_temp * (cp[8] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[566] += (spec_rates[35] * mw_avg * 1.2336745058251419e+00 * rho_inv);
  jac[530] -= (h[35] * (working_temp * jac[566] - (j_temp * (cp[9] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[619] += (spec_rates[35] * mw_avg * 1.0680562889127299e+00 * rho_inv);
  jac[583] -= (h[35] * (working_temp * jac[619] - (j_temp * (cp[10] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[672] += (spec_rates[35] * mw_avg * 1.0680562889127299e+00 * rho_inv);
  jac[636] -= (h[35] * (working_temp * jac[672] - (j_temp * (cp[11] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[725] += (spec_rates[35] * mw_avg * 9.2464428737964377e-01 * rho_inv);
  jac[689] -= (h[35] * (working_temp * jac[725] - (j_temp * (cp[12] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[778] += (spec_rates[35] * mw_avg * 7.9925296219218100e-01 * rho_inv);
  jac[742] -= (h[35] * (working_temp * jac[778] - (j_temp * (cp[13] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[831] += (spec_rates[35] * mw_avg * 1.1778079303412029e-04 * rho_inv);
  jac[795] -= (h[35] * (working_temp * jac[831] - (j_temp * (cp[14] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[884] += (spec_rates[35] * mw_avg * -3.8932631299528164e-01 * rho_inv);
  jac[848] -= (h[35] * (working_temp * jac[884] - (j_temp * (cp[15] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[937] += (spec_rates[35] * mw_avg * -3.7091642248239368e-02 * rho_inv);
  jac[901] -= (h[35] * (working_temp * jac[937] - (j_temp * (cp[16] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[990] += (spec_rates[35] * mw_avg * -7.1802929265988261e-02 * rho_inv);
  jac[954] -= (h[35] * (working_temp * jac[990] - (j_temp * (cp[17] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1043] += (spec_rates[35] * mw_avg * -1.0425948620599225e-01 * rho_inv);
  jac[1007] -= (h[35] * (working_temp * jac[1043] - (j_temp * (cp[18] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1096] += (spec_rates[35] * mw_avg * -1.0425948620599225e-01 * rho_inv);
  jac[1060] -= (h[35] * (working_temp * jac[1096] - (j_temp * (cp[19] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1149] += (spec_rates[35] * mw_avg * -1.3467409204144515e-01 * rho_inv);
  jac[1113] -= (h[35] * (working_temp * jac[1149] - (j_temp * (cp[20] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1202] += (spec_rates[35] * mw_avg * 1.2767772175152306e-01 * rho_inv);
  jac[1166] -= (h[35] * (working_temp * jac[1202] - (j_temp * (cp[21] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1255] += (spec_rates[35] * mw_avg * 8.1271161159600550e-02 * rho_inv);
  jac[1219] -= (h[35] * (working_temp * jac[1255] - (j_temp * (cp[22] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1308] += (spec_rates[35] * mw_avg * 3.8323547546029645e-02 * rho_inv);
  jac[1272] -= (h[35] * (working_temp * jac[1308] - (j_temp * (cp[23] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1361] += (spec_rates[35] * mw_avg * -1.5379472966054340e-03 * rho_inv);
  jac[1325] -= (h[35] * (working_temp * jac[1361] - (j_temp * (cp[24] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1414] += (spec_rates[35] * mw_avg * -3.8634428729034942e-02 * rho_inv);
  jac[1378] -= (h[35] * (working_temp * jac[1414] - (j_temp * (cp[25] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1467] += (spec_rates[35] * mw_avg * -7.3243948063148476e-02 * rho_inv);
  jac[1431] -= (h[35] * (working_temp * jac[1467] - (j_temp * (cp[26] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1520] += (spec_rates[35] * mw_avg * -3.3979845988279694e-01 * rho_inv);
  jac[1484] -= (h[35] * (working_temp * jac[1520] - (j_temp * (cp[27] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1573] += (spec_rates[35] * mw_avg * -3.5733385973237575e-01 * rho_inv);
  jac[1537] -= (h[35] * (working_temp * jac[1573] - (j_temp * (cp[28] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1626] += (spec_rates[35] * mw_avg * -3.5733385973237586e-01 * rho_inv);
  jac[1590] -= (h[35] * (working_temp * jac[1626] - (j_temp * (cp[29] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1679] += (spec_rates[35] * mw_avg * 1.0711321835059406e+00 * rho_inv);
  jac[1643] -= (h[35] * (working_temp * jac[1679] - (j_temp * (cp[30] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1732] += (spec_rates[35] * mw_avg * 9.2732132998885253e-01 * rho_inv);
  jac[1696] -= (h[35] * (working_temp * jac[1732] - (j_temp * (cp[31] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1785] += (spec_rates[35] * mw_avg * 8.0160398573479541e-01 * rho_inv);
  jac[1749] -= (h[35] * (working_temp * jac[1785] - (j_temp * (cp[32] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1838] += (spec_rates[35] * mw_avg * 6.9076760135139803e-01 * rho_inv);
  jac[1802] -= (h[35] * (working_temp * jac[1838] - (j_temp * (cp[33] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1891] += (spec_rates[35] * mw_avg * -3.7201383427929342e-02 * rho_inv);
  jac[1855] -= (h[35] * (working_temp * jac[1891] - (j_temp * (cp[34] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1944] += (spec_rates[35] * mw_avg * -7.1132183505940638e-02 * rho_inv);
  jac[1908] -= (h[35] * (working_temp * jac[1944] - (j_temp * (cp[35] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[1997] += (spec_rates[35] * mw_avg * -4.1890334324018141e-01 * rho_inv);
  jac[1961] -= (h[35] * (working_temp * jac[1997] - (j_temp * (cp[36] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2050] += (spec_rates[35] * mw_avg * -3.8937402543948374e-01 * rho_inv);
  jac[2014] -= (h[35] * (working_temp * jac[2050] - (j_temp * (cp[37] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2103] += (spec_rates[35] * mw_avg * -1.0363161602175279e-01 * rho_inv);
  jac[2067] -= (h[35] * (working_temp * jac[2103] - (j_temp * (cp[38] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2156] += (spec_rates[35] * mw_avg * 8.2163221859782934e-02 * rho_inv);
  jac[2120] -= (h[35] * (working_temp * jac[2156] - (j_temp * (cp[39] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2209] += (spec_rates[35] * mw_avg * 3.9150332974680679e-02 * rho_inv);
  jac[2173] -= (h[35] * (working_temp * jac[2209] - (j_temp * (cp[40] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2262] += (spec_rates[35] * mw_avg * -7.6952609672976578e-04 * rho_inv);
  jac[2226] -= (h[35] * (working_temp * jac[2262] - (j_temp * (cp[41] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2315] += (spec_rates[35] * mw_avg * -3.3985335569125158e-01 * rho_inv);
  jac[2279] -= (h[35] * (working_temp * jac[2315] - (j_temp * (cp[42] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2368] += (spec_rates[35] * mw_avg * -3.7372174289781174e-01 * rho_inv);
  jac[2332] -= (h[35] * (working_temp * jac[2368] - (j_temp * (cp[43] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2421] += (spec_rates[35] * mw_avg * -3.7372174289781174e-01 * rho_inv);
  jac[2385] -= (h[35] * (working_temp * jac[2421] - (j_temp * (cp[44] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2474] += (spec_rates[35] * mw_avg * -3.7372174289781174e-01 * rho_inv);
  jac[2438] -= (h[35] * (working_temp * jac[2474] - (j_temp * (cp[45] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2527] += (spec_rates[35] * mw_avg * -3.5699171606812835e-01 * rho_inv);
  jac[2491] -= (h[35] * (working_temp * jac[2527] - (j_temp * (cp[46] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2580] += (spec_rates[35] * mw_avg * -3.2000221454629307e-01 * rho_inv);
  jac[2544] -= (h[35] * (working_temp * jac[2580] - (j_temp * (cp[47] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2633] += (spec_rates[35] * mw_avg * -3.7474952248531768e-01 * rho_inv);
  jac[2597] -= (h[35] * (working_temp * jac[2633] - (j_temp * (cp[48] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2686] += (spec_rates[35] * mw_avg * -3.9066714907692002e-01 * rho_inv);
  jac[2650] -= (h[35] * (working_temp * jac[2686] - (j_temp * (cp[49] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2739] += (spec_rates[35] * mw_avg * -3.7404804733472352e-01 * rho_inv);
  jac[2703] -= (h[35] * (working_temp * jac[2739] - (j_temp * (cp[50] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[2792] += (spec_rates[35] * mw_avg * -3.8999739090536445e-01 * rho_inv);
  jac[2756] -= (h[35] * (working_temp * jac[2792] - (j_temp * (cp[51] - cp[52]) * spec_rates[35] * 3.00061400e+01)));
  jac[90] += (spec_rates[36] * mw_avg * 2.1179302392914302e+01 * rho_inv);
  jac[53] -= (h[36] * (working_temp * jac[90] - (j_temp * (cp[0] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[143] += (spec_rates[36] * mw_avg * 4.4000869152840480e+01 * rho_inv);
  jac[106] -= (h[36] * (working_temp * jac[143] - (j_temp * (cp[1] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[196] += (spec_rates[36] * mw_avg * 1.2331897125161009e+00 * rho_inv);
  jac[159] -= (h[36] * (working_temp * jac[196] - (j_temp * (cp[2] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[249] += (spec_rates[36] * mw_avg * -2.0453732724789003e-01 * rho_inv);
  jac[212] -= (h[36] * (working_temp * jac[249] - (j_temp * (cp[3] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[302] += (spec_rates[36] * mw_avg * 1.0627759273551391e+00 * rho_inv);
  jac[265] -= (h[36] * (working_temp * jac[302] - (j_temp * (cp[4] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[355] += (spec_rates[36] * mw_avg * 9.1143116256079237e-01 * rho_inv);
  jac[318] -= (h[36] * (working_temp * jac[355] - (j_temp * (cp[5] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[408] += (spec_rates[36] * mw_avg * -2.4844177199037978e-01 * rho_inv);
  jac[371] -= (h[36] * (working_temp * jac[408] - (j_temp * (cp[6] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[461] += (spec_rates[36] * mw_avg * -2.8974421982837095e-01 * rho_inv);
  jac[424] -= (h[36] * (working_temp * jac[461] - (j_temp * (cp[7] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[514] += (spec_rates[36] * mw_avg * 2.1880195394072346e+00 * rho_inv);
  jac[477] -= (h[36] * (working_temp * jac[514] - (j_temp * (cp[8] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[567] += (spec_rates[36] * mw_avg * 1.8914749389531209e+00 * rho_inv);
  jac[530] -= (h[36] * (working_temp * jac[567] - (j_temp * (cp[9] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[620] += (spec_rates[36] * mw_avg * 1.6375483924898753e+00 * rho_inv);
  jac[583] -= (h[36] * (working_temp * jac[620] - (j_temp * (cp[10] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[673] += (spec_rates[36] * mw_avg * 1.6375483924898753e+00 * rho_inv);
  jac[636] -= (h[36] * (working_temp * jac[673] - (j_temp * (cp[11] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[726] += (spec_rates[36] * mw_avg * 1.4176685088057208e+00 * rho_inv);
  jac[689] -= (h[36] * (working_temp * jac[726] - (j_temp * (cp[12] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[779] += (spec_rates[36] * mw_avg * 1.2254180018573155e+00 * rho_inv);
  jac[742] -= (h[36] * (working_temp * jac[779] - (j_temp * (cp[13] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[832] += (spec_rates[36] * mw_avg * 1.8058200705465421e-04 * rho_inv);
  jac[795] -= (h[36] * (working_temp * jac[832] - (j_temp * (cp[14] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[885] += (spec_rates[36] * mw_avg * -5.9691673989246685e-01 * rho_inv);
  jac[848] -= (h[36] * (working_temp * jac[885] - (j_temp * (cp[15] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[938] += (spec_rates[36] * mw_avg * -5.6869061835913101e-02 * rho_inv);
  jac[901] -= (h[36] * (working_temp * jac[938] - (j_temp * (cp[16] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[991] += (spec_rates[36] * mw_avg * -1.1008855302493399e-01 * rho_inv);
  jac[954] -= (h[36] * (working_temp * jac[991] - (j_temp * (cp[17] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1044] += (spec_rates[36] * mw_avg * -1.5985108257940620e-01 * rho_inv);
  jac[1007] -= (h[36] * (working_temp * jac[1044] - (j_temp * (cp[18] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1097] += (spec_rates[36] * mw_avg * -1.5985108257940620e-01 * rho_inv);
  jac[1060] -= (h[36] * (working_temp * jac[1097] - (j_temp * (cp[19] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1150] += (spec_rates[36] * mw_avg * -2.0648288411559718e-01 * rho_inv);
  jac[1113] -= (h[36] * (working_temp * jac[1150] - (j_temp * (cp[20] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1203] += (spec_rates[36] * mw_avg * 1.9575601977290524e-01 * rho_inv);
  jac[1166] -= (h[36] * (working_temp * jac[1203] - (j_temp * (cp[21] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1256] += (spec_rates[36] * mw_avg * 1.2460528597061965e-01 * rho_inv);
  jac[1219] -= (h[36] * (working_temp * jac[1256] - (j_temp * (cp[22] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1309] += (spec_rates[36] * mw_avg * 5.8757824217669063e-02 * rho_inv);
  jac[1272] -= (h[36] * (working_temp * jac[1309] - (j_temp * (cp[23] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1362] += (spec_rates[36] * mw_avg * -2.3579872610030197e-03 * rho_inv);
  jac[1325] -= (h[36] * (working_temp * jac[1362] - (j_temp * (cp[24] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1415] += (spec_rates[36] * mw_avg * -5.9234468554461385e-02 * rho_inv);
  jac[1378] -= (h[36] * (working_temp * jac[1415] - (j_temp * (cp[25] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1468] += (spec_rates[36] * mw_avg * -1.1229792910308020e-01 * rho_inv);
  jac[1431] -= (h[36] * (working_temp * jac[1468] - (j_temp * (cp[26] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1521] += (spec_rates[36] * mw_avg * -5.2098042727509797e-01 * rho_inv);
  jac[1484] -= (h[36] * (working_temp * jac[1521] - (j_temp * (cp[27] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1574] += (spec_rates[36] * mw_avg * -5.4786577604690911e-01 * rho_inv);
  jac[1537] -= (h[36] * (working_temp * jac[1574] - (j_temp * (cp[28] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1627] += (spec_rates[36] * mw_avg * -5.4786577604690923e-01 * rho_inv);
  jac[1590] -= (h[36] * (working_temp * jac[1627] - (j_temp * (cp[29] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1680] += (spec_rates[36] * mw_avg * 1.6422643670118813e+00 * rho_inv);
  jac[1643] -= (h[36] * (working_temp * jac[1680] - (j_temp * (cp[30] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1733] += (spec_rates[36] * mw_avg * 1.4217729617889987e+00 * rho_inv);
  jac[1696] -= (h[36] * (working_temp * jac[1733] - (j_temp * (cp[31] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1786] += (spec_rates[36] * mw_avg * 1.2290226010370395e+00 * rho_inv);
  jac[1749] -= (h[36] * (working_temp * jac[1786] - (j_temp * (cp[32] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1839] += (spec_rates[36] * mw_avg * 1.0590877905213998e+00 * rho_inv);
  jac[1802] -= (h[36] * (working_temp * jac[1839] - (j_temp * (cp[33] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1892] += (spec_rates[36] * mw_avg * -5.7037317473988325e-02 * rho_inv);
  jac[1855] -= (h[36] * (working_temp * jac[1892] - (j_temp * (cp[34] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1945] += (spec_rates[36] * mw_avg * -1.0906016280567550e-01 * rho_inv);
  jac[1908] -= (h[36] * (working_temp * jac[1945] - (j_temp * (cp[35] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[1998] += (spec_rates[36] * mw_avg * -6.4226436701188128e-01 * rho_inv);
  jac[1961] -= (h[36] * (working_temp * jac[1998] - (j_temp * (cp[36] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2051] += (spec_rates[36] * mw_avg * -5.9698989281251047e-01 * rho_inv);
  jac[2014] -= (h[36] * (working_temp * jac[2051] - (j_temp * (cp[37] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2104] += (spec_rates[36] * mw_avg * -1.5888842937323455e-01 * rho_inv);
  jac[2067] -= (h[36] * (working_temp * jac[2104] - (j_temp * (cp[38] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2157] += (spec_rates[36] * mw_avg * 1.2597299718654639e-01 * rho_inv);
  jac[2120] -= (h[36] * (working_temp * jac[2157] - (j_temp * (cp[39] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2210] += (spec_rates[36] * mw_avg * 6.0025455112853260e-02 * rho_inv);
  jac[2173] -= (h[36] * (working_temp * jac[2210] - (j_temp * (cp[40] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2263] += (spec_rates[36] * mw_avg * -1.1798406467524681e-03 * rho_inv);
  jac[2226] -= (h[36] * (working_temp * jac[2263] - (j_temp * (cp[41] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2316] += (spec_rates[36] * mw_avg * -5.2106459375941383e-01 * rho_inv);
  jac[2279] -= (h[36] * (working_temp * jac[2316] - (j_temp * (cp[42] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2369] += (spec_rates[36] * mw_avg * -5.7299174741419556e-01 * rho_inv);
  jac[2332] -= (h[36] * (working_temp * jac[2369] - (j_temp * (cp[43] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2422] += (spec_rates[36] * mw_avg * -5.7299174741419556e-01 * rho_inv);
  jac[2385] -= (h[36] * (working_temp * jac[2422] - (j_temp * (cp[44] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2475] += (spec_rates[36] * mw_avg * -5.7299174741419556e-01 * rho_inv);
  jac[2438] -= (h[36] * (working_temp * jac[2475] - (j_temp * (cp[45] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2528] += (spec_rates[36] * mw_avg * -5.4734119994244246e-01 * rho_inv);
  jac[2491] -= (h[36] * (working_temp * jac[2528] - (j_temp * (cp[46] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2581] += (spec_rates[36] * mw_avg * -4.9062874069767282e-01 * rho_inv);
  jac[2544] -= (h[36] * (working_temp * jac[2581] - (j_temp * (cp[47] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2634] += (spec_rates[36] * mw_avg * -5.7456754339875693e-01 * rho_inv);
  jac[2597] -= (h[36] * (working_temp * jac[2634] - (j_temp * (cp[48] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2687] += (spec_rates[36] * mw_avg * -5.9897251540998619e-01 * rho_inv);
  jac[2650] -= (h[36] * (working_temp * jac[2687] - (j_temp * (cp[49] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2740] += (spec_rates[36] * mw_avg * -5.7349203874871990e-01 * rho_inv);
  jac[2703] -= (h[36] * (working_temp * jac[2740] - (j_temp * (cp[50] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[2793] += (spec_rates[36] * mw_avg * -5.9794563936555578e-01 * rho_inv);
  jac[2756] -= (h[36] * (working_temp * jac[2793] - (j_temp * (cp[51] - cp[52]) * spec_rates[36] * 4.60055400e+01)));
  jac[91] += (spec_rates[37] * mw_avg * 2.0261953119190650e+01 * rho_inv);
  jac[53] -= (h[37] * (working_temp * jac[91] - (j_temp * (cp[0] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[144] += (spec_rates[37] * mw_avg * 4.2095038421887239e+01 * rho_inv);
  jac[106] -= (h[37] * (working_temp * jac[144] - (j_temp * (cp[1] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[197] += (spec_rates[37] * mw_avg * 1.1797759755500241e+00 * rho_inv);
  jac[159] -= (h[37] * (working_temp * jac[197] - (j_temp * (cp[2] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[250] += (spec_rates[37] * mw_avg * -1.9567810397795823e-01 * rho_inv);
  jac[212] -= (h[37] * (working_temp * jac[250] - (j_temp * (cp[3] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[303] += (spec_rates[37] * mw_avg * 1.0167434043284889e+00 * rho_inv);
  jac[265] -= (h[37] * (working_temp * jac[303] - (j_temp * (cp[4] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[356] += (spec_rates[37] * mw_avg * 8.7195390785650284e-01 * rho_inv);
  jac[318] -= (h[37] * (working_temp * jac[356] - (j_temp * (cp[5] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[409] += (spec_rates[37] * mw_avg * -2.3768089446618709e-01 * rho_inv);
  jac[371] -= (h[37] * (working_temp * jac[409] - (j_temp * (cp[6] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[462] += (spec_rates[37] * mw_avg * -2.7719438958872594e-01 * rho_inv);
  jac[424] -= (h[37] * (working_temp * jac[462] - (j_temp * (cp[7] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[515] += (spec_rates[37] * mw_avg * 2.0932488005919700e+00 * rho_inv);
  jac[477] -= (h[37] * (working_temp * jac[515] - (j_temp * (cp[8] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[568] += (spec_rates[37] * mw_avg * 1.8095485785223049e+00 * rho_inv);
  jac[530] -= (h[37] * (working_temp * jac[568] - (j_temp * (cp[9] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[621] += (spec_rates[37] * mw_avg * 1.5666204742483143e+00 * rho_inv);
  jac[583] -= (h[37] * (working_temp * jac[621] - (j_temp * (cp[10] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[674] += (spec_rates[37] * mw_avg * 1.5666204742483143e+00 * rho_inv);
  jac[636] -= (h[37] * (working_temp * jac[674] - (j_temp * (cp[11] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[727] += (spec_rates[37] * mw_avg * 1.3562643533332102e+00 * rho_inv);
  jac[689] -= (h[37] * (working_temp * jac[727] - (j_temp * (cp[12] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[780] += (spec_rates[37] * mw_avg * 1.1723408847192274e+00 * rho_inv);
  jac[742] -= (h[37] * (working_temp * jac[780] - (j_temp * (cp[13] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[833] += (spec_rates[37] * mw_avg * 1.7276037204770665e-04 * rho_inv);
  jac[795] -= (h[37] * (working_temp * jac[833] - (j_temp * (cp[14] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[886] += (spec_rates[37] * mw_avg * -5.7106219909337785e-01 * rho_inv);
  jac[848] -= (h[37] * (working_temp * jac[886] - (j_temp * (cp[15] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[939] += (spec_rates[37] * mw_avg * -5.4405864908804974e-02 * rho_inv);
  jac[901] -= (h[37] * (working_temp * jac[939] - (j_temp * (cp[16] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[992] += (spec_rates[37] * mw_avg * -1.0532023477303076e-01 * rho_inv);
  jac[954] -= (h[37] * (working_temp * jac[992] - (j_temp * (cp[17] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1045] += (spec_rates[37] * mw_avg * -1.5292737603857051e-01 * rho_inv);
  jac[1007] -= (h[37] * (working_temp * jac[1045] - (j_temp * (cp[18] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1098] += (spec_rates[37] * mw_avg * -1.5292737603857051e-01 * rho_inv);
  jac[1060] -= (h[37] * (working_temp * jac[1098] - (j_temp * (cp[19] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1151] += (spec_rates[37] * mw_avg * -1.9753939200873821e-01 * rho_inv);
  jac[1113] -= (h[37] * (working_temp * jac[1151] - (j_temp * (cp[20] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1204] += (spec_rates[37] * mw_avg * 1.8727714548166388e-01 * rho_inv);
  jac[1166] -= (h[37] * (working_temp * jac[1204] - (j_temp * (cp[21] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1257] += (spec_rates[37] * mw_avg * 1.1920819750818198e-01 * rho_inv);
  jac[1219] -= (h[37] * (working_temp * jac[1257] - (j_temp * (cp[22] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1310] += (spec_rates[37] * mw_avg * 5.6212818420419863e-02 * rho_inv);
  jac[1272] -= (h[37] * (working_temp * jac[1310] - (j_temp * (cp[23] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1363] += (spec_rates[37] * mw_avg * -2.2558546288132821e-03 * rho_inv);
  jac[1325] -= (h[37] * (working_temp * jac[1363] - (j_temp * (cp[24] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1416] += (spec_rates[37] * mw_avg * -5.6668817632643434e-02 * rho_inv);
  jac[1378] -= (h[37] * (working_temp * jac[1416] - (j_temp * (cp[25] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1469] += (spec_rates[37] * mw_avg * -1.0743391508636520e-01 * rho_inv);
  jac[1431] -= (h[37] * (working_temp * jac[1469] - (j_temp * (cp[26] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1522] += (spec_rates[37] * mw_avg * -4.9841495237329270e-01 * rho_inv);
  jac[1484] -= (h[37] * (working_temp * jac[1522] - (j_temp * (cp[27] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1575] += (spec_rates[37] * mw_avg * -5.2413580315021813e-01 * rho_inv);
  jac[1537] -= (h[37] * (working_temp * jac[1575] - (j_temp * (cp[28] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1628] += (spec_rates[37] * mw_avg * -5.2413580315021824e-01 * rho_inv);
  jac[1590] -= (h[37] * (working_temp * jac[1628] - (j_temp * (cp[29] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1681] += (spec_rates[37] * mw_avg * 1.5711321835059406e+00 * rho_inv);
  jac[1643] -= (h[37] * (working_temp * jac[1681] - (j_temp * (cp[30] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1734] += (spec_rates[37] * mw_avg * 1.3601910281775584e+00 * rho_inv);
  jac[1696] -= (h[37] * (working_temp * jac[1734] - (j_temp * (cp[31] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1787] += (spec_rates[37] * mw_avg * 1.1757893561673463e+00 * rho_inv);
  jac[1749] -= (h[37] * (working_temp * jac[1787] - (j_temp * (cp[32] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1840] += (spec_rates[37] * mw_avg * 1.0132150135327942e+00 * rho_inv);
  jac[1802] -= (h[37] * (working_temp * jac[1840] - (j_temp * (cp[33] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1893] += (spec_rates[37] * mw_avg * -5.4566832809799681e-02 * rho_inv);
  jac[1855] -= (h[37] * (working_temp * jac[1893] - (j_temp * (cp[34] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1946] += (spec_rates[37] * mw_avg * -1.0433638771214640e-01 * rho_inv);
  jac[1908] -= (h[37] * (working_temp * jac[1946] - (j_temp * (cp[35] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[1999] += (spec_rates[37] * mw_avg * -6.1444566270866274e-01 * rho_inv);
  jac[1961] -= (h[37] * (working_temp * jac[1999] - (j_temp * (cp[36] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2052] += (spec_rates[37] * mw_avg * -5.7113218350594064e-01 * rho_inv);
  jac[2014] -= (h[37] * (working_temp * jac[2052] - (j_temp * (cp[37] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2105] += (spec_rates[37] * mw_avg * -1.5200641869202380e-01 * rho_inv);
  jac[2067] -= (h[37] * (working_temp * jac[2105] - (j_temp * (cp[38] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2158] += (spec_rates[37] * mw_avg * 1.2051666839280238e-01 * rho_inv);
  jac[2120] -= (h[37] * (working_temp * jac[2158] - (j_temp * (cp[39] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2211] += (spec_rates[37] * mw_avg * 5.7425543811188771e-02 * rho_inv);
  jac[2173] -= (h[37] * (working_temp * jac[2211] - (j_temp * (cp[40] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2264] += (spec_rates[37] * mw_avg * -1.1287376434368291e-03 * rho_inv);
  jac[2226] -= (h[37] * (working_temp * jac[2264] - (j_temp * (cp[41] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2317] += (spec_rates[37] * mw_avg * -4.9849547331434074e-01 * rho_inv);
  jac[2279] -= (h[37] * (working_temp * jac[2317] - (j_temp * (cp[42] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2370] += (spec_rates[37] * mw_avg * -5.4817348127923948e-01 * rho_inv);
  jac[2332] -= (h[37] * (working_temp * jac[2370] - (j_temp * (cp[43] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2423] += (spec_rates[37] * mw_avg * -5.4817348127923948e-01 * rho_inv);
  jac[2385] -= (h[37] * (working_temp * jac[2423] - (j_temp * (cp[44] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2476] += (spec_rates[37] * mw_avg * -5.4817348127923948e-01 * rho_inv);
  jac[2438] -= (h[37] * (working_temp * jac[2476] - (j_temp * (cp[45] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2529] += (spec_rates[37] * mw_avg * -5.2363394826194254e-01 * rho_inv);
  jac[2491] -= (h[37] * (working_temp * jac[2529] - (j_temp * (cp[46] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2582] += (spec_rates[37] * mw_avg * -4.6937790294120646e-01 * rho_inv);
  jac[2544] -= (h[37] * (working_temp * jac[2582] - (j_temp * (cp[47] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2635] += (spec_rates[37] * mw_avg * -5.4968102405719588e-01 * rho_inv);
  jac[2597] -= (h[37] * (working_temp * jac[2635] - (j_temp * (cp[48] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2688] += (spec_rates[37] * mw_avg * -5.7302893182077375e-01 * rho_inv);
  jac[2650] -= (h[37] * (working_temp * jac[2688] - (j_temp * (cp[49] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2741] += (spec_rates[37] * mw_avg * -5.4865210325545055e-01 * rho_inv);
  jac[2703] -= (h[37] * (working_temp * jac[2741] - (j_temp * (cp[50] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[2794] += (spec_rates[37] * mw_avg * -5.7204653335053746e-01 * rho_inv);
  jac[2756] -= (h[37] * (working_temp * jac[2794] - (j_temp * (cp[51] - cp[52]) * spec_rates[37] * 4.40128800e+01)));
  jac[92] += (spec_rates[38] * mw_avg * 1.4277771302283066e+01 * rho_inv);
  jac[53] -= (h[38] * (working_temp * jac[92] - (j_temp * (cp[0] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[145] += (spec_rates[38] * mw_avg * 2.9662655323157320e+01 * rho_inv);
  jac[106] -= (h[38] * (working_temp * jac[145] - (j_temp * (cp[1] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[198] += (spec_rates[38] * mw_avg * 8.3133997338475674e-01 * rho_inv);
  jac[159] -= (h[38] * (working_temp * jac[198] - (j_temp * (cp[2] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[251] += (spec_rates[38] * mw_avg * -1.3788637260321784e-01 * rho_inv);
  jac[212] -= (h[38] * (working_temp * jac[251] - (j_temp * (cp[3] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[304] += (spec_rates[38] * mw_avg * 7.1645757517608699e-01 * rho_inv);
  jac[265] -= (h[38] * (working_temp * jac[304] - (j_temp * (cp[4] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[357] += (spec_rates[38] * mw_avg * 6.1443032709002920e-01 * rho_inv);
  jac[318] -= (h[38] * (working_temp * jac[357] - (j_temp * (cp[5] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[410] += (spec_rates[38] * mw_avg * -1.6748402457294054e-01 * rho_inv);
  jac[371] -= (h[38] * (working_temp * jac[410] - (j_temp * (cp[6] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[463] += (spec_rates[38] * mw_avg * -1.9532757170755269e-01 * rho_inv);
  jac[424] -= (h[38] * (working_temp * jac[463] - (j_temp * (cp[7] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[516] += (spec_rates[38] * mw_avg * 1.4750269866789767e+00 * rho_inv);
  jac[477] -= (h[38] * (working_temp * jac[516] - (j_temp * (cp[8] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[569] += (spec_rates[38] * mw_avg * 1.2751150203798762e+00 * rho_inv);
  jac[530] -= (h[38] * (working_temp * jac[569] - (j_temp * (cp[9] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[622] += (spec_rates[38] * mw_avg * 1.1039335012381639e+00 * rho_inv);
  jac[583] -= (h[38] * (working_temp * jac[622] - (j_temp * (cp[10] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[675] += (spec_rates[38] * mw_avg * 1.1039335012381639e+00 * rho_inv);
  jac[636] -= (h[38] * (working_temp * jac[675] - (j_temp * (cp[11] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[728] += (spec_rates[38] * mw_avg * 9.5570412923272563e-01 * rho_inv);
  jac[689] -= (h[38] * (working_temp * jac[728] - (j_temp * (cp[12] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[781] += (spec_rates[38] * mw_avg * 8.2610076836491719e-01 * rho_inv);
  jac[742] -= (h[38] * (working_temp * jac[781] - (j_temp * (cp[13] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[834] += (spec_rates[38] * mw_avg * 1.2173718237746171e-04 * rho_inv);
  jac[795] -= (h[38] * (working_temp * jac[834] - (j_temp * (cp[14] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[887] += (spec_rates[38] * mw_avg * -4.0240422184728530e-01 * rho_inv);
  jac[848] -= (h[38] * (working_temp * jac[887] - (j_temp * (cp[15] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[940] += (spec_rates[38] * mw_avg * -3.8337592240064042e-02 * rho_inv);
  jac[901] -= (h[38] * (working_temp * jac[940] - (j_temp * (cp[16] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[993] += (spec_rates[38] * mw_avg * -7.4214870439506739e-02 * rho_inv);
  jac[954] -= (h[38] * (working_temp * jac[993] - (j_temp * (cp[17] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1046] += (spec_rates[38] * mw_avg * -1.0776167964128473e-01 * rho_inv);
  jac[1007] -= (h[38] * (working_temp * jac[1046] - (j_temp * (cp[18] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1099] += (spec_rates[38] * mw_avg * -1.0776167964128473e-01 * rho_inv);
  jac[1060] -= (h[38] * (working_temp * jac[1099] - (j_temp * (cp[19] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1152] += (spec_rates[38] * mw_avg * -1.3919794630368126e-01 * rho_inv);
  jac[1113] -= (h[38] * (working_temp * jac[1152] - (j_temp * (cp[20] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1205] += (spec_rates[38] * mw_avg * 1.3196656006468929e-01 * rho_inv);
  jac[1166] -= (h[38] * (working_temp * jac[1205] - (j_temp * (cp[21] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1258] += (spec_rates[38] * mw_avg * 8.4001150894341764e-02 * rho_inv);
  jac[1219] -= (h[38] * (working_temp * jac[1258] - (j_temp * (cp[22] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1311] += (spec_rates[38] * mw_avg * 3.9610878622720787e-02 * rho_inv);
  jac[1272] -= (h[38] * (working_temp * jac[1311] - (j_temp * (cp[23] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1364] += (spec_rates[38] * mw_avg * -1.5896086765143621e-03 * rho_inv);
  jac[1325] -= (h[38] * (working_temp * jac[1364] - (j_temp * (cp[24] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1417] += (spec_rates[38] * mw_avg * -3.9932202654409665e-02 * rho_inv);
  jac[1378] -= (h[38] * (working_temp * jac[1417] - (j_temp * (cp[25] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1470] += (spec_rates[38] * mw_avg * -7.5704294679233369e-02 * rho_inv);
  jac[1431] -= (h[38] * (working_temp * jac[1470] - (j_temp * (cp[26] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1523] += (spec_rates[38] * mw_avg * -3.5121267242910459e-01 * rho_inv);
  jac[1484] -= (h[38] * (working_temp * jac[1523] - (j_temp * (cp[27] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1576] += (spec_rates[38] * mw_avg * -3.6933710608724346e-01 * rho_inv);
  jac[1537] -= (h[38] * (working_temp * jac[1576] - (j_temp * (cp[28] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1629] += (spec_rates[38] * mw_avg * -3.6933710608724357e-01 * rho_inv);
  jac[1590] -= (h[38] * (working_temp * jac[1629] - (j_temp * (cp[29] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1682] += (spec_rates[38] * mw_avg * 1.1071127185911924e+00 * rho_inv);
  jac[1643] -= (h[38] * (working_temp * jac[1682] - (j_temp * (cp[30] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1735] += (spec_rates[38] * mw_avg * 9.5847109671489472e-01 * rho_inv);
  jac[1696] -= (h[38] * (working_temp * jac[1735] - (j_temp * (cp[31] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1788] += (spec_rates[38] * mw_avg * 8.2853076543326809e-01 * rho_inv);
  jac[1749] -= (h[38] * (working_temp * jac[1788] - (j_temp * (cp[32] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1841] += (spec_rates[38] * mw_avg * 7.1397126220568075e-01 * rho_inv);
  jac[1802] -= (h[38] * (working_temp * jac[1841] - (j_temp * (cp[33] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1894] += (spec_rates[38] * mw_avg * -3.8451019749440429e-02 * rho_inv);
  jac[1855] -= (h[38] * (working_temp * jac[1894] - (j_temp * (cp[34] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[1947] += (spec_rates[38] * mw_avg * -7.3521593574779137e-02 * rho_inv);
  jac[1908] -= (h[38] * (working_temp * jac[1947] - (j_temp * (cp[35] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2000] += (spec_rates[38] * mw_avg * -4.3297477781275573e-01 * rho_inv);
  jac[1961] -= (h[38] * (working_temp * jac[2000] - (j_temp * (cp[36] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2053] += (spec_rates[38] * mw_avg * -4.0245353700616548e-01 * rho_inv);
  jac[2014] -= (h[38] * (working_temp * jac[2053] - (j_temp * (cp[37] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2106] += (spec_rates[38] * mw_avg * -1.0711271859119242e-01 * rho_inv);
  jac[2067] -= (h[38] * (working_temp * jac[2106] - (j_temp * (cp[38] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2159] += (spec_rates[38] * mw_avg * 8.4923176917026194e-02 * rho_inv);
  jac[2120] -= (h[38] * (working_temp * jac[2159] - (j_temp * (cp[39] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2212] += (spec_rates[38] * mw_avg * 4.0465436704067381e-02 * rho_inv);
  jac[2173] -= (h[38] * (working_temp * jac[2212] - (j_temp * (cp[40] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2265] += (spec_rates[38] * mw_avg * -7.9537534404840789e-04 * rho_inv);
  jac[2226] -= (h[38] * (working_temp * jac[2265] - (j_temp * (cp[41] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2318] += (spec_rates[38] * mw_avg * -3.5126941224952390e-01 * rho_inv);
  jac[2279] -= (h[38] * (working_temp * jac[2318] - (j_temp * (cp[42] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2371] += (spec_rates[38] * mw_avg * -3.8627547668484397e-01 * rho_inv);
  jac[2332] -= (h[38] * (working_temp * jac[2371] - (j_temp * (cp[43] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2424] += (spec_rates[38] * mw_avg * -3.8627547668484397e-01 * rho_inv);
  jac[2385] -= (h[38] * (working_temp * jac[2424] - (j_temp * (cp[44] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2477] += (spec_rates[38] * mw_avg * -3.8627547668484397e-01 * rho_inv);
  jac[2438] -= (h[38] * (working_temp * jac[2477] - (j_temp * (cp[45] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2530] += (spec_rates[38] * mw_avg * -3.6898346943239679e-01 * rho_inv);
  jac[2491] -= (h[38] * (working_temp * jac[2530] - (j_temp * (cp[46] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2583] += (spec_rates[38] * mw_avg * -3.3075144894064673e-01 * rho_inv);
  jac[2544] -= (h[38] * (working_temp * jac[2583] - (j_temp * (cp[47] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2636] += (spec_rates[38] * mw_avg * -3.8733778054496310e-01 * rho_inv);
  jac[2597] -= (h[38] * (working_temp * jac[2636] - (j_temp * (cp[48] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2689] += (spec_rates[38] * mw_avg * -4.0379009812136862e-01 * rho_inv);
  jac[2650] -= (h[38] * (working_temp * jac[2689] - (j_temp * (cp[49] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2742] += (spec_rates[38] * mw_avg * -3.8661274205488944e-01 * rho_inv);
  jac[2703] -= (h[38] * (working_temp * jac[2742] - (j_temp * (cp[50] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[2795] += (spec_rates[38] * mw_avg * -4.0309784201934151e-01 * rho_inv);
  jac[2756] -= (h[38] * (working_temp * jac[2795] - (j_temp * (cp[51] - cp[52]) * spec_rates[38] * 3.10140800e+01)));
  jac[93] += (spec_rates[39] * mw_avg * 1.1977635368267000e+01 * rho_inv);
  jac[53] -= (h[39] * (working_temp * jac[93] - (j_temp * (cp[0] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[146] += (spec_rates[39] * mw_avg * 2.4884028605959717e+01 * rho_inv);
  jac[106] -= (h[39] * (working_temp * jac[146] - (j_temp * (cp[1] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[199] += (spec_rates[39] * mw_avg * 6.9741186193920701e-01 * rho_inv);
  jac[159] -= (h[39] * (working_temp * jac[199] - (j_temp * (cp[2] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[252] += (spec_rates[39] * mw_avg * -1.1567300374325612e-01 * rho_inv);
  jac[212] -= (h[39] * (working_temp * jac[252] - (j_temp * (cp[3] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[305] += (spec_rates[39] * mw_avg * 6.0103691329750508e-01 * rho_inv);
  jac[265] -= (h[39] * (working_temp * jac[305] - (j_temp * (cp[4] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[358] += (spec_rates[39] * mw_avg * 5.1544616181886860e-01 * rho_inv);
  jac[318] -= (h[39] * (working_temp * jac[358] - (j_temp * (cp[5] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[411] += (spec_rates[39] * mw_avg * -1.4050250097672987e-01 * rho_inv);
  jac[371] -= (h[39] * (working_temp * jac[411] - (j_temp * (cp[6] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[464] += (spec_rates[39] * mw_avg * -1.6386047806410708e-01 * rho_inv);
  jac[424] -= (h[39] * (working_temp * jac[464] - (j_temp * (cp[7] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[517] += (spec_rates[39] * mw_avg * 1.2374014844998491e+00 * rho_inv);
  jac[477] -= (h[39] * (working_temp * jac[517] - (j_temp * (cp[8] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[570] += (spec_rates[39] * mw_avg * 1.0696951536314576e+00 * rho_inv);
  jac[530] -= (h[39] * (working_temp * jac[570] - (j_temp * (cp[9] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[623] += (spec_rates[39] * mw_avg * 9.2609082108849361e-01 * rho_inv);
  jac[583] -= (h[39] * (working_temp * jac[623] - (j_temp * (cp[10] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[676] += (spec_rates[39] * mw_avg * 9.2609082108849361e-01 * rho_inv);
  jac[636] -= (h[39] * (working_temp * jac[676] - (j_temp * (cp[11] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[729] += (spec_rates[39] * mw_avg * 8.0174106571284587e-01 * rho_inv);
  jac[689] -= (h[39] * (working_temp * jac[729] - (j_temp * (cp[12] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[782] += (spec_rates[39] * mw_avg * 6.9301668806937489e-01 * rho_inv);
  jac[742] -= (h[39] * (working_temp * jac[782] - (j_temp * (cp[13] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[835] += (spec_rates[39] * mw_avg * 1.0212543333316291e-04 * rho_inv);
  jac[795] -= (h[39] * (working_temp * jac[835] - (j_temp * (cp[14] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[888] += (spec_rates[39] * mw_avg * -3.3757726874132621e-01 * rho_inv);
  jac[848] -= (h[39] * (working_temp * jac[888] - (j_temp * (cp[15] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[941] += (spec_rates[39] * mw_avg * -3.2161441097978853e-02 * rho_inv);
  jac[901] -= (h[39] * (working_temp * jac[941] - (j_temp * (cp[16] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[994] += (spec_rates[39] * mw_avg * -6.2258922503223443e-02 * rho_inv);
  jac[954] -= (h[39] * (working_temp * jac[994] - (j_temp * (cp[17] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1047] += (spec_rates[39] * mw_avg * -9.0401371340702016e-02 * rho_inv);
  jac[1007] -= (h[39] * (working_temp * jac[1047] - (j_temp * (cp[18] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1100] += (spec_rates[39] * mw_avg * -9.0401371340702016e-02 * rho_inv);
  jac[1060] -= (h[39] * (working_temp * jac[1100] - (j_temp * (cp[19] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1153] += (spec_rates[39] * mw_avg * -1.1677328411686370e-01 * rho_inv);
  jac[1113] -= (h[39] * (working_temp * jac[1153] - (j_temp * (cp[20] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1206] += (spec_rates[39] * mw_avg * 1.1070686760521251e-01 * rho_inv);
  jac[1166] -= (h[39] * (working_temp * jac[1206] - (j_temp * (cp[21] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1259] += (spec_rates[39] * mw_avg * 7.0468642102869128e-02 * rho_inv);
  jac[1219] -= (h[39] * (working_temp * jac[1259] - (j_temp * (cp[22] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1312] += (spec_rates[39] * mw_avg * 3.3229602205756464e-02 * rho_inv);
  jac[1272] -= (h[39] * (working_temp * jac[1312] - (j_temp * (cp[23] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1365] += (spec_rates[39] * mw_avg * -1.3335241686129259e-03 * rho_inv);
  jac[1325] -= (h[39] * (working_temp * jac[1365] - (j_temp * (cp[24] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1418] += (spec_rates[39] * mw_avg * -3.3499161229020510e-02 * rho_inv);
  jac[1378] -= (h[39] * (working_temp * jac[1418] - (j_temp * (cp[25] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1471] += (spec_rates[39] * mw_avg * -6.3508401856436733e-02 * rho_inv);
  jac[1431] -= (h[39] * (working_temp * jac[1471] - (j_temp * (cp[26] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1524] += (spec_rates[39] * mw_avg * -2.9463263124250699e-01 * rho_inv);
  jac[1484] -= (h[39] * (working_temp * jac[1524] - (j_temp * (cp[27] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1577] += (spec_rates[39] * mw_avg * -3.0983723516964934e-01 * rho_inv);
  jac[1537] -= (h[39] * (working_temp * jac[1577] - (j_temp * (cp[28] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1630] += (spec_rates[39] * mw_avg * -3.0983723516964939e-01 * rho_inv);
  jac[1590] -= (h[39] * (working_temp * jac[1630] - (j_temp * (cp[29] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1683] += (spec_rates[39] * mw_avg * 9.2875786942571925e-01 * rho_inv);
  jac[1643] -= (h[39] * (working_temp * jac[1683] - (j_temp * (cp[30] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1736] += (spec_rates[39] * mw_avg * 8.0406227725739354e-01 * rho_inv);
  jac[1696] -= (h[39] * (working_temp * jac[1736] - (j_temp * (cp[31] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1789] += (spec_rates[39] * mw_avg * 6.9505521482641930e-01 * rho_inv);
  jac[1749] -= (h[39] * (working_temp * jac[1789] - (j_temp * (cp[32] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1842] += (spec_rates[39] * mw_avg * 5.9895114307886055e-01 * rho_inv);
  jac[1802] -= (h[39] * (working_temp * jac[1842] - (j_temp * (cp[33] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1895] += (spec_rates[39] * mw_avg * -3.2256595539052149e-02 * rho_inv);
  jac[1855] -= (h[39] * (working_temp * jac[1895] - (j_temp * (cp[34] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[1948] += (spec_rates[39] * mw_avg * -6.1677331909064340e-02 * rho_inv);
  jac[1908] -= (h[39] * (working_temp * jac[1948] - (j_temp * (cp[35] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2001] += (spec_rates[39] * mw_avg * -3.6322293602422023e-01 * rho_inv);
  jac[1961] -= (h[39] * (working_temp * jac[2001] - (j_temp * (cp[36] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2054] += (spec_rates[39] * mw_avg * -3.3761863927309121e-01 * rho_inv);
  jac[2014] -= (h[39] * (working_temp * jac[2054] - (j_temp * (cp[37] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2107] += (spec_rates[39] * mw_avg * -8.9856957323860995e-02 * rho_inv);
  jac[2067] -= (h[39] * (working_temp * jac[2107] - (j_temp * (cp[38] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2160] += (spec_rates[39] * mw_avg * 7.1242130574280749e-02 * rho_inv);
  jac[2120] -= (h[39] * (working_temp * jac[2160] - (j_temp * (cp[39] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2213] += (spec_rates[39] * mw_avg * 3.3946491759642143e-02 * rho_inv);
  jac[2173] -= (h[39] * (working_temp * jac[2213] - (j_temp * (cp[40] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2266] += (spec_rates[39] * mw_avg * -6.6724110158553865e-04 * rho_inv);
  jac[2226] -= (h[39] * (working_temp * jac[2266] - (j_temp * (cp[41] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2319] += (spec_rates[39] * mw_avg * -2.9468023032960927e-01 * rho_inv);
  jac[2279] -= (h[39] * (working_temp * jac[2319] - (j_temp * (cp[42] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2372] += (spec_rates[39] * mw_avg * -3.2404684971349568e-01 * rho_inv);
  jac[2332] -= (h[39] * (working_temp * jac[2372] - (j_temp * (cp[43] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2425] += (spec_rates[39] * mw_avg * -3.2404684971349568e-01 * rho_inv);
  jac[2385] -= (h[39] * (working_temp * jac[2425] - (j_temp * (cp[44] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2478] += (spec_rates[39] * mw_avg * -3.2404684971349568e-01 * rho_inv);
  jac[2438] -= (h[39] * (working_temp * jac[2478] - (j_temp * (cp[45] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2531] += (spec_rates[39] * mw_avg * -3.0954056905734578e-01 * rho_inv);
  jac[2491] -= (h[39] * (working_temp * jac[2531] - (j_temp * (cp[46] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2584] += (spec_rates[39] * mw_avg * -2.7746769219531975e-01 * rho_inv);
  jac[2544] -= (h[39] * (working_temp * jac[2584] - (j_temp * (cp[47] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2637] += (spec_rates[39] * mw_avg * -3.2493801739067896e-01 * rho_inv);
  jac[2597] -= (h[39] * (working_temp * jac[2637] - (j_temp * (cp[48] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2690] += (spec_rates[39] * mw_avg * -3.3873988161171498e-01 * rho_inv);
  jac[2650] -= (h[39] * (working_temp * jac[2690] - (j_temp * (cp[49] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2743] += (spec_rates[39] * mw_avg * -3.2432978194004719e-01 * rho_inv);
  jac[2703] -= (h[39] * (working_temp * jac[2743] - (j_temp * (cp[50] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
  jac[2796] += (spec_rates[39] * mw_avg * -3.3815914733631636e-01 * rho_inv);
  jac[2756] -= (h[39] * (working_temp * jac[2796] - (j_temp * (cp[51] - cp[52]) * spec_rates[39] * 2.60177400e+01)));
}



==> Codes/tutorial/mechanism/out/jacobs/jacob_9.h <==
#ifndef JACOB_HEAD_9
#define JACOB_HEAD_9

#include "header.h"

void eval_jacob_9 (const double, const double, const double, const double*, const double*, const double*, double*);

#endif


==> Codes/tutorial/mechanism/out/mass_mole.c <==
#include "mass_mole.h"

/** Function converting species mole fractions to mass fractions.
 *
 * \param[in]  X  array of species mole fractions
 * \param[out] Y  array of species mass fractions
 */
void mole2mass (const double * X, double * Y) {

  // mole fraction of final species
  double X_N;
  X_N = 1.0 - (X[0] + X[1] + X[2] + X[3] + X[4] + X[5] + X[6] + X[7] + X[8]
                + X[9] + X[10] + X[11] + X[12] + X[13] + X[14] + X[15] + X[16]
                + X[17] + X[18] + X[19] + X[20] + X[21] + X[22] + X[23]
                + X[24] + X[25] + X[26] + X[27] + X[28] + X[29] + X[30]
                + X[31] + X[32] + X[33] + X[34] + X[35] + X[36] + X[37]
                + X[38] + X[39] + X[40] + X[41] + X[42] + X[43] + X[44]
                + X[45] + X[46] + X[47] + X[48] + X[49] + X[50] + X[51]);
  // average molecular weight
  double mw_avg = 0.0;
  mw_avg += X[0] * 2.0158800000000001e+00;
  mw_avg += X[1] * 1.0079400000000001e+00;
  mw_avg += X[2] * 1.5999400000000000e+01;
  mw_avg += X[3] * 3.1998799999999999e+01;
  mw_avg += X[4] * 1.7007339999999999e+01;
  mw_avg += X[5] * 1.8015280000000001e+01;
  mw_avg += X[6] * 3.3006740000000001e+01;
  mw_avg += X[7] * 3.4014679999999998e+01;
  mw_avg += X[8] * 1.2010999999999999e+01;
  mw_avg += X[9] * 1.3018939999999999e+01;
  mw_avg += X[10] * 1.4026879999999998e+01;
  mw_avg += X[11] * 1.4026879999999998e+01;
  mw_avg += X[12] * 1.5034820000000000e+01;
  mw_avg += X[13] * 1.6042760000000001e+01;
  mw_avg += X[14] * 2.8010399999999997e+01;
  mw_avg += X[15] * 4.4009799999999998e+01;
  mw_avg += X[16] * 2.9018339999999998e+01;
  mw_avg += X[17] * 3.0026280000000000e+01;
  mw_avg += X[18] * 3.1034219999999998e+01;
  mw_avg += X[19] * 3.1034219999999998e+01;
  mw_avg += X[20] * 3.2042160000000003e+01;
  mw_avg += X[21] * 2.5029940000000000e+01;
  mw_avg += X[22] * 2.6037879999999998e+01;
  mw_avg += X[23] * 2.7045819999999999e+01;
  mw_avg += X[24] * 2.8053759999999997e+01;
  mw_avg += X[25] * 2.9061699999999998e+01;
  mw_avg += X[26] * 3.0069640000000000e+01;
  mw_avg += X[27] * 4.1029339999999998e+01;
  mw_avg += X[28] * 4.2037279999999996e+01;
  mw_avg += X[29] * 4.2037280000000003e+01;
  mw_avg += X[30] * 1.4006740000000001e+01;
  mw_avg += X[31] * 1.5014680000000000e+01;
  mw_avg += X[32] * 1.6022620000000000e+01;
  mw_avg += X[33] * 1.7030560000000001e+01;
  mw_avg += X[34] * 2.9021420000000003e+01;
  mw_avg += X[35] * 3.0006140000000002e+01;
  mw_avg += X[36] * 4.6005539999999996e+01;
  mw_avg += X[37] * 4.4012880000000003e+01;
  mw_avg += X[38] * 3.1014080000000000e+01;
  mw_avg += X[39] * 2.6017740000000000e+01;
  mw_avg += X[40] * 2.7025680000000001e+01;
  mw_avg += X[41] * 2.8033619999999999e+01;
  mw_avg += X[42] * 4.1032419999999995e+01;
  mw_avg += X[43] * 4.3025080000000003e+01;
  mw_avg += X[44] * 4.3025080000000003e+01;
  mw_avg += X[45] * 4.3025080000000003e+01;
  mw_avg += X[46] * 4.2017139999999998e+01;
  mw_avg += X[47] * 3.9948000000000000e+01;
  mw_avg += X[48] * 4.3088580000000000e+01;
  mw_avg += X[49] * 4.4096519999999998e+01;
  mw_avg += X[50] * 4.3045220000000000e+01;
  mw_avg += X[51] * 4.4053159999999998e+01;
  mw_avg += X_N * 2.8013480000000001e+01;

  // calculate mass fractions
  Y[0] = X[0] * 2.0158800000000001e+00 / mw_avg;
  Y[1] = X[1] * 1.0079400000000001e+00 / mw_avg;
  Y[2] = X[2] * 1.5999400000000000e+01 / mw_avg;
  Y[3] = X[3] * 3.1998799999999999e+01 / mw_avg;
  Y[4] = X[4] * 1.7007339999999999e+01 / mw_avg;
  Y[5] = X[5] * 1.8015280000000001e+01 / mw_avg;
  Y[6] = X[6] * 3.3006740000000001e+01 / mw_avg;
  Y[7] = X[7] * 3.4014679999999998e+01 / mw_avg;
  Y[8] = X[8] * 1.2010999999999999e+01 / mw_avg;
  Y[9] = X[9] * 1.3018939999999999e+01 / mw_avg;
  Y[10] = X[10] * 1.4026879999999998e+01 / mw_avg;
  Y[11] = X[11] * 1.4026879999999998e+01 / mw_avg;
  Y[12] = X[12] * 1.5034820000000000e+01 / mw_avg;
  Y[13] = X[13] * 1.6042760000000001e+01 / mw_avg;
  Y[14] = X[14] * 2.8010399999999997e+01 / mw_avg;
  Y[15] = X[15] * 4.4009799999999998e+01 / mw_avg;
  Y[16] = X[16] * 2.9018339999999998e+01 / mw_avg;
  Y[17] = X[17] * 3.0026280000000000e+01 / mw_avg;
  Y[18] = X[18] * 3.1034219999999998e+01 / mw_avg;
  Y[19] = X[19] * 3.1034219999999998e+01 / mw_avg;
  Y[20] = X[20] * 3.2042160000000003e+01 / mw_avg;
  Y[21] = X[21] * 2.5029940000000000e+01 / mw_avg;
  Y[22] = X[22] * 2.6037879999999998e+01 / mw_avg;
  Y[23] = X[23] * 2.7045819999999999e+01 / mw_avg;
  Y[24] = X[24] * 2.8053759999999997e+01 / mw_avg;
  Y[25] = X[25] * 2.9061699999999998e+01 / mw_avg;
  Y[26] = X[26] * 3.0069640000000000e+01 / mw_avg;
  Y[27] = X[27] * 4.1029339999999998e+01 / mw_avg;
  Y[28] = X[28] * 4.2037279999999996e+01 / mw_avg;
  Y[29] = X[29] * 4.2037280000000003e+01 / mw_avg;
  Y[30] = X[30] * 1.4006740000000001e+01 / mw_avg;
  Y[31] = X[31] * 1.5014680000000000e+01 / mw_avg;
  Y[32] = X[32] * 1.6022620000000000e+01 / mw_avg;
  Y[33] = X[33] * 1.7030560000000001e+01 / mw_avg;
  Y[34] = X[34] * 2.9021420000000003e+01 / mw_avg;
  Y[35] = X[35] * 3.0006140000000002e+01 / mw_avg;
  Y[36] = X[36] * 4.6005539999999996e+01 / mw_avg;
  Y[37] = X[37] * 4.4012880000000003e+01 / mw_avg;
  Y[38] = X[38] * 3.1014080000000000e+01 / mw_avg;
  Y[39] = X[39] * 2.6017740000000000e+01 / mw_avg;
  Y[40] = X[40] * 2.7025680000000001e+01 / mw_avg;
  Y[41] = X[41] * 2.8033619999999999e+01 / mw_avg;
  Y[42] = X[42] * 4.1032419999999995e+01 / mw_avg;
  Y[43] = X[43] * 4.3025080000000003e+01 / mw_avg;
  Y[44] = X[44] * 4.3025080000000003e+01 / mw_avg;
  Y[45] = X[45] * 4.3025080000000003e+01 / mw_avg;
  Y[46] = X[46] * 4.2017139999999998e+01 / mw_avg;
  Y[47] = X[47] * 3.9948000000000000e+01 / mw_avg;
  Y[48] = X[48] * 4.3088580000000000e+01 / mw_avg;
  Y[49] = X[49] * 4.4096519999999998e+01 / mw_avg;
  Y[50] = X[50] * 4.3045220000000000e+01 / mw_avg;
  Y[51] = X[51] * 4.4053159999999998e+01 / mw_avg;

} // end mole2mass

/** Function converting species mass fractions to mole fractions.
 *
 * \param[in]  Y  array of species mass fractions
 * \param[out] X  array of species mole fractions
 */
void mass2mole (const double * Y, double * X) {

  // mass fraction of final species
  double Y_N;
  Y_N = 1.0 - (Y[0] + Y[1] + Y[2] + Y[3] + Y[4] + Y[5] + Y[6] + Y[7] + Y[8]
                + Y[9] + Y[10] + Y[11] + Y[12] + Y[13] + Y[14] + Y[15] + Y[16]
                + Y[17] + Y[18] + Y[19] + Y[20] + Y[21] + Y[22] + Y[23]
                + Y[24] + Y[25] + Y[26] + Y[27] + Y[28] + Y[29] + Y[30]
                + Y[31] + Y[32] + Y[33] + Y[34] + Y[35] + Y[36] + Y[37]
                + Y[38] + Y[39] + Y[40] + Y[41] + Y[42] + Y[43] + Y[44]
                + Y[45] + Y[46] + Y[47] + Y[48] + Y[49] + Y[50] + Y[51]);
  // average molecular weight
  double mw_avg = 0.0;
  mw_avg += Y[0] / 2.0158800000000001e+00;
  mw_avg += Y[1] / 1.0079400000000001e+00;
  mw_avg += Y[2] / 1.5999400000000000e+01;
  mw_avg += Y[3] / 3.1998799999999999e+01;
  mw_avg += Y[4] / 1.7007339999999999e+01;
  mw_avg += Y[5] / 1.8015280000000001e+01;
  mw_avg += Y[6] / 3.3006740000000001e+01;
  mw_avg += Y[7] / 3.4014679999999998e+01;
  mw_avg += Y[8] / 1.2010999999999999e+01;
  mw_avg += Y[9] / 1.3018939999999999e+01;
  mw_avg += Y[10] / 1.4026879999999998e+01;
  mw_avg += Y[11] / 1.4026879999999998e+01;
  mw_avg += Y[12] / 1.5034820000000000e+01;
  mw_avg += Y[13] / 1.6042760000000001e+01;
  mw_avg += Y[14] / 2.8010399999999997e+01;
  mw_avg += Y[15] / 4.4009799999999998e+01;
  mw_avg += Y[16] / 2.9018339999999998e+01;
  mw_avg += Y[17] / 3.0026280000000000e+01;
  mw_avg += Y[18] / 3.1034219999999998e+01;
  mw_avg += Y[19] / 3.1034219999999998e+01;
  mw_avg += Y[20] / 3.2042160000000003e+01;
  mw_avg += Y[21] / 2.5029940000000000e+01;
  mw_avg += Y[22] / 2.6037879999999998e+01;
  mw_avg += Y[23] / 2.7045819999999999e+01;
  mw_avg += Y[24] / 2.8053759999999997e+01;
  mw_avg += Y[25] / 2.9061699999999998e+01;
  mw_avg += Y[26] / 3.0069640000000000e+01;
  mw_avg += Y[27] / 4.1029339999999998e+01;
  mw_avg += Y[28] / 4.2037279999999996e+01;
  mw_avg += Y[29] / 4.2037280000000003e+01;
  mw_avg += Y[30] / 1.4006740000000001e+01;
  mw_avg += Y[31] / 1.5014680000000000e+01;
  mw_avg += Y[32] / 1.6022620000000000e+01;
  mw_avg += Y[33] / 1.7030560000000001e+01;
  mw_avg += Y[34] / 2.9021420000000003e+01;
  mw_avg += Y[35] / 3.0006140000000002e+01;
  mw_avg += Y[36] / 4.6005539999999996e+01;
  mw_avg += Y[37] / 4.4012880000000003e+01;
  mw_avg += Y[38] / 3.1014080000000000e+01;
  mw_avg += Y[39] / 2.6017740000000000e+01;
  mw_avg += Y[40] / 2.7025680000000001e+01;
  mw_avg += Y[41] / 2.8033619999999999e+01;
  mw_avg += Y[42] / 4.1032419999999995e+01;
  mw_avg += Y[43] / 4.3025080000000003e+01;
  mw_avg += Y[44] / 4.3025080000000003e+01;
  mw_avg += Y[45] / 4.3025080000000003e+01;
  mw_avg += Y[46] / 4.2017139999999998e+01;
  mw_avg += Y[47] / 3.9948000000000000e+01;
  mw_avg += Y[48] / 4.3088580000000000e+01;
  mw_avg += Y[49] / 4.4096519999999998e+01;
  mw_avg += Y[50] / 4.3045220000000000e+01;
  mw_avg += Y[51] / 4.4053159999999998e+01;
  mw_avg += Y_N / 2.8013480000000001e+01;
  mw_avg = 1.0 / mw_avg;

  // calculate mole fractions
  X[0] = Y[0] * mw_avg / 2.0158800000000001e+00;
  X[1] = Y[1] * mw_avg / 1.0079400000000001e+00;
  X[2] = Y[2] * mw_avg / 1.5999400000000000e+01;
  X[3] = Y[3] * mw_avg / 3.1998799999999999e+01;
  X[4] = Y[4] * mw_avg / 1.7007339999999999e+01;
  X[5] = Y[5] * mw_avg / 1.8015280000000001e+01;
  X[6] = Y[6] * mw_avg / 3.3006740000000001e+01;
  X[7] = Y[7] * mw_avg / 3.4014679999999998e+01;
  X[8] = Y[8] * mw_avg / 1.2010999999999999e+01;
  X[9] = Y[9] * mw_avg / 1.3018939999999999e+01;
  X[10] = Y[10] * mw_avg / 1.4026879999999998e+01;
  X[11] = Y[11] * mw_avg / 1.4026879999999998e+01;
  X[12] = Y[12] * mw_avg / 1.5034820000000000e+01;
  X[13] = Y[13] * mw_avg / 1.6042760000000001e+01;
  X[14] = Y[14] * mw_avg / 2.8010399999999997e+01;
  X[15] = Y[15] * mw_avg / 4.4009799999999998e+01;
  X[16] = Y[16] * mw_avg / 2.9018339999999998e+01;
  X[17] = Y[17] * mw_avg / 3.0026280000000000e+01;
  X[18] = Y[18] * mw_avg / 3.1034219999999998e+01;
  X[19] = Y[19] * mw_avg / 3.1034219999999998e+01;
  X[20] = Y[20] * mw_avg / 3.2042160000000003e+01;
  X[21] = Y[21] * mw_avg / 2.5029940000000000e+01;
  X[22] = Y[22] * mw_avg / 2.6037879999999998e+01;
  X[23] = Y[23] * mw_avg / 2.7045819999999999e+01;
  X[24] = Y[24] * mw_avg / 2.8053759999999997e+01;
  X[25] = Y[25] * mw_avg / 2.9061699999999998e+01;
  X[26] = Y[26] * mw_avg / 3.0069640000000000e+01;
  X[27] = Y[27] * mw_avg / 4.1029339999999998e+01;
  X[28] = Y[28] * mw_avg / 4.2037279999999996e+01;
  X[29] = Y[29] * mw_avg / 4.2037280000000003e+01;
  X[30] = Y[30] * mw_avg / 1.4006740000000001e+01;
  X[31] = Y[31] * mw_avg / 1.5014680000000000e+01;
  X[32] = Y[32] * mw_avg / 1.6022620000000000e+01;
  X[33] = Y[33] * mw_avg / 1.7030560000000001e+01;
  X[34] = Y[34] * mw_avg / 2.9021420000000003e+01;
  X[35] = Y[35] * mw_avg / 3.0006140000000002e+01;
  X[36] = Y[36] * mw_avg / 4.6005539999999996e+01;
  X[37] = Y[37] * mw_avg / 4.4012880000000003e+01;
  X[38] = Y[38] * mw_avg / 3.1014080000000000e+01;
  X[39] = Y[39] * mw_avg / 2.6017740000000000e+01;
  X[40] = Y[40] * mw_avg / 2.7025680000000001e+01;
  X[41] = Y[41] * mw_avg / 2.8033619999999999e+01;
  X[42] = Y[42] * mw_avg / 4.1032419999999995e+01;
  X[43] = Y[43] * mw_avg / 4.3025080000000003e+01;
  X[44] = Y[44] * mw_avg / 4.3025080000000003e+01;
  X[45] = Y[45] * mw_avg / 4.3025080000000003e+01;
  X[46] = Y[46] * mw_avg / 4.2017139999999998e+01;
  X[47] = Y[47] * mw_avg / 3.9948000000000000e+01;
  X[48] = Y[48] * mw_avg / 4.3088580000000000e+01;
  X[49] = Y[49] * mw_avg / 4.4096519999999998e+01;
  X[50] = Y[50] * mw_avg / 4.3045220000000000e+01;
  X[51] = Y[51] * mw_avg / 4.4053159999999998e+01;

} // end mass2mole

/** Function calculating density from mole fractions.
 *
 * \param[in]  temp  temperature
 * \param[in]  pres  pressure
 * \param[in]  X     array of species mole fractions
 * \return     rho  mixture mass density
 */
double getDensity (const double temp, const double pres, const double * X) {

  // mole fraction of final species
  double X_N;
  X_N = 1.0 - (X[0] + X[1] + X[2] + X[3] + X[4] + X[5] + X[6] + X[7] + X[8]
                + X[9] + X[10] + X[11] + X[12] + X[13] + X[14] + X[15] + X[16]
                + X[17] + X[18] + X[19] + X[20] + X[21] + X[22] + X[23]
                + X[24] + X[25] + X[26] + X[27] + X[28] + X[29] + X[30]
                + X[31] + X[32] + X[33] + X[34] + X[35] + X[36] + X[37]
                + X[38] + X[39] + X[40] + X[41] + X[42] + X[43] + X[44]
                + X[45] + X[46] + X[47] + X[48] + X[49] + X[50] + X[51]);
  // average molecular weight
  double mw_avg = 0.0;
  mw_avg += X[0] * 2.0158800000000001e+00;
  mw_avg += X[1] * 1.0079400000000001e+00;
  mw_avg += X[2] * 1.5999400000000000e+01;
  mw_avg += X[3] * 3.1998799999999999e+01;
  mw_avg += X[4] * 1.7007339999999999e+01;
  mw_avg += X[5] * 1.8015280000000001e+01;
  mw_avg += X[6] * 3.3006740000000001e+01;
  mw_avg += X[7] * 3.4014679999999998e+01;
  mw_avg += X[8] * 1.2010999999999999e+01;
  mw_avg += X[9] * 1.3018939999999999e+01;
  mw_avg += X[10] * 1.4026879999999998e+01;
  mw_avg += X[11] * 1.4026879999999998e+01;
  mw_avg += X[12] * 1.5034820000000000e+01;
  mw_avg += X[13] * 1.6042760000000001e+01;
  mw_avg += X[14] * 2.8010399999999997e+01;
  mw_avg += X[15] * 4.4009799999999998e+01;
  mw_avg += X[16] * 2.9018339999999998e+01;
  mw_avg += X[17] * 3.0026280000000000e+01;
  mw_avg += X[18] * 3.1034219999999998e+01;
  mw_avg += X[19] * 3.1034219999999998e+01;
  mw_avg += X[20] * 3.2042160000000003e+01;
  mw_avg += X[21] * 2.5029940000000000e+01;
  mw_avg += X[22] * 2.6037879999999998e+01;
  mw_avg += X[23] * 2.7045819999999999e+01;
  mw_avg += X[24] * 2.8053759999999997e+01;
  mw_avg += X[25] * 2.9061699999999998e+01;
  mw_avg += X[26] * 3.0069640000000000e+01;
  mw_avg += X[27] * 4.1029339999999998e+01;
  mw_avg += X[28] * 4.2037279999999996e+01;
  mw_avg += X[29] * 4.2037280000000003e+01;
  mw_avg += X[30] * 1.4006740000000001e+01;
  mw_avg += X[31] * 1.5014680000000000e+01;
  mw_avg += X[32] * 1.6022620000000000e+01;
  mw_avg += X[33] * 1.7030560000000001e+01;
  mw_avg += X[34] * 2.9021420000000003e+01;
  mw_avg += X[35] * 3.0006140000000002e+01;
  mw_avg += X[36] * 4.6005539999999996e+01;
  mw_avg += X[37] * 4.4012880000000003e+01;
  mw_avg += X[38] * 3.1014080000000000e+01;
  mw_avg += X[39] * 2.6017740000000000e+01;
  mw_avg += X[40] * 2.7025680000000001e+01;
  mw_avg += X[41] * 2.8033619999999999e+01;
  mw_avg += X[42] * 4.1032419999999995e+01;
  mw_avg += X[43] * 4.3025080000000003e+01;
  mw_avg += X[44] * 4.3025080000000003e+01;
  mw_avg += X[45] * 4.3025080000000003e+01;
  mw_avg += X[46] * 4.2017139999999998e+01;
  mw_avg += X[47] * 3.9948000000000000e+01;
  mw_avg += X[48] * 4.3088580000000000e+01;
  mw_avg += X[49] * 4.4096519999999998e+01;
  mw_avg += X[50] * 4.3045220000000000e+01;
  mw_avg += X[51] * 4.4053159999999998e+01;
  mw_avg += X_N * 2.8013480000000001e+01;

  return pres * mw_avg / (8.31446210e+03 * temp);
} // end getDensity



==> Codes/tutorial/mechanism/out/mass_mole.h <==
#ifndef MASS_MOLE_HEAD
#define MASS_MOLE_HEAD

#include "header.h"

void mole2mass (const double*, double*);
void mass2mole (const double*, double*);
double getDensity (const double, const double, const double*);

#endif


==> Codes/tutorial/mechanism/out/mechanism.c <==
#include "mass_mole.h"
#include <stdio.h>
#include "mechanism.h"
    //apply masking of ICs for cache optimized mechanisms
    void apply_mask(double* y_specs) {
        double temp [NSP];
        memcpy(temp, y_specs, NSP * sizeof(double));
        y_specs[0] = temp[0];
        y_specs[1] = temp[1];
        y_specs[2] = temp[2];
        y_specs[3] = temp[3];
        y_specs[4] = temp[4];
        y_specs[5] = temp[5];
        y_specs[6] = temp[6];
        y_specs[7] = temp[7];
        y_specs[8] = temp[8];
        y_specs[9] = temp[9];
        y_specs[10] = temp[10];
        y_specs[11] = temp[11];
        y_specs[12] = temp[12];
        y_specs[13] = temp[13];
        y_specs[14] = temp[14];
        y_specs[15] = temp[15];
        y_specs[16] = temp[16];
        y_specs[17] = temp[17];
        y_specs[18] = temp[18];
        y_specs[19] = temp[19];
        y_specs[20] = temp[20];
        y_specs[21] = temp[21];
        y_specs[22] = temp[22];
        y_specs[23] = temp[23];
        y_specs[24] = temp[24];
        y_specs[25] = temp[25];
        y_specs[26] = temp[26];
        y_specs[27] = temp[27];
        y_specs[28] = temp[28];
        y_specs[29] = temp[29];
        y_specs[30] = temp[30];
        y_specs[31] = temp[31];
        y_specs[32] = temp[32];
        y_specs[33] = temp[33];
        y_specs[34] = temp[34];
        y_specs[35] = temp[35];
        y_specs[36] = temp[36];
        y_specs[37] = temp[37];
        y_specs[38] = temp[38];
        y_specs[39] = temp[39];
        y_specs[40] = temp[40];
        y_specs[41] = temp[41];
        y_specs[42] = temp[42];
        y_specs[43] = temp[43];
        y_specs[44] = temp[44];
        y_specs[45] = temp[45];
        y_specs[46] = temp[46];
        y_specs[47] = temp[48];
        y_specs[48] = temp[49];
        y_specs[49] = temp[50];
        y_specs[50] = temp[51];
        y_specs[51] = temp[52];
        y_specs[52] = temp[47];
    }
    //reverse masking of ICs for cache optimized mechanisms
    void apply_reverse_mask(double* y_specs) {
        double temp [NSP];
        memcpy(temp, y_specs, NSP * sizeof(double));
        y_specs[0] = temp[0];
        y_specs[1] = temp[1];
        y_specs[2] = temp[2];
        y_specs[3] = temp[3];
        y_specs[4] = temp[4];
        y_specs[5] = temp[5];
        y_specs[6] = temp[6];
        y_specs[7] = temp[7];
        y_specs[8] = temp[8];
        y_specs[9] = temp[9];
        y_specs[10] = temp[10];
        y_specs[11] = temp[11];
        y_specs[12] = temp[12];
        y_specs[13] = temp[13];
        y_specs[14] = temp[14];
        y_specs[15] = temp[15];
        y_specs[16] = temp[16];
        y_specs[17] = temp[17];
        y_specs[18] = temp[18];
        y_specs[19] = temp[19];
        y_specs[20] = temp[20];
        y_specs[21] = temp[21];
        y_specs[22] = temp[22];
        y_specs[23] = temp[23];
        y_specs[24] = temp[24];
        y_specs[25] = temp[25];
        y_specs[26] = temp[26];
        y_specs[27] = temp[27];
        y_specs[28] = temp[28];
        y_specs[29] = temp[29];
        y_specs[30] = temp[30];
        y_specs[31] = temp[31];
        y_specs[32] = temp[32];
        y_specs[33] = temp[33];
        y_specs[34] = temp[34];
        y_specs[35] = temp[35];
        y_specs[36] = temp[36];
        y_specs[37] = temp[37];
        y_specs[38] = temp[38];
        y_specs[39] = temp[39];
        y_specs[40] = temp[40];
        y_specs[41] = temp[41];
        y_specs[42] = temp[42];
        y_specs[43] = temp[43];
        y_specs[44] = temp[44];
        y_specs[45] = temp[45];
        y_specs[46] = temp[46];
        y_specs[47] = temp[52];
        y_specs[48] = temp[47];
        y_specs[49] = temp[48];
        y_specs[50] = temp[49];
        y_specs[51] = temp[50];
        y_specs[52] = temp[51];
    }
void set_same_initial_conditions(int NUM, double** y_host, double** var_host) 
{
    double Xi [NSP] = {0.0};
    //set initial mole fractions here

    //Normalize mole fractions to sum to one
    double Xsum = 0.0;
    for (int j = 0; j < NSP; ++ j) {
        Xsum += Xi[j];
    }
    if (Xsum == 0.0) {
        printf("Use of the set initial conditions function requires user implementation!\n");
        exit(-1);
    }
    for (int j = 0; j < NSP; ++ j) {
        Xi[j] /= Xsum;
    }

    //convert to mass fractions
    double Yi[NSP - 1] = {0.0};
    mole2mass(Xi, Yi);

    //set initial pressure, units [PA]
    double P = 101325.0;
    // set intial temperature, units [K]
    double T0 = 1600;

    (*y_host) = (double*)malloc(NUM * NSP * sizeof(double));
    (*var_host) = (double*)malloc(NUM * sizeof(double));
    //load temperature and mass fractions for all threads (cells)
    for (int i = 0; i < NUM; ++i) {
        (*y_host)[i] = T0;
        //loop through species
        for (int j = 1; j < NSP; ++j) {
            (*y_host)[i + NUM * j] = Yi[j - 1];
        }
    }

#ifdef CONV
    //calculate density
    double rho = getDensity(T0, P, Xi);
#endif

    for (int i = 0; i < NUM; ++i) {
#ifdef CONV
        (*var_host)[i] = rho;
#elif defined(CONP)
        (*var_host)[i] = P;
#endif
    }
}



==> Codes/tutorial/mechanism/out/mechanism.h <==
#ifndef MECHANISM_h
#define MECHANISM_h

#include <string.h>
//last_spec 47
/* Species Indexes
0  H2
1  H
2  O
3  O2
4  OH
5  H2O
6  HO2
7  H2O2
8  C
9  CH
10  CH2
11  CH2(S)
12  CH3
13  CH4
14  CO
15  CO2
16  HCO
17  CH2O
18  CH2OH
19  CH3O
20  CH3OH
21  C2H
22  C2H2
23  C2H3
24  C2H4
25  C2H5
26  C2H6
27  HCCO
28  CH2CO
29  HCCOH
30  N
31  NH
32  NH2
33  NH3
34  NNH
35  NO
36  NO2
37  N2O
38  HNO
39  CN
40  HCN
41  H2CN
42  HCNN
43  HCNO
44  HOCN
45  HNCO
46  NCO
47  AR
48  C3H7
49  C3H8
50  CH2CHO
51  CH3CHO
52  N2
*/

//Number of species
#define NSP 53
//Number of variables. NN = NSP + 1 (temperature)
#define NN 54
//Number of forward reactions
#define FWD_RATES 325
//Number of reversible reactions
#define REV_RATES 309
//Number of reactions with pressure modified rates
#define PRES_MOD_RATES 41

//Must be implemented by user on a per mechanism basis in mechanism.c
void set_same_initial_conditions(int, double**, double**);

#if defined (RATES_TEST) || defined (PROFILER)
    void write_jacobian_and_rates_output(int NUM);
#endif
//apply masking of ICs for cache optimized mechanisms
void apply_mask(double*);
void apply_reverse_mask(double*);
#endif



==> Codes/tutorial/mechanism/out/rates.h <==
#ifndef RATES_HEAD
#define RATES_HEAD

#include "header.h"

void eval_rxn_rates (const double, const double, const double * __restrict__, double * __restrict__, double * __restrict__);
void eval_spec_rates (const double * __restrict__, const double * __restrict__, const double * __restrict__, double * __restrict__, double * __restrict__);
void get_rxn_pres_mod (const double, const double, const double * __restrict__, double * __restrict__);

#endif


==> Codes/tutorial/mechanism/out/rxn_rates.c <==
#include "rates.h"
void eval_rxn_rates (const double T, const double pres, const double * __restrict__ C, double * __restrict__ fwd_rxn_rates, double * __restrict__ rev_rxn_rates) {
  double logT = log(T);

  double kf;
  double Kc;

  //rxn 0
  kf = exp(2.5510757579728459e+01 - 1.0 * logT);
  fwd_rxn_rates[0] = C[2] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (2.1078866500000002e+00 + -1.5540778400000002e+00 * logT + T * (1.7809517600000000e-03 + T * (-5.7313765166666677e-07 + T * (2.1456978249999992e-10 + -4.9079552499999993e-14 * T))) - -5.9308461960000001e+04 / T);
  } else {
    Kc = (-2.2591422699999990e+00 + -8.5630372000000055e-01 * logT + T * (8.2751788369999995e-04 + T * (-1.4031059780000000e-07 + T * (1.9125509566666665e-11 + -1.2064226609999998e-15 * T))) - -5.9523615919999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[0] = C[3] * kf / Kc;

  //rxn 1
  kf = exp(2.6937873935368604e+01 - 1.0 * logT);
  fwd_rxn_rates[1] = C[2] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-3.2924395000000217e-02 + -6.7625167000000008e-01 * logT + T * (4.3900065964733349e-04 + T * (-3.3752092466734675e-07 + T * (1.8724440897493193e-10 + -3.7427250453613380e-14 * T))) - -5.0980838539999997e+04 / T);
  } else {
    Kc = (2.1155734940000004e+00 + -9.7653312000000003e-01 * logT + T * (3.1720192639214862e-04 + T * (1.4092792157300865e-08 + T * (-6.4940309137373039e-12 + 5.2564500959013221e-16 * T))) - -5.0832581999999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[1] = C[4] * kf / Kc;

  //rxn 2
  kf = exp(3.6558396000357360e+00 + 2.7 * logT - (3.1501544760183588e+03 / T));
  fwd_rxn_rates[2] = C[2] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (-4.2649692189999993e+00 + 9.7941721000000026e-01 * logT + T * (-3.5512597146473333e-03 + T * (2.9088375746673465e-06 + T * (-1.4925230406415987e-09 + 3.3137862995361342e-13 * T))) - 8.8441643299999680e+02 / T);
  } else {
    Kc = (2.7645101560000001e+00 + -3.1381229999999993e-01 * logT + T * (3.4190313985785133e-04 + T * (-6.9149998790634198e-08 + T * (8.4698344637373057e-12 + -4.7563182059013212e-16 * T))) - 1.0648967219999990e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[2] = C[1] * C[4] * kf / Kc;

  //rxn 3
  kf = 20000000000.0;
  fwd_rxn_rates[3] = C[2] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (-2.5192523180000004e+00 + 3.0440668000000004e-01 * logT + T * (1.3151938349999998e-03 + T * (-2.2226854399999996e-06 + T * (1.4035022683333336e-09 + -3.3985339400000004e-13 * T))) - -2.6865930240000002e+04 / T);
  } else {
    Kc = (1.5716927700000003e+00 + -2.1120617000000097e-01 * logT + T * (-6.1164380150000074e-05 + T * (-6.6252916499999993e-09 + T * (1.4413174416666641e-12 + -1.8401260499999895e-17 * T))) - -2.6559236532999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[3] = C[4] * C[3] * kf / Kc;

  //rxn 4
  kf = exp(9.1726385047921717e+00 + 2.0 * logT - (2.0128782594366510e+03 / T));
  fwd_rxn_rates[4] = C[2] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-2.7236808580000007e+00 + 8.4943364999999993e-01 * logT + T * (-1.6641483864999998e-03 + T * (3.9993224166666547e-07 + T * (-3.7697932500000234e-11 + -4.0418699999999293e-15 * T))) - -7.5097885000000024e+03 / T);
  } else {
    Kc = (1.8562804999999960e-01 + 3.7567494000000012e-01 * logT + T * (-1.0170464901500002e-03 + T * (2.2538181151666665e-07 + T * (-2.7905665974999997e-11 + 1.4256438845000000e-15 * T))) - -7.3852776869999980e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[4] = C[4] * C[6] * kf / Kc;

  //rxn 5
  kf = 57000000000.0;
  fwd_rxn_rates[5] = C[2] * C[9] * kf;
  if (T <= 1000.0) {
    Kc = (-4.9566783299999972e-01 + -5.7855028000000042e-01 * logT + T * (1.1725648098526663e-03 + T * (-6.5620983033265317e-07 + T * (3.2274157135840136e-10 + -8.0549676996386610e-14 * T))) - -8.8789978699999992e+04 / T);
  } else {
    Kc = (-2.6646139339999997e+00 + -2.3269989000000058e-01 * logT + T * (5.8879391980785130e-04 + T * (-1.9753664479063422e-07 + T * (3.0896552680403970e-11 + -1.9600523155901322e-15 * T))) - -8.8908228000000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[5] = C[1] * C[14] * kf / Kc;

  //rxn 6
  kf = 80000000000.0;
  fwd_rxn_rates[6] = C[2] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (-4.5701580300000000e-01 + -2.0975992999999971e-01 * logT + T * (-4.6673931114733357e-04 + T * (7.2366370466734677e-07 + T * (-2.7795262730826530e-10 + 2.6880587453613394e-14 * T))) - -4.5813074439999997e+04 / T);
  } else {
    Kc = (-1.4325223539999996e+00 + -1.7134752000000031e-01 * logT + T * (6.9326821530785111e-04 + T * (-1.8624310045730086e-07 + T * (2.8250000347070641e-11 + -1.7903225405901325e-15 * T))) - -4.5995605049999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[6] = C[1] * C[16] * kf / Kc;

  //rxn 7
  kf = 15000000000.0;
  fwd_rxn_rates[7] = C[2] * C[11] * kf;
  if (T <= 1000.0) {
    Kc = (4.3516116450000002e+00 + -1.4430066199999998e+00 * logT + T * (6.5080500499999994e-03 + T * (-5.5562271383333331e-06 + T * (2.8233701111666665e-09 + -6.1681745944999994e-13 * T))) - -9.4881096672999993e+04 / T);
  } else {
    Kc = (-9.9881815299999985e+00 + 1.1910056099999999e+00 * logT + T * (-1.2783936497000000e-03 + T * (2.4510033634999999e-07 + T * (-2.9783467175000008e-11 + 1.6202032794999998e-15 * T))) - -9.5245610121999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[7] = C[0] * C[14] * kf / Kc;

  //rxn 8
  kf = 15000000000.0;
  fwd_rxn_rates[8] = C[2] * C[11] * kf;
  if (T <= 1000.0) {
    Kc = (2.3105604539999995e+00 + -6.4568536999999937e-01 * logT + T * (1.2010038553526665e-03 + T * (-1.8268026033265306e-07 + T * (-4.1515270641598609e-11 + 1.4094078453613389e-14 * T))) - -5.0305850640000004e+04 / T);
  } else {
    Kc = (-4.4698935139999989e+00 + 4.1071518999999990e-01 * logT + T * (1.9352149030785106e-04 + T * (-8.5747517123967536e-08 + T * (1.5106129430403969e-11 + -1.0303785505901323e-15 * T))) - -5.0658000749999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[8] = C[1] * C[16] * kf / Kc;

  //rxn 9
  kf = 50600000000.0;
  fwd_rxn_rates[9] = C[2] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-3.9522333929999998e+00 + 4.5186564999999979e-01 * logT + T * (-4.3199832996473333e-03 + T * (4.1581197130006792e-06 + T * (-2.0774404673082650e-09 + 4.2603740745361341e-13 * T))) - -3.4402554800000005e+04 / T);
  } else {
    Kc = (5.3967806599999957e-01 + -5.9444841000000048e-01 * logT + T * (1.0230372703078517e-03 + T * (-2.4623218212396754e-07 + T * (3.5062104263737296e-11 + -2.1449230505901322e-15 * T))) - -3.4515335800000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[9] = C[1] * C[17] * kf / Kc;

  //rxn 10
  kf = exp(1.3835313185260453e+01 + 1.5 * logT - (4.3276882577888000e+03 / T));
  fwd_rxn_rates[10] = C[2] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (4.7425465719999984e+00 + -6.5253739999999949e-01 * logT + T * (8.2799659349999995e-03 + T * (-7.5791611483333340e-06 + T * (3.6541717716666670e-09 + -7.4370416350000000e-13 * T))) - 1.1844677599999995e+03 / T);
  } else {
    Kc = (-1.2999221865000001e+01 + 2.7343331150000001e+00 * logT + T * (-2.7583212501499999e-03 + T * (4.7171189651666662e-07 + T * (-5.8764090141666656e-11 + 3.2806345645000004e-15 * T))) - 8.8500678999999946e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[10] = C[4] * C[12] * kf / Kc;

  //rxn 11
  kf = exp(1.6705882315860439e+01 - (1.2001786621891031e+03 / T));
  fwd_rxn_rates[11] = C[2] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (8.7317365299999992e+00 + -3.3910270499999999e+00 * logT + T * (6.4371346450000002e-03 + T * (-2.4639068299999998e-06 + T * (6.4002088133333328e-10 + -6.7596737949999993e-14 * T))) - -6.3150142900000006e+04 / T);
  } else {
    Kc = (-8.9042421999999988e+00 + -4.2714609999999986e-01 * logT + T * (1.2189084718499997e-03 + T * (-2.0965612131666668e-07 + T * (2.5287913325000004e-11 + -1.4035990855000001e-15 * T))) - -6.3824872700000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[11] = C[15] * kf / Kc;

  //rxn 12
  kf = 30000000000.0;
  fwd_rxn_rates[12] = C[2] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (-2.2239180279999999e+00 + 1.8209595999999939e-01 * logT + T * (1.7557864799999999e-03 + T * (-2.4647093033333336e-06 + T * (1.3723623411666666e-09 + -2.9953290795000000e-13 * T))) - -4.3690829600000005e+04 / T);
  } else {
    Kc = (-2.7537778600000005e+00 + 4.6647811999999966e-01 * logT + T * (-1.1300120001499999e-03 + T * (2.6169785468333331e-07 + T * (-3.6419762141666668e-11 + 2.1749500095000002e-15 * T))) - -4.3522712650000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[12] = C[4] * C[14] * kf / Kc;

  //rxn 13
  kf = 30000000000.0;
  fwd_rxn_rates[13] = C[2] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (6.5407428970000012e+00 + -2.5326794200000005e+00 * logT + T * (7.7539204653526671e-03 + T * (-4.5910952086659868e-06 + T * (1.8251388135250679e-09 + -3.2970239544638660e-13 * T))) - -5.5860133960000006e+04 / T);
  } else {
    Kc = (-1.3773593554000001e+01 + 1.0158651399999994e+00 * logT + T * (-2.2830545469214878e-04 + T * (3.7948941209365808e-08 + T * (-4.6378179029293633e-12 + 2.4570591440986790e-16 * T))) - -5.6515003349999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[13] = C[1] * C[15] * kf / Kc;

  //rxn 14
  kf = exp(2.4386827483076058e+01 - (1.7813972596014362e+03 / T));
  fwd_rxn_rates[14] = C[2] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (3.8448959199999910e-01 + 2.5121102000000128e-01 * logT + T * (3.7712048449999999e-03 + T * (-4.2611969583333330e-06 + T * (2.2384208091666663e-09 + -4.7940607800000004e-13 * T))) - -7.3586569800000016e+03 / T);
  } else {
    Kc = (-5.7005718100000013e+00 + 1.5349511899999999e+00 * logT + T * (-1.8043208651500001e-03 + T * (3.3711479484999995e-07 + T * (-4.1264893141666657e-11 + 2.2773796795000006e-15 * T))) - -7.3511716499999984e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[14] = C[4] * C[16] * kf / Kc;

  //rxn 15
  kf = 10000000000.0;
  fwd_rxn_rates[15] = C[2] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-8.7796507479999981e+00 + 1.7535823000000006e+00 * logT + T * (-7.3135277049999996e-03 + T * (4.8940262233333329e-06 + T * (-2.1023659991666664e-09 + 4.0295237050000001e-13 * T))) - -3.6622221669999999e+04 / T);
  } else {
    Kc = (8.9467570300000006e+00 + -1.4085087199999999e+00 * logT + T * (5.9431833984999963e-04 + T * (-9.7836693483333255e-08 + T * (1.1770759024999990e-11 + -6.5086216049999986e-16 * T))) - -3.6112248130000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[15] = C[4] * C[17] * kf / Kc;

  //rxn 16
  kf = 10000000000.0;
  fwd_rxn_rates[16] = C[2] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.8216490497999999e+01 + 3.5112674800000008e+00 * logT + T * (-8.1234636850000003e-03 + T * (4.9930672083333330e-06 + T * (-2.3586630991666664e-09 + 5.1765550950000007e-13 * T))) - -4.0794736440000001e+04 / T);
  } else {
    Kc = (1.1905747490000001e+01 + -1.4866420299999996e+00 * logT + T * (9.8145382485000012e-04 + T * (-2.8027456014999993e-07 + T * (4.4503387024999995e-11 + -2.8373251655000001e-15 * T))) - -3.9482586920000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[16] = C[4] * C[17] * kf / Kc;

  //rxn 17
  kf = exp(5.9610053396232736e+00 + 2.5 * logT - (1.5599806510634046e+03 / T));
  fwd_rxn_rates[17] = C[2] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (5.8490200520000002e+00 + -1.0277583100000007e+00 * logT + T * (1.0852818630000000e-02 + T * (-1.0222753856666668e-05 + T * (5.2395350508333331e-09 + -1.1257071015000000e-12 * T))) - -3.0583267100000012e+03 / T);
  } else {
    Kc = (-1.1425997360000000e+01 + 2.4264246699999994e+00 * logT + T * (-2.4068287001499994e-03 + T * (4.4975898651666659e-07 + T * (-5.6033715808333333e-11 + 3.1358850294999997e-15 * T))) - -3.2265536699999975e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[17] = C[4] * C[18] * kf / Kc;

  //rxn 18
  kf = exp(4.8675344504555822e+00 + 2.5 * logT - (2.5160978242958136e+03 / T));
  fwd_rxn_rates[18] = C[2] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.5285859802000001e+01 + -2.7854434900000000e+00 * logT + T * (1.1662754609999999e-02 + T * (-1.0321794841666667e-05 + T * (5.4958321508333335e-09 + -1.2404102405000000e-12 * T))) - 1.1141880600000004e+03 / T);
  } else {
    Kc = (-1.4384987819999999e+01 + 2.5045579799999995e+00 * logT + T * (-2.7939641851499998e-03 + T * (6.3219685318333327e-07 + T * (-8.8766343808333338e-11 + 5.3223480345000000e-15 * T))) - 1.4378512000000046e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[18] = C[4] * C[19] * kf / Kc;

  //rxn 19
  kf = 50000000000.0;
  fwd_rxn_rates[19] = C[2] * C[21] * kf;
  if (T <= 1000.0) {
    Kc = (-3.6939031699999996e+00 + 1.0114256899999994e+00 * logT + T * (-5.2085801994999998e-03 + T * (3.5269516366666672e-06 + T * (-1.6068215921666669e-09 + 3.2549881104999994e-13 * T))) - -3.9508445000000007e+04 / T);
  } else {
    Kc = (2.0270112800000009e+00 + -1.4357696000000031e-01 * logT + T * (-8.1640189764999992e-04 + T * (1.5692369918333330e-07 + T * (-1.6233942758333332e-11 + 6.8690533949999985e-16 * T))) - -3.9478080099999992e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[19] = C[9] * C[14] * kf / Kc;

  //rxn 20
  kf = exp(9.5104449644265205e+00 + 2.0 * logT - (9.5611717323240919e+02 / T));
  fwd_rxn_rates[20] = C[2] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-4.7226776189999988e+00 + 7.7477320600000010e-01 * logT + T * (-1.2136115296473345e-03 + T * (8.5750275633401314e-07 + T * (-3.8428487147493192e-10 + 6.6079446453613315e-14 * T))) - -1.0018131000000001e+04 / T);
  } else {
    Kc = (-9.3422152339999975e+00 + 1.4112153899999988e+00 * logT + T * (-8.9517622469214870e-04 + T * (1.2292422954269918e-07 + T * (-1.4261156319596031e-11 + 7.7436764440986798e-16 * T))) - -1.0352703400000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[20] = C[1] * C[27] * kf / Kc;

  //rxn 21
  kf = exp(3.8367417791399781e+01 - 1.41 * logT - (1.4568206402672762e+04 / T));
  fwd_rxn_rates[21] = C[2] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-1.2777324203999999e+01 + 2.9047245659999996e+00 * logT + T * (-4.5368002400000005e-03 + T * (8.3585097499999963e-07 + T * (3.0923280916666690e-10 + -1.5904831849999996e-13 * T))) - 1.4903233860000008e+04 / T);
  } else {
    Kc = (8.0148296500000011e+00 + -4.5629622999999997e-01 * logT + T * (-2.8752189514999991e-04 + T * (1.0327241985000004e-07 + T * (-2.0095857891666669e-11 + 1.4456572495000000e-15 * T))) - 1.5826143700000008e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[21] = C[4] * C[21] * kf / Kc;

  //rxn 22
  kf = exp(8.8450570535008506e+00 + 2.0 * logT - (9.5611717323240919e+02 / T));
  fwd_rxn_rates[22] = C[2] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4285961375999999e+01 + 3.3652639459999998e+00 * logT + T * (-9.8618627985000012e-03 + T * (5.4476383800000000e-06 + T * (-2.0692569254999999e-09 + 3.5855313604999996e-13 * T))) - -2.3891285800000001e+04 / T);
  } else {
    Kc = (1.1563527210000000e+01 + -1.1277036800000007e+00 * logT + T * (-7.8386088150000054e-05 + T * (-1.2795279983333343e-08 + T * (2.7365138249999950e-12 + -2.1211719550000025e-16 * T))) - -2.3041846699999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[22] = C[14] * C[10] * kf / Kc;

  //rxn 23
  kf = 30000000000.0;
  fwd_rxn_rates[23] = C[2] * C[23] * kf;
  if (T <= 1000.0) {
    Kc = (2.9513886870000006e+00 + -1.7448972500000002e+00 * logT + T * (9.9416996603526649e-03 + T * (-8.3264587603326529e-06 + T * (4.2698188851917346e-09 + -9.4211615804638651e-13 * T))) - -4.5551364140000005e+04 / T);
  } else {
    Kc = (-1.3811250679000000e+01 + 1.4251525499999995e+00 * logT + T * (-6.2032882969214904e-04 + T * (7.8246449542699077e-08 + T * (-7.0224352362626955e-12 + 2.7742737940986808e-16 * T))) - -4.5907846210000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[23] = C[1] * C[28] * kf / Kc;

  //rxn 24
  kf = exp(9.4334839232903924e+00 + 1.83 * logT - (1.1070830426901580e+02 / T));
  fwd_rxn_rates[24] = C[2] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (-1.9176353200000000e+00 + 7.6730766000000061e-01 * logT + T * (4.8084338700000000e-03 + T * (-7.3719883333333335e-06 + T * (4.5917798324999999e-09 + -1.1109775510000001e-12 * T))) - -1.3927471369999999e+04 / T);
  } else {
    Kc = (2.7363486099999985e+00 + 4.5236016000000001e-01 * logT + T * (-1.1812926781500001e-03 + T * (1.9953851351666670e-07 + T * (-2.3113752341666686e-11 + 1.2205706795000001e-15 * T))) - -1.3369962789999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[24] = C[12] * C[16] * kf / Kc;

  //rxn 25
  kf = 22400000000.0;
  fwd_rxn_rates[25] = C[2] * C[25] * kf;
  if (T <= 1000.0) {
    Kc = (-5.5443462399999994e+00 + 9.9258077000000089e-01 * logT + T * (-2.1573708999999977e-04 + T * (-2.2175208833333346e-06 + T * (1.7700855408333336e-09 + -4.7212187850000007e-13 * T))) - -3.9827843600000000e+04 / T);
  } else {
    Kc = (4.3672912500000010e+00 + -4.7766940000000035e-01 * logT + T * (-4.3569844814999974e-04 + T * (8.8397768516666832e-08 + T * (-1.1671862174999984e-11 + 6.6561178449999931e-16 * T))) - -3.9295347099999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[25] = C[12] * C[17] * kf / Kc;

  //rxn 26
  kf = exp(1.1405340254290291e+01 + 1.92 * logT - (2.8633193240486362e+03 / T));
  fwd_rxn_rates[26] = C[2] * C[26] * kf;
  if (T <= 1000.0) {
    Kc = (-9.5426192799999976e-01 + 8.3878908999999968e-01 * logT + T * (1.0964775499999993e-03 + T * (-2.0424456083333341e-06 + T * (1.0984084008333345e-09 + -2.2831108549999995e-13 * T))) - -1.1433466399999998e+03 / T);
  } else {
    Kc = (-3.3670607500000003e+00 + 1.4062418100000000e+00 * logT + T * (-1.8267958351500004e-03 + T * (3.5468279818333333e-07 + T * (-4.4989291308333333e-11 + 2.5437107345000006e-15 * T))) - -1.0750088999999989e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[26] = C[4] * C[25] * kf / Kc;

  //rxn 27
  kf = 100000000000.0;
  fwd_rxn_rates[27] = C[2] * C[27] * kf;
  if (T <= 1000.0) {
    Kc = (-1.2211293192999999e+01 + 3.2390784399999992e+00 * logT + T * (-7.7982047596473342e-03 + T * (3.1866109496673467e-06 + T * (-7.7780674914159882e-10 + 5.7248619553613431e-14 * T))) - -5.2396220300000001e+04 / T);
  } else {
    Kc = (1.4603868736000001e+01 + -1.2672553500000006e+00 * logT + T * (6.2844425307851271e-05 + T * (-7.4357547457300893e-08 + T * (1.5321939263737300e-11 + -1.1275023805901323e-15 * T))) - -5.1374879000000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[27] = C[1] * C[14] * C[14] * kf / Kc;

  //rxn 28
  kf = exp(2.3025850929940457e+01 - (4.0257565188733020e+03 / T));
  fwd_rxn_rates[28] = C[2] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (-2.8207233480000014e+00 + 9.3963342999999977e-01 * logT + T * (2.0707511000000144e-04 + T * (-1.3932465250000002e-06 + T * (8.4822635250000001e-10 + -1.9002249800000002e-13 * T))) - 1.5951883999999982e+03 / T);
  } else {
    Kc = (-6.5105246149999996e+00 + 1.6403753700000001e+00 * logT + T * (-2.1419267601499995e-03 + T * (4.4341640318333330e-07 + T * (-5.9584478141666677e-11 + 3.5294444394999998e-15 * T))) - 1.5193460100000002e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[28] = C[4] * C[27] * kf / Kc;

  //rxn 29
  kf = exp(2.1282881624881835e+01 - (6.7934641255986969e+02 / T));
  fwd_rxn_rates[29] = C[2] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (-3.6193461799999991e+00 + 8.1534879000000071e-01 * logT + T * (-2.4430421734999994e-03 + T * (1.0705031933333333e-06 + T * (-3.8396922916666672e-10 + 7.2281704100000002e-14 * T))) - -2.4447270760000003e+04 / T);
  } else {
    Kc = (3.3754021349999999e+00 + -3.4915667999999966e-01 * logT + T * (-4.2343007815000017e-04 + T * (8.3947980183333226e-08 + T * (-1.0804863758333336e-11 + 6.1371550449999990e-16 * T))) - -2.4162087989999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[29] = C[10] * C[15] * kf / Kc;

  //rxn 30
  kf = exp(2.1639556568820566e+01 - (2.4053895200267980e+04 / T));
  fwd_rxn_rates[30] = C[3] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (6.6238498800000007e+00 + -1.8369492099999998e+00 * logT + T * (4.6561828850000004e-03 + T * (-1.8907691783333333e-06 + T * (4.2545109883333335e-10 + -1.8517185450000000e-14 * T))) - -3.8416809400000020e+03 / T);
  } else {
    Kc = (-6.6450999300000007e+00 + 4.2915762000000068e-01 * logT + T * (3.9139058814999998e-04 + T * (-6.9345523516666680e-08 + T * (6.1624037583333416e-12 + -1.9717642450000007e-16 * T))) - -4.3012567799999997e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[30] = C[2] * C[15] * kf / Kc;

  //rxn 31
  kf = exp(2.5328436022934504e+01 - (2.0128782594366508e+04 / T));
  fwd_rxn_rates[31] = C[3] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (2.9037419099999999e+00 + -5.3195659999999645e-02 * logT + T * (2.4560110100000001e-03 + T * (-2.0385115183333334e-06 + T * (8.3491854083333314e-10 + -1.3955268399999999e-13 * T))) - 1.9507273260000002e+04 / T);
  } else {
    Kc = (-7.2722645800000008e+00 + 1.7461573600000004e+00 * logT + T * (-1.7431564849999998e-03 + T * (3.4374008649999998e-07 + T * (-4.2706210583333322e-11 + 2.2957809400000002e-15 * T))) - 1.9208064882999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[31] = C[6] * C[16] * kf / Kc;

  //rxn 32
  kf = exp(2.8660640533109706e+01 - 0.86 * logT);
  fwd_rxn_rates[32] = C[1] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065835000000012e-01 * logT + T * (-8.7619317535266614e-04 + T * (1.8851645153326528e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214875e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013211e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[32] = C[6] * kf / Kc;

  //rxn 33
  kf = exp(3.0665974102635822e+01 - 1.24 * logT);
  fwd_rxn_rates[33] = C[1] * C[3] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065835000000012e-01 * logT + T * (-8.7619317535266624e-04 + T * (1.8851645153326530e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214864e-04 + T * (2.0718083807300862e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013211e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[33] = C[6] * C[3] * kf / Kc;

  //rxn 34
  kf = exp(3.0052277738640093e+01 - 0.76 * logT);
  fwd_rxn_rates[34] = C[1] * C[3] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065835000000012e-01 * logT + T * (-8.7619317535266614e-04 + T * (1.8851645153326528e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214875e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013211e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[34] = C[6] * C[5] * kf / Kc;

  //rxn 35
  kf = exp(3.0889117653950031e+01 - 1.24 * logT);
  fwd_rxn_rates[35] = C[1] * C[3] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065835000000012e-01 * logT + T * (-8.7619317535266614e-04 + T * (1.8851645153326528e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214875e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013211e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[35] = C[6] * C[52] * kf / Kc;

  //rxn 36
  kf = exp(2.7274346171989816e+01 - 0.8 * logT);
  fwd_rxn_rates[36] = C[1] * C[3] * C[47] * kf;
  if (T <= 1000.0) {
    Kc = (2.4863279230000002e+00 + -9.8065835000000012e-01 * logT + T * (-8.7619317535266614e-04 + T * (1.8851645153326528e-06 + T * (-1.2162578593584016e-09 + 3.0242614354638670e-13 * T))) - -2.4114908299999999e+04 / T);
  } else {
    Kc = (5.4388072400000009e-01 + -7.6532694999999951e-01 * logT + T * (3.7836630654214875e-04 + T * (2.0718083807300866e-08 + T * (-7.9353483554039681e-12 + 5.4404627009013211e-16 * T))) - -2.4273345466999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[36] = C[6] * C[47] * kf / Kc;

  //rxn 37
  kf = exp(3.0908165848920724e+01 - 0.6707 * logT - (8.5753646047649927e+03 / T));
  fwd_rxn_rates[37] = C[1] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1408110450000000e+00 + 8.7782617000000007e-01 * logT + T * (-1.3419511003526661e-03 + T * (2.3561672699931997e-07 + T * (-2.7325373525067921e-11 + 1.1652302046386620e-14 * T))) - 8.3276234199999999e+03 / T);
  } else {
    Kc = (4.3747157639999994e+00 + -1.2022939999999949e-01 * logT + T * (-5.1031595730785138e-04 + T * (1.5440338995730085e-07 + T * (-2.5619540480403969e-11 + 1.7320676705901320e-15 * T))) - 8.6910339200000035e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[37] = C[2] * C[4] * kf / Kc;

  //rxn 38
  kf = exp(2.7631021115928547e+01 - 1.0 * logT);
  fwd_rxn_rates[38] = C[1] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[38] = C[0] * kf / Kc;

  //rxn 39
  kf = exp(2.5223075507276675e+01 - 0.6 * logT);
  fwd_rxn_rates[39] = C[1] * C[1] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[39] = C[0] * C[0] * kf / Kc;

  //rxn 40
  kf = exp(3.1725365678150649e+01 - 1.25 * logT);
  fwd_rxn_rates[40] = C[1] * C[1] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[40] = C[0] * C[5] * kf / Kc;

  //rxn 41
  kf = exp(3.3940939394155066e+01 - 2.0 * logT);
  fwd_rxn_rates[41] = C[1] * C[1] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (4.2320448239999999e+00 + -1.6556688799999999e+00 * logT + T * (3.9902603742946671e-03 + T * (-3.2463584993346931e-06 + T * (1.6797674496165307e-09 + -3.6880588040722682e-13 * T))) - -5.1865254972999996e+04 / T);
  } else {
    Kc = (-6.4893666199999966e-01 + -6.6272082000000010e-01 * logT + T * (-2.4701213465702698e-05 + T * (8.3242790947935064e-08 + T * (-1.4963865377474610e-11 + 1.0012768301802643e-15 * T))) - -5.1897478722000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[41] = C[0] * C[15] * kf / Kc;

  //rxn 42
  kf = exp(3.7629818848269004e+01 - 2.0 * logT);
  fwd_rxn_rates[42] = C[1] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (1.9949509730000003e+00 + -1.2933748699999996e+00 * logT + T * (1.8244170964733350e-04 + T * (3.1707728366598672e-07 + T * (-1.3390310769173469e-10 + 2.0393173546386613e-14 * T))) - -5.9382467160000000e+04 / T);
  } else {
    Kc = (3.4956521039999999e+00 + -1.5588951899999999e+00 * logT + T * (8.1424417354214885e-04 + T * (-4.8429627026032460e-08 + T * (-7.5798555540397048e-13 + 2.5394305509013217e-16 * T))) - -5.9336613999999994e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[42] = C[5] * kf / Kc;

  //rxn 43
  kf = exp(2.2102031931645509e+01 - (3.3766032802049818e+02 / T));
  fwd_rxn_rates[43] = C[1] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (-2.6321879950000007e+00 + 5.6510965000000102e-01 * logT + T * (-2.8331621535266629e-04 + T * (-1.3324705046673464e-06 + T * (1.0550293781415989e-09 + -2.7038066795361348e-13 * T))) - -2.6939935439999997e+04 / T);
  } else {
    Kc = (7.3264871439999988e+00 + -9.1379763999999986e-01 * logT + T * (-7.4438090307851063e-05 + T * (8.5255679123967526e-08 + T * (-1.8442177680403972e-11 + 1.4419644555901321e-15 * T))) - -2.6372234613000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[43] = C[2] * C[5] * kf / Kc;

  //rxn 44
  kf = exp(2.4525473976367351e+01 - (5.3743849526958581e+02 / T));
  fwd_rxn_rates[44] = C[1] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (1.7457169009999998e+00 + -6.7501052999999978e-01 * logT + T * (4.8664535496473326e-03 + T * (-5.1315230146673457e-06 + T * (2.8960253089749321e-09 + -6.7123202395361351e-13 * T))) - -2.7750346673000000e+04 / T);
  } else {
    Kc = (-1.1928173859999998e+00 + 1.0260612999999896e-01 * logT + T * (-4.0306752000785135e-04 + T * (6.2524707140634199e-08 + T * (-7.0285170220706416e-12 + 4.5723056009013213e-16 * T))) - -2.7624133255000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[44] = C[3] * C[0] * kf / Kc;

  //rxn 45
  kf = exp(2.5154082635789724e+01 - (3.1954442368556835e+02 / T));
  fwd_rxn_rates[45] = C[1] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (-4.6600633630000008e+00 + 1.1822328500000001e+00 * logT + T * (-2.6757265352666572e-05 + T * (-1.9870687130006796e-06 + T * (1.3761768948082653e-09 + -3.2820109195361345e-13 * T))) - -1.8538306819999998e+04 / T);
  } else {
    Kc = (5.9464085339999997e+00 + -3.3143557000000001e-01 * logT + T * (-5.7148033745785135e-04 + T * (1.4777809830730085e-07 + T * (-2.4178223038737304e-11 + 1.7136664100901320e-15 * T))) - -1.7868202613000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[45] = C[4] * C[4] * kf / Kc;

  //rxn 46
  kf = exp(9.4009607315848331e+00 + 2.0 * logT - (2.6167417372676464e+03 / T));
  fwd_rxn_rates[46] = C[1] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (1.5412883609999999e+00 + -1.2998355999999944e-01 * logT + T * (1.8871113281473334e-03 + T * (-2.5089053330006806e-06 + T * (1.4548251081415985e-09 + -3.3542049995361335e-13 * T))) - -8.3942049330000009e+03 / T);
  } else {
    Kc = (-2.5788821060000005e+00 + 6.8948724000000006e-01 * logT + T * (-1.3589496300078514e-03 + T * (2.9453181030730083e-07 + T * (-3.6375500438737303e-11 + 1.9012757050901321e-15 * T))) - -8.4501744089999993e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[46] = C[6] * C[0] * kf / Kc;

  //rxn 47
  kf = exp(2.3025850929940457e+01 - (1.8115904334929860e+03 / T));
  fwd_rxn_rates[47] = C[1] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-5.3558688529999987e+00 + 1.4145433000000001e+00 * logT + T * (-1.9474646018526665e-03 + T * (-9.3253826300068034e-07 + T * (1.0173314456415985e-09 + -2.7442253795361335e-13 * T))) - -3.4449723939999996e+04 / T);
  } else {
    Kc = (7.5121151939999997e+00 + -5.3812269999999884e-01 * logT + T * (-1.0914845804578513e-03 + T * (3.1063749064063419e-07 + T * (-4.6347843655403966e-11 + 2.8676083400901321e-15 * T))) - -3.3757512300000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[47] = C[4] * C[5] * kf / Kc;

  //rxn 48
  kf = 165000000000.0;
  fwd_rxn_rates[48] = C[1] * C[9] * kf;
  if (T <= 1000.0) {
    Kc = (4.6682364710000002e+00 + -1.0912459799999996e+00 * logT + T * (3.6675737421473335e-03 + T * (-2.8425613505006802e-06 + T * (1.3552334365582656e-09 + -2.8517527465361337e-13 * T))) - -1.1745005273000002e+04 / T);
  } else {
    Kc = (-3.8932999959999997e+00 + 4.5148333999999979e-01 * logT + T * (-4.8616360130785134e-04 + T * (4.7096267473967532e-08 + T * (-9.5411978040397240e-13 + -1.2275900640986782e-16 * T))) - -1.1984959922000009e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[48] = C[8] * C[0] * kf / Kc;

  //rxn 49
  kf = 600000000000.0;
  fwd_rxn_rates[49] = C[1] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (3.0778036030000000e+00 + -1.5890882700000000e+00 * logT + T * (5.2103980314733352e-04 + T * (4.8922002533265336e-07 + T * (-2.5168856019173461e-10 + 4.2822007546386620e-14 * T))) - -5.5032701199999996e+04 / T);
  } else {
    Kc = (5.8439448840000008e+00 + -2.0883834200000000e+00 * logT + T * (1.7917537365421488e-03 + T * (-2.6303292102603245e-07 + T * (2.7958758311262697e-11 + -1.3971341599098680e-15 * T))) - -5.4961679600000003e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[49] = C[12] * kf / Kc;

  //rxn 50
  kf = 30000000000.0;
  fwd_rxn_rates[50] = C[1] * C[11] * kf;
  if (T <= 1000.0) {
    Kc = (4.8472794779999990e+00 + -8.6445633999999982e-01 * logT + T * (5.3354852401473326e-03 + T * (-4.9000173080006795e-06 + T * (2.5006285398082653e-09 + -5.3626778245361335e-13 * T))) - -6.0911179730000076e+03 / T);
  } else {
    Kc = (-7.3235675959999993e+00 + 1.4237055000000005e+00 * logT + T * (-1.8671875695078512e-03 + T * (4.4263698114063416e-07 + T * (-6.0680019855403972e-11 + 3.5802555950901316e-15 * T))) - -6.3373821219999954e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[50] = C[9] * C[0] * kf / Kc;

  //rxn 51
  kf = exp(3.0262909956065194e+01 - 0.534 * logT - (2.6972568676451124e+02 / T));
  fwd_rxn_rates[51] = C[1] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-4.7754709669999986e+00 + -2.3714270000000148e-02 * logT + T * (-7.8409652753526661e-03 + T * (7.2416402236659874e-06 + T * (-3.4669273626917350e-09 + 7.0627691304638665e-13 * T))) - -5.2165306299999997e+04 / T);
  } else {
    Kc = (1.5114795359000002e+01 + -3.7108662350000001e+00 * logT + T * (3.0755231765421482e-03 + T * (-4.5761910435936572e-07 + T * (5.2270059227929359e-11 + -2.7549895549098682e-15 * T))) - -5.1717588789999994e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[51] = C[13] * kf / Kc;

  //rxn 52
  kf = exp(1.3399995114002609e+01 + 1.62 * logT - (5.4549000830733239e+03 / T));
  fwd_rxn_rates[52] = C[1] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (9.0075157909999994e+00 + -1.6319546100000002e+00 * logT + T * (1.1831225649647333e-02 + T * (-1.0487998723000681e-05 + T * (5.1466948123082656e-09 + -1.0750827934536134e-12 * T))) - 3.0005132700000286e+02 / T);
  } else {
    Kc = (-1.5763732020999999e+01 + 3.0481454150000000e+00 * logT + T * (-3.1002243900078510e-03 + T * (5.4086189530730073e-07 + T * (-6.7233924605403965e-11 + 3.7562663850901325e-15 * T))) - -1.7988993200000004e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[52] = C[12] * C[0] * kf / Kc;

  //rxn 53
  kf = exp(2.0809443533187462e+01 + 0.48 * logT - (-1.3083708686338232e+02 / T));
  fwd_rxn_rates[53] = C[1] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (-4.1741398699999976e-01 + -9.2746269000000048e-01 * logT + T * (-3.3322041853526664e-03 + T * (3.9236760336659864e-06 + T * (-2.0511764001917343e-09 + 4.4197882754638669e-13 * T))) - -4.3622181560000005e+04 / T);
  } else {
    Kc = (7.8161453040000017e+00 + -2.5114843100000002e+00 * logT + T * (2.1215227915421485e-03 + T * (-3.2302200269269904e-07 + T * (3.4770862227929353e-11 + -1.7517346699098684e-15 * T))) - -4.3481410349999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[53] = C[17] * kf / Kc;

  //rxn 54
  kf = 73400000000.0;
  fwd_rxn_rates[54] = C[1] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (2.0410511910000002e+00 + -7.9732125000000043e-01 * logT + T * (5.3070461946473331e-03 + T * (-5.3735468780006796e-06 + T * (2.8648853818082653e-09 + -6.3091153790361341e-13 * T))) - -4.4575246033000003e+04 / T);
  } else {
    Kc = (-5.5182880159999996e+00 + 7.8029042000000004e-01 * logT + T * (-1.4719151400078511e-03 + T * (3.3084785347396752e-07 + T * (-4.4889596605403977e-11 + 2.6505818300901323e-15 * T))) - -4.4587609371999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[54] = C[0] * C[14] * kf / Kc;

  //rxn 55
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.8115904334929860e+03 / T));
  fwd_rxn_rates[55] = C[1] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (8.7467263529999997e+00 + -2.4298339699999998e+00 * logT + T * (7.7525283646473339e-03 + T * (-5.2315471480006795e-06 + T * (2.2896104081415984e-09 + -4.4037962095361341e-13 * T))) - -1.4358616870000000e+04 / T);
  } else {
    Kc = (-6.8311835360000011e+00 + 4.3197560000000013e-01 * logT + T * (-2.7711641345785128e-04 + T * (1.1192948564063416e-07 + T * (-1.8264789938737294e-11 + 1.1765071700901325e-15 * T))) - -1.4720333869999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[55] = C[18] * kf / Kc;

  //rxn 56
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.3083708686338232e+03 / T));
  fwd_rxn_rates[56] = C[1] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (1.8183566103000000e+01 + -4.1875191500000000e+00 * logT + T * (8.5624643446473338e-03 + T * (-5.3305881330006796e-06 + T * (2.5459075081415984e-09 + -5.5508275995361342e-13 * T))) - -1.0186102099999998e+04 / T);
  } else {
    Kc = (-9.7901739960000000e+00 + 5.1010890999999980e-01 * logT + T * (-6.6425189845785177e-04 + T * (2.9436735230730079e-07 + T * (-5.0997417938737298e-11 + 3.3629701750901327e-15 * T))) - -1.1349995079999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[56] = C[19] * kf / Kc;

  //rxn 57
  kf = exp(1.0957799582307658e+01 + 1.9 * logT - (1.3798280468438243e+03 / T));
  fwd_rxn_rates[57] = C[1] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (4.6494588109999997e+00 + -7.2820618999999986e-01 * logT + T * (7.3224645596473327e-03 + T * (-7.1700345330006791e-06 + T * (3.7309438498082653e-09 + -8.1078470795361340e-13 * T))) - -8.2430734129999964e+03 / T);
  } else {
    Kc = (-8.4650819659999996e+00 + 1.8487634900000003e+00 * logT + T * (-2.1462240050078513e-03 + T * (4.0626479364063411e-07 + T * (-4.9734727605403966e-11 + 2.7530115000901327e-15 * T))) - -8.4160683719999997e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[57] = C[16] * C[0] * kf / Kc;

  //rxn 58
  kf = exp(2.0776806603874441e+01 + 0.5 * logT - (4.3276882577887996e+01 / T));
  fwd_rxn_rates[58] = C[1] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-5.8819444470000013e+00 + 3.5150664000000020e-01 * logT + T * (-1.0413817970352667e-02 + T * (9.8852329319993209e-06 + T * (-5.0522906418584007e-09 + 1.0882798510463865e-12 * T))) - -4.7922511829999996e+04 / T);
  } else {
    Kc = (1.3541570854000000e+01 + -3.4029577900000003e+00 * logT + T * (2.7240306265421477e-03 + T * (-4.3566619435936569e-07 + T * (4.9539684894596029e-11 + -2.6102400199098675e-15 * T))) - -4.7606028330000001e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[58] = C[20] * kf / Kc;

  //rxn 59
  kf = 20000000000.0;
  fwd_rxn_rates[59] = C[1] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-4.5146815290000006e+00 + 7.7416508999999945e-01 * logT + T * (-3.7622679903526668e-03 + T * (1.9851886486659860e-06 + T * (-6.0984295852506768e-10 + 7.1573740546386621e-14 * T))) - -3.7506638102999997e+04 / T);
  } else {
    Kc = (6.1822468740000014e+00 + -1.0946964200000000e+00 * logT + T * (2.5241519999214760e-04 + T * (-2.8686694692699044e-08 + T * (3.3009245612626810e-12 + -1.7523033990986813e-16 * T))) - -3.7177144851999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[59] = C[0] * C[17] * kf / Kc;

  //rxn 60
  kf = exp(1.8921456031864853e+01 + 0.65 * logT - (-1.4291435642000221e+02 / T));
  fwd_rxn_rates[60] = C[1] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-4.8274173550000015e+00 + 1.3017166500000004e+00 * logT + T * (-2.9935444053526667e-03 + T * (7.3590651033265326e-07 + T * (-2.4925531858401223e-11 + -2.3085036953613398e-14 * T))) - -2.2196668699999991e+03 / T);
  } else {
    Kc = (8.4070789640000001e+00 + -8.1406030999999990e-01 * logT + T * (-4.2871893045785163e-04 + T * (1.4839548864063423e-07 + T * (-2.3291345238737306e-11 + 1.4940608900901322e-15 * T))) - -1.5969123300000010e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[60] = C[4] * C[12] * kf / Kc;

  //rxn 61
  kf = exp(2.4213694352336510e+01 - 0.09 * logT - (3.0696393456408930e+02 / T));
  fwd_rxn_rates[61] = C[1] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-8.6778462420000011e+00 + 2.0333554899999999e+00 * logT + T * (-4.9998856653526661e-03 + T * (1.4701077336659863e-06 + T * (-1.4357743602506815e-10 + -3.2727361953613374e-14 * T))) - -2.0766566299999995e+03 / T);
  } else {
    Kc = (9.0961573440000016e+00 + -8.6663478999999999e-01 * logT + T * (-9.0648176845785139e-04 + T * (2.6250319930730089e-07 + T * (-3.8864218188737303e-11 + 2.3851941150901325e-15 * T))) - -1.3094510299999984e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[61] = C[11] * C[5] * kf / Kc;

  //rxn 62
  kf = exp(2.1611157094298868e+01 + 0.515 * logT - (2.5160978242958137e+01 / T));
  fwd_rxn_rates[62] = C[1] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.5318784197000001e+01 + 2.1091918200000004e+00 * logT + T * (-1.1223753950352668e-02 + T * (9.9842739169993203e-06 + T * (-5.3085877418584011e-09 + 1.2029829900463864e-12 * T))) - -5.2095026599999997e+04 / T);
  } else {
    Kc = (1.6500561313999999e+01 + -3.4810910999999995e+00 * logT + T * (3.1111661115421482e-03 + T * (-6.1810406102603236e-07 + T * (8.2272312894596034e-11 + -4.7967030249098682e-15 * T))) - -5.0976367120000003e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[62] = C[20] * kf / Kc;

  //rxn 63
  kf = exp(1.0633448706218790e+01 + 1.63 * logT - (9.6819444278902915e+02 / T));
  fwd_rxn_rates[63] = C[1] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-9.4368397500000007e+00 + 1.7576851800000002e+00 * logT + T * (-8.0993597999999990e-04 + T * (9.9040985000000045e-08 + T * (-2.5629710000000004e-10 + 1.1470313900000000e-13 * T))) - -4.1725147699999998e+03 / T);
  } else {
    Kc = (2.9589904599999994e+00 + -7.8133309999999678e-02 * logT + T * (3.8713548500000049e-04 + T * (-1.8243786666666668e-07 + T * (3.2732628000000005e-11 + -2.1864630050000003e-15 * T))) - -3.3703387899999998e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[63] = C[1] * C[18] * kf / Kc;

  //rxn 64
  kf = 20000000000.0;
  fwd_rxn_rates[64] = C[1] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.3951521279000000e+01 + 2.5318502699999996e+00 * logT + T * (-4.5722039703526667e-03 + T * (2.0842296336659861e-06 + T * (-8.6614005852506772e-10 + 1.8627687954638662e-13 * T))) - -4.1679152872999999e+04 / T);
  } else {
    Kc = (9.1412373340000013e+00 + -1.1728297299999997e+00 * logT + T * (6.3955068499214809e-04 + T * (-2.1112456135936572e-07 + T * (3.6033552561262686e-11 + -2.3616933449098684e-15 * T))) - -4.0547483641999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[64] = C[0] * C[17] * kf / Kc;

  //rxn 65
  kf = exp(2.1128730945054574e+01 + 0.5 * logT - (-5.5354152134507899e+01 / T));
  fwd_rxn_rates[65] = C[1] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4264257105000000e+01 + 3.0594018300000005e+00 * logT + T * (-3.8034803853526666e-03 + T * (8.3494749533265330e-07 + T * (-2.8122263185840126e-10 + 9.1618102046386605e-14 * T))) - -6.3921816399999989e+03 / T);
  } else {
    Kc = (1.1366069423999999e+01 + -8.9219361999999958e-01 * logT + T * (-4.1583445457851146e-05 + T * (-3.4042378026032449e-08 + T * (9.4412827612626981e-12 + -6.9240211490986809e-16 * T))) - -4.9672511200000008e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[65] = C[4] * C[12] * kf / Kc;

  //rxn 66
  kf = exp(2.6291610340707507e+01 - 0.23 * logT - (5.3844493439930409e+02 / T));
  fwd_rxn_rates[66] = C[1] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.8114685991999998e+01 + 3.7910406700000001e+00 * logT + T * (-5.8098216453526669e-03 + T * (1.5691487186659863e-06 + T * (-3.9987453602506819e-10 + 8.1975777046386629e-14 * T))) - -6.2491713999999993e+03 / T);
  } else {
    Kc = (1.2055147804000001e+01 + -9.4476809999999967e-01 * logT + T * (-5.1934628345785090e-04 + T * (8.0065332640634215e-08 + T * (-6.1315901887372989e-12 + 1.9873111009013216e-16 * T))) - -4.6797898199999981e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[66] = C[11] * C[5] * kf / Kc;

  //rxn 67
  kf = exp(9.7409686230383539e+00 + 2.1 * logT - (2.4506792808641226e+03 / T));
  fwd_rxn_rates[67] = C[1] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.0113989271000001e+01 + -2.0071755199999997e+00 * logT + T * (1.4404078344647332e-02 + T * (-1.3131591431334014e-05 + T * (6.7320580914749317e-09 + -1.4570857314536132e-12 * T))) - -3.9427431429999997e+03 / T);
  } else {
    Kc = (-1.4190507516000000e+01 + 2.7402369699999998e+00 * logT + T * (-2.7487318400078514e-03 + T * (5.1890898530730080e-07 + T * (-6.4503550272070642e-11 + 3.6115168500901318e-15 * T))) - -4.2914503919999988e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[67] = C[18] * C[0] * kf / Kc;

  //rxn 68
  kf = exp(8.3428398042714598e+00 + 2.1 * logT - (2.4506792808641226e+03 / T));
  fwd_rxn_rates[68] = C[1] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.9550829021000002e+01 + -3.7648607000000003e+00 * logT + T * (1.5214014324647335e-02 + T * (-1.3230632416334013e-05 + T * (6.9883551914749320e-09 + -1.5717888704536133e-12 * T))) - 2.2977162700000190e+02 / T);
  } else {
    Kc = (-1.7149497975999999e+01 + 2.8183702799999999e+00 * logT + T * (-3.1358673250078519e-03 + T * (7.0134685197396737e-07 + T * (-9.7236178272070646e-11 + 5.7979798550901317e-15 * T))) - -9.2111160199999722e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[68] = C[19] * C[0] * kf / Kc;

  //rxn 69
  kf = exp(3.2236191301916641e+01 - 1.0 * logT);
  fwd_rxn_rates[69] = C[1] * C[21] * kf;
  if (T <= 1000.0) {
    Kc = (1.2744399808999999e+01 + -3.5809762359999997e+00 * logT + T * (4.9758008996473348e-03 + T * (-1.1733718996673462e-06 + T * (-1.2198840019173490e-10 + 1.2162106804638661e-13 * T))) - -6.5884072400000005e+04 / T);
  } else {
    Kc = (-5.8992561560000008e+00 + -5.2023688999999962e-01 * logT + T * (6.0472382154214870e-04 + T * (-8.9179627692699182e-08 + T * (1.3601826977929366e-11 + -9.2001223990986803e-16 * T))) - -6.6658725700000010e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[69] = C[22] * kf / Kc;

  //rxn 70
  kf = exp(2.2446032434687513e+01 - (1.2077269556619906e+03 / T));
  fwd_rxn_rates[70] = C[1] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-4.8862673529999991e+00 + 9.0378535599999998e-01 * logT + T * (-1.0923385640352667e-02 + T * (1.0239687116999320e-05 + T * (-5.3150857001917346e-09 + 1.1607908520463867e-12 * T))) - -1.7042793799999999e+04 / T);
  } else {
    Kc = (1.3095133554000000e+01 + -2.6308456500000004e+00 * logT + T * (2.1842812915421487e-03 + T * (-3.8464583102603235e-07 + T * (4.5851726144596027e-11 + -2.5068591649098675e-15 * T))) - -1.6796785199999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[70] = C[23] * kf / Kc;

  //rxn 71
  kf = exp(2.2528270532924488e+01 + 0.27 * logT - (1.4090147816056557e+02 / T));
  fwd_rxn_rates[71] = C[1] * C[23] * kf;
  if (T <= 1000.0) {
    Kc = (-2.2132614670000001e+00 + -7.5326497000000003e-01 * logT + T * (-4.5426570453526664e-03 + T * (5.1963480003326537e-06 + T * (-2.7827575501917343e-09 + 6.1366750004638666e-13 * T))) - -5.5243730769999995e+04 / T);
  } else {
    Kc = (6.4453412840000022e+00 + -2.4806128500000000e+00 * logT + T * (2.1575929615421478e-03 + T * (-3.3832594602603260e-07 + T * (3.7883029561262699e-11 + -1.9722678699098683e-15 * T))) - -5.5146647660000002e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[71] = C[24] * kf / Kc;

  //rxn 72
  kf = 30000000000.0;
  fwd_rxn_rates[72] = C[1] * C[23] * kf;
  if (T <= 1000.0) {
    Kc = (9.1183121770000000e+00 + -2.5594542359999997e+00 * logT + T * (1.4913646014647333e-02 + T * (-1.3486045616334013e-05 + T * (6.9948531498082656e-09 + -1.5295967324536134e-12 * T))) - -3.4822461173000003e+04 / T);
  } else {
    Kc = (-1.3744070216000001e+01 + 1.9681248299999998e+00 * logT + T * (-2.2089825050078515e-03 + T * (4.6788862197396742e-07 + T * (-6.0815591522070634e-11 + 3.5081359950901319e-15 * T))) - -3.5100693522000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[72] = C[0] * C[22] * kf / Kc;

  //rxn 73
  kf = exp(2.0107079697522593e+01 + 0.454 * logT - (9.1585960804367619e+02 / T));
  fwd_rxn_rates[73] = C[1] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (3.2092969330000005e+00 + -1.1527358000000003e+00 * logT + T * (1.6919667746473337e-03 + T * (-1.2307914163340125e-06 + T * (7.7051789147493195e-10 + -1.9687684495361349e-13 * T))) - -1.7721809329999996e+04 / T);
  } else {
    Kc = (6.1852026639999984e+00 + -1.5814547499999998e+00 * logT + T * (1.3759285615421498e-03 + T * (-2.1188125769269901e-07 + T * (2.3328972061262663e-11 + -1.1967757749098668e-15 * T))) - -1.7556026039999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[73] = C[25] * kf / Kc;

  //rxn 74
  kf = exp(7.1891677384203225e+00 + 2.53 * logT - (6.1594074738761519e+03 / T));
  fwd_rxn_rates[74] = C[1] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (6.4453062909999996e+00 + -9.0240390999999986e-01 * logT + T * (8.5329174196473335e-03 + T * (-8.4427064996673472e-06 + T * (4.4625249998082653e-09 + -9.8247338045361357e-13 * T))) - 3.3784757970000028e+03 / T);
  } else {
    Kc = (-7.0942779460000009e+00 + 1.8178920299999994e+00 * logT + T * (-2.1822941750078515e-03 + T * (4.2156873697396772e-07 + T * (-5.2846894938737325e-11 + 2.9735447000901326e-15 * T))) - 3.2491689379999980e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[74] = C[23] * C[0] * kf / Kc;

  //rxn 75
  kf = exp(3.3886771157681913e+01 - 0.99 * logT - (7.9508691247747720e+02 / T));
  fwd_rxn_rates[75] = C[1] * C[25] * kf;
  if (T <= 1000.0) {
    Kc = (9.2133753299999954e-01 + -1.5150407599999998e+00 * logT + T * (-6.5747689035266588e-04 + T * (1.7049246836659875e-06 + T * (-9.1116399185840205e-10 + 1.9088383504638650e-13 * T))) - -4.9837491899999994e+04 / T);
  } else {
    Kc = (5.4826342439999998e+00 + -2.3827749300000001e+00 * logT + T * (2.1439977615421487e-03 + T * (-3.4059000602603242e-07 + T * (3.8495260394596016e-11 + -2.0180657249098672e-15 * T))) - -4.9757573099999994e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[75] = C[26] * kf / Kc;

  //rxn 76
  kf = 2000000000.0;
  fwd_rxn_rates[76] = C[1] * C[25] * kf;
  if (T <= 1000.0) {
    Kc = (1.0227478909999994e+00 + -5.0293307999999914e-01 * logT + T * (2.2982935996473334e-03 + T * (-2.0155670830006801e-06 + T * (9.0924955814159900e-10 + -1.7192903545361343e-13 * T))) - -3.4143445642999999e+04 / T);
  } else {
    Kc = (-6.8341393259999972e+00 + 9.1873392999999970e-01 * logT + T * (-1.4006297750078526e-03 + T * (2.9512404864063403e-07 + T * (-3.8292837438737289e-11 + 2.1980526050901319e-15 * T))) - -3.4341452682000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[76] = C[0] * C[24] * kf / Kc;

  //rxn 77
  kf = exp(1.1652687407345388e+01 + 1.9 * logT - (3.7892433233894953e+03 / T));
  fwd_rxn_rates[77] = C[1] * C[26] * kf;
  if (T <= 1000.0) {
    Kc = (3.3107072910000004e+00 + -1.4062811999999969e-01 * logT + T * (4.6477372646473326e-03 + T * (-4.9512831830006802e-06 + T * (2.5909314414749330e-09 + -5.5968971545361332e-13 * T))) - -2.0277630729999983e+03 / T);
  } else {
    Kc = (-6.1315709060000003e+00 + 1.7200541100000000e+00 * logT + T * (-2.1686989750078507e-03 + T * (4.2383279697396743e-07 + T * (-5.3459125772070655e-11 + 3.0193425550901323e-15 * T))) - -2.1399056219999984e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[77] = C[25] * C[0] * kf / Kc;

  //rxn 78
  kf = 100000000000.0;
  fwd_rxn_rates[78] = C[1] * C[27] * kf;
  if (T <= 1000.0) {
    Kc = (-1.2330860013999999e+01 + 3.0264161799999991e+00 * logT + T * (-1.0315994435352666e-02 + T * (5.4964795886659863e-06 + T * (-1.9214094106917347e-09 + 3.0526019859638665e-13 * T))) - -9.3803786000000036e+03 / T);
  } else {
    Kc = (2.3943113603999997e+01 + -3.1209817800000001e+00 * logT + T * (1.3165368615421485e-03 + T * (-2.3621509285936576e-07 + T * (3.0141541061262692e-11 + -1.7464288299098678e-15 * T))) - -8.0267475999999988e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[78] = C[11] * C[14] * kf / Kc;

  //rxn 79
  kf = exp(2.4635288842374557e+01 - (4.0257565188733020e+03 / T));
  fwd_rxn_rates[79] = C[1] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (1.4442458709999997e+00 + -3.9783779999999602e-02 * logT + T * (3.7583348246473334e-03 + T * (-4.3020840996673466e-06 + T * (2.3407493931415991e-09 + -5.2140112795361349e-13 * T))) - 7.1077196699999968e+02 / T);
  } else {
    Kc = (-9.2750347709999996e+00 + 1.9541876699999996e+00 * logT + T * (-2.4838299000078507e-03 + T * (5.1256640197396746e-07 + T * (-6.8054312605403973e-11 + 4.0050762600901320e-15 * T))) - 4.5444928800000253e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[79] = C[27] * C[0] * kf / Kc;

  //rxn 80
  kf = exp(2.3148068562664704e+01 - (1.7250366683372099e+03 / T));
  fwd_rxn_rates[80] = C[1] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (-9.2732791070000005e+00 + 2.6172875699999998e+00 * logT + T * (-8.3591370153526662e-03 + T * (4.0236300486659869e-06 + T * (-1.2756786706917347e-09 + 1.8270044959638663e-13 * T))) - -1.6329829059999996e+04 / T);
  } else {
    Kc = (1.8123589218999999e+01 + -2.0103939999999998e+00 * logT + T * (1.4941518654214888e-04 + T * (3.0571180473967484e-08 + T * (-8.1340187720706427e-12 + 6.2018043009013177e-16 * T))) - -1.5298894890000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[80] = C[12] * C[14] * kf / Kc;

  //rxn 81
  kf = 10000000000.0;
  fwd_rxn_rates[81] = C[1] * C[29] * kf;
  if (T <= 1000.0) {
    Kc = (-2.5521339999999988e+00 + 8.9346299999999990e-01 * logT + T * (-6.4766644500000008e-03 + T * (5.5786861000000013e-06 + T * (-2.8160962766666671e-09 + 6.0000089250000002e-13 * T))) - -1.5074532340000000e+04 / T);
  } else {
    Kc = (9.6465531850000001e+00 + -1.4125317800000001e+00 * logT + T * (1.1056187249999998e-03 + T * (-2.6725665833333327e-07 + T * (3.9455622666666665e-11 + -2.4771859549999999e-15 * T))) - -1.4815679110000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[81] = C[1] * C[28] * kf / Kc;

  //rxn 82
  kf = exp(1.0668955394675699e+01 + 1.5 * logT - (4.0056277362789355e+04 / T));
  fwd_rxn_rates[82] = C[0] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (-2.4584651780000000e+00 + -1.3014144000000005e-01 * logT + T * (-8.6392503799999978e-03 + T * (9.2972229116666652e-06 + T * (-4.9160617820000005e-09 + 1.0728903654500000e-12 * T))) - 9.5306447299999854e+02 / T);
  } else {
    Kc = (1.3334433319999999e+01 + -3.2917747299999993e+00 * logT + T * (3.5934379315500000e-03 + T * (-6.5386985616666657e-07 + T * (7.9660458833333329e-11 + -4.4023165000000007e-15 * T))) - 1.1061990220000007e+03 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[82] = C[17] * kf / Kc;

  //rxn 83
  kf = exp(1.2283033686666302e+01 + 1.51 * logT - (1.7260431074669282e+03 / T));
  fwd_rxn_rates[83] = C[4] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (-2.2370938510000000e+00 + 3.6229401000000028e-01 * logT + T * (-3.8078186646473330e-03 + T * (3.5634357830006797e-06 + T * (-1.8136705573082654e-09 + 3.8919905395361344e-13 * T))) - -7.5172121870000010e+03 / T);
  } else {
    Kc = (4.1445887660000000e+00 + -8.9617436999999978e-01 * logT + T * (8.3894538700785134e-04 + T * (-1.3167241797396752e-07 + T * (1.4205879822070639e-11 + -7.4733377509013216e-16 * T))) - -7.4391352780000007e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[83] = C[1] * C[5] * kf / Kc;

  //rxn 84
  kf = exp(2.5027330930150580e+01 - 0.37 * logT);
  fwd_rxn_rates[84] = C[4] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (7.3508198260000004e+00 + -2.7079181700000001e+00 * logT + T * (2.1299063115000003e-03 + T * (1.2496155466666669e-06 + T * (-1.1512345533333333e-09 + 2.9481571150000003e-13 * T))) - -2.4932743220000000e+04 / T);
  } else {
    Kc = (-4.0164630899999985e+00 + -1.0207724900000006e+00 * logT + T * (1.9057287540000000e-03 + T * (-3.5906711766666662e-07 + T * (4.5589858100000000e-11 + -2.6136652849999998e-15 * T))) - -2.5579101699999999e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[84] = C[7] * kf / Kc;

  //rxn 85
  kf = exp(3.5751506887855933e+00 + 2.4 * logT - (-1.0617932818528334e+03 / T));
  fwd_rxn_rates[85] = C[4] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (2.0278753680000001e+00 + -6.1712319999999909e-01 * logT + T * (-2.5655894999999972e-04 + T * (6.5459820833333341e-07 + T * (-3.2114751666666654e-10 + 5.7820423999999999e-14 * T))) - -8.4016286199999995e+03 / T);
  } else {
    Kc = (1.3800786099999991e+00 + -5.8236206999999984e-01 * logT + T * (4.9704224715000018e-04 + T * (-6.2522419183333327e-08 + T * (5.7360453583333335e-12 + -2.7170195449999994e-16 * T))) - -8.5040320000000011e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[85] = C[2] * C[5] * kf / Kc;

  //rxn 86
  kf = exp(2.3397414486372941e+01 - (-2.5160978242958137e+02 / T));
  fwd_rxn_rates[86] = C[4] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (-4.9137694999999981e-01 + -3.1271651999999905e-01 * logT + T * (1.0586348849999999e-03 + T * (-1.5680872316666664e-06 + T * (1.0823547516666667e-09 + -2.8203297000000007e-13 * T))) - -3.5267558860000005e+04 / T);
  } else {
    Kc = (2.9517713799999998e+00 + -7.9356824000000037e-01 * logT + T * (4.3587786700000010e-04 + T * (-6.9147710833333326e-08 + T * (7.1773627999999992e-12 + -2.9010321499999993e-16 * T))) - -3.5063268533000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[86] = C[3] * C[5] * kf / Kc;

  //rxn 87
  kf = exp(2.1416413017506358e+01 - (2.1487475419486250e+02 / T));
  fwd_rxn_rates[87] = C[4] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-6.9580548999999925e-01 + 2.3231045000000039e-01 * logT + T * (-1.9207073365000000e-03 + T * (1.0545304499999991e-06 + T * (-3.5884544916666667e-10 + 5.3778553999999994e-14 * T))) - -1.5911417119999998e+04 / T);
  } else {
    Kc = (1.5657066599999991e+00 + -2.0668712999999928e-01 * logT + T * (-5.2000424300000002e-04 + T * (1.6285939233333333e-07 + T * (-2.2169620616666662e-11 + 1.1539419300000000e-15 * T))) - -1.5889309687000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[87] = C[6] * C[5] * kf / Kc;

  //rxn 88
  kf = exp(3.5069404645972853e+01 - (1.4799687402507976e+04 / T));
  fwd_rxn_rates[88] = C[4] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-6.9580548999999925e-01 + 2.3231045000000039e-01 * logT + T * (-1.9207073365000000e-03 + T * (1.0545304499999991e-06 + T * (-3.5884544916666667e-10 + 5.3778553999999994e-14 * T))) - -1.5911417119999998e+04 / T);
  } else {
    Kc = (1.5657066599999991e+00 + -2.0668712999999928e-01 * logT + T * (-5.2000424300000002e-04 + T * (1.6285939233333333e-07 + T * (-2.2169620616666662e-11 + 1.1539419300000000e-15 * T))) - -1.5889309687000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[88] = C[6] * C[5] * kf / Kc;

  //rxn 89
  kf = 50000000000.0;
  fwd_rxn_rates[89] = C[4] * C[8] * kf;
  if (T <= 1000.0) {
    Kc = (-8.9893508499999930e-01 + -4.6672151000000062e-01 * logT + T * (1.0562507823526665e-03 + T * (-7.2248605449931987e-07 + T * (4.6003117544173469e-10 + -1.2675303229638660e-13 * T))) - -7.7929389859999996e+04 / T);
  } else {
    Kc = (-1.5358240940000001e+00 + -3.7037093000000043e-01 * logT + T * (7.3305438125785137e-04 + T * (-1.7548291347396754e-07 + T * (2.3380837997070637e-11 + -1.3616614885901321e-15 * T))) - -7.7988164799999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[89] = C[1] * C[14] * kf / Kc;

  //rxn 90
  kf = 30000000000.0;
  fwd_rxn_rates[90] = C[4] * C[9] * kf;
  if (T <= 1000.0) {
    Kc = (1.7282501950000002e+00 + -7.6064623999999936e-01 * logT + T * (-5.8322167014733344e-04 + T * (1.8084994730006802e-06 + T * (-1.0496207698082652e-09 + 2.1898323095361339e-13 * T))) - -4.5099149099999995e+04 / T);
  } else {
    Kc = (8.9163925999999893e-02 + -6.9917801000000024e-01 * logT + T * (1.7188059199578511e-03 + T * (-4.5923449947396753e-07 + T * (6.7316314822070638e-11 + -4.1350023250901320e-15 * T))) - -4.5385515350000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[90] = C[1] * C[16] * kf / Kc;

  //rxn 91
  kf = 20000000000.0;
  fwd_rxn_rates[91] = C[4] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (-8.4150539499999999e-01 + -4.6097095000000010e-01 * logT + T * (-4.2379441561473333e-03 + T * (4.9848606630006789e-06 + T * (-2.5163734364749319e-09 + 5.0628666545361342e-13 * T))) - -3.8454417459999997e+04 / T);
  } else {
    Kc = (4.2680494560000000e+00 + -1.7062987100000004e+00 * logT + T * (2.4975890804578519e-03 + T * (-5.2335789530730089e-07 + T * (6.9514893488737301e-11 + -4.0677022200901327e-15 * T))) - -3.8644433400000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[91] = C[1] * C[17] * kf / Kc;

  //rxn 92
  kf = exp(9.3325580047004326e+00 + 2.0 * logT - (1.5096586945774882e+03 / T));
  fwd_rxn_rates[92] = C[4] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (-1.5739062999999964e-01 + -6.6236889999999882e-02 * logT + T * (-1.4007659100000007e-04 + T * (-4.3023756000000006e-07 + T * (4.5052062583333334e-10 + -1.3428221950000000e-13 * T))) - -9.1155539600000047e+03 / T);
  } else {
    Kc = (-1.4160766999999996e-01 + -5.4531579999999913e-02 * logT + T * (-5.2849545749999983e-04 + T * (2.1046897983333333e-07 + T * (-3.3330269116666662e-11 + 2.0729778300000000e-15 * T))) - -9.1141216999999888e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[92] = C[9] * C[5] * kf / Kc;

  //rxn 93
  kf = 30000000000.0;
  fwd_rxn_rates[93] = C[4] * C[11] * kf;
  if (T <= 1000.0) {
    Kc = (1.9260708619999996e+00 + -8.9689638999999977e-01 * logT + T * (-2.5702009896473336e-03 + T * (4.0785166980006795e-06 + T * (-2.2799360798082651e-09 + 4.9350015645361341e-13 * T))) - -4.2947193660000004e+04 / T);
  } else {
    Kc = (1.2306782959999998e+00 + -1.1242360000000002e+00 * logT + T * (1.9978423554578516e-03 + T * (-4.2286231197396754e-07 + T * (5.6371022572070625e-11 + -3.3077582300901331e-15 * T))) - -4.3306829100000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[93] = C[1] * C[17] * kf / Kc;

  //rxn 94
  kf = exp(3.5564817990743961e+01 - 1.43 * logT - (6.6928202126268650e+02 / T));
  fwd_rxn_rates[94] = C[4] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0545270920000003e+00 + -9.5021000999999972e-01 * logT + T * (-7.4202735650000006e-03 + T * (9.1493264216666673e-06 + T * (-5.0273651100000005e-09 + 1.1113648879999998e-12 * T))) - -4.5702844960000002e+04 / T);
  } else {
    Kc = (5.1344918899999987e+00 + -2.5888974800000000e+00 * logT + T * (3.1527495569999998e-03 + T * (-5.8406168299999986e-07 + T * (7.2831030133333355e-11 + -4.1043009099999999e-15 * T))) - -4.6009115999999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[94] = C[20] * kf / Kc;

  //rxn 95
  kf = exp(1.0933106969717286e+01 + 1.6 * logT - (2.7274500415366620e+03 / T));
  fwd_rxn_rates[95] = C[4] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0828526300000001e+00 + 2.9571340000000079e-01 * logT + T * (-3.3859809350000002e-04 + T * (-1.7214274166666665e-07 + T * (1.1778545249999987e-10 + -2.2428833999999994e-14 * T))) - -4.3497659600000025e+03 / T);
  } else {
    Kc = (-2.3482927800000000e+00 + 5.2948823000000012e-01 * logT + T * (-9.7750956300000002e-04 + T * (2.1460329399999996e-07 + T * (-2.8716743866666666e-11 + 1.6510772150000001e-15 * T))) - -4.3749343999999983e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[95] = C[10] * C[5] * kf / Kc;

  //rxn 96
  kf = exp(3.4098719842032899e+01 - 1.34 * logT - (7.1306212340543357e+02 / T));
  fwd_rxn_rates[96] = C[4] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-3.8504288870000001e+00 + 7.3163884000000001e-01 * logT + T * (-2.0063412599999999e-03 + T * (7.3420122333333307e-07 + T * (-1.1865190416666682e-10 + -9.6423250000000015e-15 * T))) - 1.4301023999999961e+02 / T);
  } else {
    Kc = (6.8907837999999888e-01 + -5.2574480000000090e-02 * logT + T * (-4.7776283799999975e-04 + T * (1.1410771066666666e-07 + T * (-1.5572872949999997e-11 + 8.9113322500000016e-16 * T))) - 2.8746130000000267e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[96] = C[11] * C[5] * kf / Kc;

  //rxn 97
  kf = exp(1.1512925464970229e+01 + 1.6 * logT - (1.5700450423605878e+03 / T));
  fwd_rxn_rates[97] = C[4] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (6.7704219399999994e+00 + -1.2696605999999995e+00 * logT + T * (8.0234069850000003e-03 + T * (-6.9245629400000004e-06 + T * (3.3330242550000006e-09 + -6.8588373949999998e-13 * T))) - -7.2171608599999963e+03 / T);
  } else {
    Kc = (-1.1619143255000001e+01 + 2.1519710450000002e+00 * logT + T * (-2.2612790030000001e-03 + T * (4.0918947733333328e-07 + T * (-5.3028044783333331e-11 + 3.0089326100000001e-15 * T))) - -7.6190252099999998e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[97] = C[12] * C[5] * kf / Kc;

  //rxn 98
  kf = exp(1.0770588040219511e+01 + 1.228 * logT - (3.5225369540141394e+01 / T));
  fwd_rxn_rates[98] = C[4] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (8.7646609250000012e+00 + -2.7147753799999998e+00 * logT + T * (5.9981339853526668e-03 + T * (-2.1263859053326532e-06 + T * (4.5277647235840138e-10 + -3.0169487496386619e-14 * T))) - -1.2169304360000002e+04 / T);
  } else {
    Kc = (-1.1019815694000002e+01 + 5.4938701999999973e-01 * logT + T * (9.0170654545785093e-04 + T * (-2.2374891347396753e-07 + T * (3.1781944238737304e-11 + -1.9292440950901319e-15 * T))) - -1.2992290699999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[98] = C[1] * C[15] * kf / Kc;

  //rxn 99
  kf = 50000000000.0;
  fwd_rxn_rates[99] = C[4] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (-1.9604265999999937e-01 + -4.3502723999999970e-01 * logT + T * (1.4992275299999999e-03 + T * (-1.8101110949999999e-06 + T * (1.0512148244999999e-09 + -2.4171248395000002e-13 * T))) - -5.2092458220000000e+04 / T);
  } else {
    Kc = (-1.3736992500000005e+00 + -1.1588395000000018e-01 * logT + T * (-6.3296975299999975e-04 + T * (1.9917543550000000e-07 + T * (-3.0683716783333336e-11 + 1.9032480549999999e-15 * T))) - -5.2026744650000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[99] = C[5] * C[14] * kf / Kc;

  //rxn 100
  kf = exp(1.5048070819142122e+01 + 1.18 * logT - (-2.2493914549204575e+02 / T));
  fwd_rxn_rates[100] = C[4] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (2.4123649600000006e+00 + -3.6591217999999914e-01 * logT + T * (3.5146458949999997e-03 + T * (-3.6065987499999994e-06 + T * (1.9172732924999999e-09 + -4.2158565400000001e-13 * T))) - -1.5760285599999997e+04 / T);
  } else {
    Kc = (-4.3204932000000014e+00 + 9.5258912000000007e-01 * logT + T * (-1.3072786180000004e-03 + T * (2.7459237566666661e-07 + T * (-3.5528847783333325e-11 + 2.0056777250000003e-15 * T))) - -1.5855203649999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[100] = C[16] * C[5] * kf / Kc;

  //rxn 101
  kf = 5000000000.0;
  fwd_rxn_rates[101] = C[4] * C[18] * kf;
  if (T <= 1000.0) {
    Kc = (-6.7517753799999998e+00 + 1.1364591000000006e+00 * logT + T * (-7.5700866550000006e-03 + T * (5.5486244316666665e-06 + T * (-2.4235135158333333e-09 + 4.6077279449999994e-13 * T))) - -4.5023850290000002e+04 / T);
  } else {
    Kc = (1.0326835639999999e+01 + -1.9908707900000002e+00 * logT + T * (1.0913605869999994e-03 + T * (-1.6035911266666659e-07 + T * (1.7506804383333322e-11 + -9.2256411500000059e-16 * T))) - -4.4616280129999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[101] = C[5] * C[17] * kf / Kc;

  //rxn 102
  kf = 5000000000.0;
  fwd_rxn_rates[102] = C[4] * C[19] * kf;
  if (T <= 1000.0) {
    Kc = (-1.6188615129999999e+01 + 2.8941442800000008e+00 * logT + T * (-8.3800226349999996e-03 + T * (5.6476654166666667e-06 + T * (-2.6798106158333332e-09 + 5.7547593349999999e-13 * T))) - -4.9196365060000004e+04 / T);
  } else {
    Kc = (1.3285826100000000e+01 + -2.0690040999999999e+00 * logT + T * (1.4784960719999999e-03 + T * (-3.4279697933333327e-07 + T * (5.0239432383333326e-11 + -3.1090271200000009e-15 * T))) - -4.7986618920000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[102] = C[5] * C[17] * kf / Kc;

  //rxn 103
  kf = exp(7.2723983925700466e+00 + 2.0 * logT - (-4.2270443448169669e+02 / T));
  fwd_rxn_rates[103] = C[4] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (7.8768954200000012e+00 + -1.6448815099999998e+00 * logT + T * (1.0596259680000001e-02 + T * (-9.5681556483333339e-06 + T * (4.9183875341666663e-09 + -1.0678866774999998e-12 * T))) - -1.1459955330000004e+04 / T);
  } else {
    Kc = (-1.0045918750000000e+01 + 1.8440626000000002e+00 * logT + T * (-1.9097864529999996e-03 + T * (3.8723656733333325e-07 + T * (-5.0297670450000001e-11 + 2.8641830749999994e-15 * T))) - -1.1730585670000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[103] = C[18] * C[5] * kf / Kc;

  //rxn 104
  kf = exp(8.7483049123796235e+00 + 2.0 * logT - (7.5482934728874409e+02 / T));
  fwd_rxn_rates[104] = C[4] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.7313735170000001e+01 + -3.4025666900000000e+00 * logT + T * (1.1406195660000000e-02 + T * (-9.6671966333333349e-06 + T * (5.1746846341666666e-09 + -1.1825898164999999e-12 * T))) - -7.2874405600000027e+03 / T);
  } else {
    Kc = (-1.3004909209999999e+01 + 1.9221959099999995e+00 * logT + T * (-2.2969219380000001e-03 + T * (5.6967443399999993e-07 + T * (-8.3030298450000006e-11 + 5.0506460800000001e-15 * T))) - -8.3602468799999988e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[104] = C[19] * C[5] * kf / Kc;

  //rxn 105
  kf = 20000000000.0;
  fwd_rxn_rates[105] = C[4] * C[21] * kf;
  if (T <= 1000.0) {
    Kc = (8.0546465849999986e+00 + -2.1299513599999997e+00 * logT + T * (3.3231887103526668e-03 + T * (2.1651781334013507e-08 + T * (-6.9351768064159861e-10 + 2.2512776495361328e-13 * T))) - -2.4921364860000009e+04 / T);
  } else {
    Kc = (-1.7357044884000000e+01 + 1.8675116199999993e+00 * logT + T * (-6.0765432954214878e-04 + T * (1.9651809692699142e-08 + T * (5.8347015720706415e-12 + -6.7128960509013197e-16 * T))) - -2.6178847100000006e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[105] = C[1] * C[27] * kf / Kc;

  //rxn 106
  kf = exp(-1.5338770774157322e+01 + 4.5 * logT - (-5.0321956485916274e+02 / T));
  fwd_rxn_rates[106] = C[4] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-1.9019542709999993e+00 + -1.6486022400000011e-01 * logT + T * (-1.4206866396473342e-03 + T * (2.2507492813340137e-06 + T * (-1.2325112239749320e-09 + 2.5610194445361339e-13 * T))) - -1.1613319400000002e+04 / T);
  } else {
    Kc = (-2.8316906189999989e+00 + -2.2915998000000082e-01 * logT + T * (1.2467505354578513e-03 + T * (-3.2049217364063418e-07 + T * (4.5323321822070636e-11 + -2.7550767950901321e-15 * T))) - -1.1872049410000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[106] = C[1] * C[28] * kf / Kc;

  //rxn 107
  kf = exp(6.2225762680713688e+00 + 2.3 * logT - (6.7934641255986971e+03 / T));
  fwd_rxn_rates[107] = C[4] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (6.5017972899999954e-01 + -1.0583232240000000e+00 * logT + T * (5.0559778103526666e-03 + T * (-3.3279368186659867e-06 + T * (1.5835850526917346e-09 + -3.4389894804638668e-13 * T))) - 3.4612129400000013e+03 / T);
  } else {
    Kc = (-1.2478243803999998e+01 + 1.1833717999999998e+00 * logT + T * (1.4113181045785107e-04 + T * (-5.3235515307300855e-08 + T * (5.8676991554039706e-12 + -2.7789084009013181e-16 * T))) - 2.9436297000000013e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[107] = C[1] * C[29] * kf / Kc;

  //rxn 108
  kf = exp(1.0425253116340453e+01 + 2.0 * logT - (7.0450739080282783e+03 / T));
  fwd_rxn_rates[108] = C[4] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0749448835999999e+01 + 2.2876013659999996e+00 * logT + T * (-4.7933591900000006e-03 + T * (1.4904491833333333e-06 + T * (-1.1914707499999529e-11 + -1.0122789449999994e-13 * T))) - 6.5016052400000044e+03 / T);
  } else {
    Kc = (9.3949082600000011e+00 + -1.0386583000000003e+00 * logT + T * (2.0952035199999983e-04 + T * (4.0750000666666695e-08 + T * (-1.4359812533333338e-11 + 1.1739552949999999e-15 * T))) - 7.3221117000000086e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[108] = C[21] * C[5] * kf / Kc;

  //rxn 109
  kf = exp(-1.4543249183293838e+01 + 4.0 * logT - (-1.0064391297183255e+03 / T));
  fwd_rxn_rates[109] = C[4] * C[22] * kf;
  if (T <= 1000.0) {
    Kc = (-1.1175233377999998e+01 + 2.4524273459999995e+00 * logT + T * (-9.7798236550000004e-03 + T * (6.2743793300000006e-06 + T * (-2.5081898946666667e-09 + 4.3880239404999997e-13 * T))) - -2.7943148459999997e+04 / T);
  } else {
    Kc = (1.5291898600000000e+01 + -2.2395539800000006e+00 * logT + T * (1.3961657220000001e-03 + T * (-2.8992099316666670e-07 + T * (3.7189303049999993e-11 + -2.1348963650000003e-15 * T))) - -2.7170944299999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[109] = C[12] * C[14] * kf / Kc;

  //rxn 110
  kf = 5000000000.0;
  fwd_rxn_rates[110] = C[4] * C[23] * kf;
  if (T <= 1000.0) {
    Kc = (6.8812183259999999e+00 + -2.1971602259999998e+00 * logT + T * (1.1105827350000000e-02 + T * (-9.9226098333333329e-06 + T * (5.1811825925000002e-09 + -1.1403976785000000e-12 * T))) - -4.2339673360000001e+04 / T);
  } else {
    Kc = (-9.5994814500000025e+00 + 1.0719504600000005e+00 * logT + T * (-1.3700371180000006e-03 + T * (3.3621620399999992e-07 + T * (-4.6609711699999999e-11 + 2.7608022199999998e-15 * T))) - -4.2539828800000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[110] = C[5] * C[22] * kf / Kc;

  //rxn 111
  kf = exp(8.1886891244442008e+00 + 2.0 * logT - (1.2580489121479068e+03 / T));
  fwd_rxn_rates[111] = C[4] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (4.2082124400000005e+00 + -5.4010989999999959e-01 * logT + T * (4.7250987550000005e-03 + T * (-4.8792707166666667e-06 + T * (2.6488544424999995e-09 + -5.9327432650000018e-13 * T))) - -4.1387363900000000e+03 / T);
  } else {
    Kc = (-2.9496891800000018e+00 + 9.2171766000000011e-01 * logT + T * (-1.3433487879999997e-03 + T * (2.8989631900000017e-07 + T * (-3.8641015116666684e-11 + 2.2262109250000002e-15 * T))) - -4.1899663400000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[111] = C[23] * C[5] * kf / Kc;

  //rxn 112
  kf = exp(8.1718820061278201e+00 + 2.12 * logT - (4.3780102142747160e+02 / T));
  fwd_rxn_rates[112] = C[4] * C[26] * kf;
  if (T <= 1000.0) {
    Kc = (1.0736134400000008e+00 + 2.2166589000000014e-01 * logT + T * (8.3991859999999938e-04 + T * (-1.3878474000000005e-06 + T * (7.7726088416666679e-10 + -1.7049066150000002e-13 * T))) - -9.5449752599999993e+03 / T);
  } else {
    Kc = (-1.9869821400000021e+00 + 8.2387974000000019e-01 * logT + T * (-1.3297535879999989e-03 + T * (2.9216037900000009e-07 + T * (-3.9253245950000001e-11 + 2.2720087800000006e-15 * T))) - -9.5790408999999981e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[112] = C[25] * C[5] * kf / Kc;

  //rxn 113
  kf = exp(2.2738168857488677e+01 - (1.0064391297183255e+03 / T));
  fwd_rxn_rates[113] = C[4] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (-7.9284798000000123e-01 + 3.2251023000000067e-01 * logT + T * (-4.9483839999999585e-05 + T * (-7.3864831666666654e-07 + T * (5.2707883583333358e-10 + -1.3220207400000005e-13 * T))) - -6.8064402199999995e+03 / T);
  } else {
    Kc = (-5.1304460049999996e+00 + 1.0580132999999998e+00 * logT + T * (-1.6448845129999994e-03 + T * (3.8089398399999996e-07 + T * (-5.3848432783333332e-11 + 3.2577424849999999e-15 * T))) - -6.9846859899999990e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[113] = C[27] * C[5] * kf / Kc;

  //rxn 114
  kf = exp(1.8683045008419857e+01 - (-8.2024789072043529e+02 / T));
  fwd_rxn_rates[114] = C[6] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (2.0442853999999988e-01 + -5.4502697000000033e-01 * logT + T * (2.9793422214999996e-03 + T * (-2.6226176816666659e-06 + T * (1.4412002008333336e-09 + -3.3581152400000006e-13 * T))) - -1.9356141739999999e+04 / T);
  } else {
    Kc = (1.3860647200000007e+00 + -5.8688111000000109e-01 * logT + T * (9.5588210999999991e-04 + T * (-2.3200710316666662e-07 + T * (2.9346983416666660e-11 + -1.4440451450000000e-15 * T))) - -1.9173958845999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[114] = C[3] * C[7] * kf / Kc;

  //rxn 115
  kf = exp(2.6763520548223823e+01 - (6.0386347783099527e+03 / T));
  fwd_rxn_rates[115] = C[6] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (2.0442853999999988e-01 + -5.4502697000000033e-01 * logT + T * (2.9793422214999996e-03 + T * (-2.6226176816666659e-06 + T * (1.4412002008333336e-09 + -3.3581152400000006e-13 * T))) - -1.9356141739999999e+04 / T);
  } else {
    Kc = (1.3860647200000007e+00 + -5.8688111000000109e-01 * logT + T * (9.5588210999999991e-04 + T * (-2.3200710316666662e-07 + T * (2.9346983416666660e-11 + -1.4440451450000000e-15 * T))) - -1.9173958845999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[115] = C[3] * C[7] * kf / Kc;

  //rxn 116
  kf = 20000000000.0;
  fwd_rxn_rates[116] = C[6] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (-5.5015687579999994e+00 + 7.2126190000000046e-01 * logT + T * (-4.2647014214999999e-03 + T * (2.9977919500000001e-06 + T * (-1.1401965416666663e-09 + 1.7808557349999997e-13 * T))) - -5.6992724279999995e+04 / T);
  } else {
    Kc = (1.0214457990000001e+01 + -2.0377342800000000e+00 * logT + T * (1.9261087430000000e-03 + T * (-3.7557979699999993e-07 + T * (4.5336670450000004e-11 + -2.3540358100000006e-15 * T))) - -5.6512636012999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[116] = C[4] * C[17] * kf / Kc;

  //rxn 117
  kf = 1000000000.0;
  fwd_rxn_rates[117] = C[6] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-7.2617988899999997e+00 + 9.5694408000000042e-01 * logT + T * (-6.9647721000000006e-03 + T * (5.3564757083333344e-06 + T * (-2.2506695033333339e-09 + 4.0385076950000006e-13 * T))) - -2.8050398000000001e+04 / T);
  } else {
    Kc = (1.4570914635000005e+01 + -2.9455392850000006e+00 * logT + T * (2.6971568700000000e-03 + T * (-4.7833718816666659e-07 + T * (6.0205407583333335e-11 + -3.2990358250000000e-15 * T))) - -2.7444243322999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[117] = C[3] * C[13] * kf / Kc;

  //rxn 118
  kf = 37800000000.0;
  fwd_rxn_rates[118] = C[6] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (9.6041937419999996e+00 + -1.8771689799999995e+00 * logT + T * (3.7767231199999996e-03 + T * (-2.8220162083333331e-06 + T * (1.6573995266666667e-09 + -4.1981919400000005e-13 * T))) - -1.2146125180000001e+04 / T);
  } else {
    Kc = (-5.4196608900000003e+00 + 5.6075804999999956e-01 * logT + T * (-5.2989689200000009e-04 + T * (1.8182047633333330e-07 + T * (-3.3619505800000002e-11 + 2.4060685250000003e-15 * T))) - -1.2900951492999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[118] = C[4] * C[19] * kf / Kc;

  //rxn 119
  kf = exp(2.5733901131042668e+01 - (1.1875981730676242e+04 / T));
  fwd_rxn_rates[119] = C[6] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (4.1045975619999995e+00 + -1.5325425300000002e+00 * logT + T * (5.9713767200000002e-03 + T * (-4.1134546183333329e-06 + T * (1.8289533671666668e-09 + -3.5837057945000006e-13 * T))) - -3.0707611180000004e+04 / T);
  } else {
    Kc = (-5.0734071600000004e+00 + 2.1795145000000016e-01 * logT + T * (3.3022620799999991e-04 + T * (-7.5970815166666679e-08 + T * (7.6037212000000042e-12 + -2.1557768500000007e-16 * T))) - -3.0860493312999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[119] = C[4] * C[15] * kf / Kc;

  //rxn 120
  kf = exp(8.6305218767232414e+00 + 2.0 * logT - (6.0386347783099527e+03 / T));
  fwd_rxn_rates[120] = C[6] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (3.1081704499999998e+00 + -5.9822262999999953e-01 * logT + T * (5.4353532315000001e-03 + T * (-4.6611291999999993e-06 + T * (2.2761187416666667e-09 + -4.7536420800000006e-13 * T))) - 1.5113152000000082e+02 / T);
  } else {
    Kc = (-5.8861998599999996e+00 + 1.1592762499999993e+00 * logT + T * (-7.8727437499999994e-04 + T * (1.1173298333333333e-07 + T * (-1.3359227166666663e-11 + 8.5173579499999988e-16 * T))) - 3.4106036999999560e+01 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[120] = C[16] * C[7] * kf / Kc;

  //rxn 121
  kf = exp(2.4783708847492832e+01 - (2.8985446935887774e+02 / T));
  fwd_rxn_rates[121] = C[8] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-3.0397461299999997e+00 + 4.1110465999999990e-01 * logT + T * (-2.8570031800000009e-04 + T * (-4.8686932749999970e-07 + T * (4.3270580191666671e-10 + -1.1510073025000001e-13 * T))) - -6.9601766439999992e+04 / T);
  } else {
    Kc = (2.8388916699999989e+00 + -4.9060032999999992e-01 * logT + T * (2.2273842395000021e-04 + T * (-2.1079523516666690e-08 + T * (-2.2387024833333325e-12 + 3.7040618199999998e-16 * T))) - -6.9297130879999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[121] = C[2] * C[14] * kf / Kc;

  //rxn 122
  kf = 50000000000.0;
  fwd_rxn_rates[122] = C[8] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (6.0970208700000006e-01 + -9.2726089000000034e-01 * logT + T * (6.3813133408526668e-03 + T * (-5.3342734594993211e-06 + T * (2.8385209101084016e-09 + -6.4435448684638660e-13 * T))) - -3.9134870199999990e+04 / T);
  } else {
    Kc = (-5.0845216539999996e+00 + 3.0103651999999981e-01 * logT + T * (5.2391857425785151e-04 + T * (-5.9415213640634164e-08 + T * (5.4846628040396918e-13 + 2.9611295640986784e-16 * T))) - -3.9120174399999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[122] = C[1] * C[21] * kf / Kc;

  //rxn 123
  kf = 50000000000.0;
  fwd_rxn_rates[123] = C[8] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (1.0276298292999998e+01 + -2.9191488560000005e+00 * logT + T * (1.0836074437352666e-02 + T * (-6.9968653844993205e-06 + T * (2.9682210701084015e-09 + -5.6555542634638665e-13 * T))) - -4.9986241399999999e+04 / T);
  } else {
    Kc = (-1.6827722694000002e+01 + 1.8691830500000002e+00 * logT + T * (-6.6311134074214855e-04 + T * (1.1443807969269913e-07 + T * (-1.3808465052929363e-11 + 7.7323487640986804e-16 * T))) - -5.0817220499999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[123] = C[1] * C[22] * kf / Kc;

  //rxn 124
  kf = 67100000000.0;
  fwd_rxn_rates[124] = C[9] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-4.1256085000000020e-01 + 1.1717993000000027e-01 * logT + T * (-1.9251727705000001e-03 + T * (2.0441161999999999e-06 + T * (-1.0769461433333334e-09 + 2.3063553300000001e-13 * T))) - -3.6771525679999992e+04 / T);
  } else {
    Kc = (4.4638796899999988e+00 + -8.1940740999999973e-01 * logT + T * (1.2084899626500002e-03 + T * (-3.0483110951666671e-07 + T * (4.1696774341666675e-11 + -2.4029346545000000e-15 * T))) - -3.6694481430000007e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[124] = C[2] * C[16] * kf / Kc;

  //rxn 125
  kf = exp(2.5405397064070630e+01 - (1.5650128467119962e+03 / T));
  fwd_rxn_rates[125] = C[9] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (-2.0797032209999999e+00 + 4.2853089999999971e-01 * logT + T * (-3.6677420736473333e-03 + T * (3.9936733430006801e-06 + T * (-2.2641911831415986e-09 + 5.2348127345361345e-13 * T))) - 1.5983417730000019e+03 / T);
  } else {
    Kc = (4.2861964359999991e+00 + -8.4164278999999986e-01 * logT + T * (1.3674408445078512e-03 + T * (-3.4214139780730086e-07 + T * (4.7536148938737302e-11 + -2.8203116050901321e-15 * T))) - 1.6749864219999849e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[125] = C[1] * C[10] * kf / Kc;

  //rxn 126
  kf = exp(2.2465484860614328e+01 - (-3.7993077146866790e+02 / T));
  fwd_rxn_rates[126] = C[9] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (-6.8411476500000035e-01 + -3.9473406000000022e-01 * logT + T * (-4.0978675651473333e-03 + T * (5.4150982230006794e-06 + T * (-2.9668940623082650e-09 + 6.4056888495361347e-13 * T))) - -2.9338863499999999e+04 / T);
  } else {
    Kc = (4.4096571259999999e+00 + -1.6517671300000005e+00 * logT + T * (3.0260845379578519e-03 + T * (-7.3382687514063420e-07 + T * (1.0284516260540396e-10 + -6.1406800500901323e-15 * T))) - -2.9530311700000009e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[126] = C[1] * C[17] * kf / Kc;

  //rxn 127
  kf = 40000000000.0;
  fwd_rxn_rates[127] = C[9] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (1.3790293542999999e+01 + -3.9438142259999998e+00 * logT + T * (1.1034427608352666e-02 + T * (-6.1038482103326536e-06 + T * (2.3919984968584011e-09 + -4.3910281304638660e-13 * T))) - -6.4898692899999995e+04 / T);
  } else {
    Kc = (-1.4228141144000000e+01 + 8.9500379000000008e-01 * logT + T * (6.6718000795785147e-04 + T * (-1.8474136480730085e-07 + T * (2.8160038855403972e-11 + -1.7479351200901321e-15 * T))) - -6.5866381300000008e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[127] = C[1] * C[22] * kf / Kc;

  //rxn 128
  kf = 30000000000.0;
  fwd_rxn_rates[128] = C[9] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (5.8262225870000002e+00 + -1.4509406000000000e+00 * logT + T * (-4.0999783514733361e-04 + T * (3.6466188813340132e-06 + T * (-2.6713986431415987e-09 + 6.7886603145361340e-13 * T))) - -2.6908785499999998e+04 / T);
  } else {
    Kc = (-6.9769524740000000e+00 + 3.5254155999999970e-01 * logT + T * (1.0597075629578522e-03 + T * (-3.0635427480730083e-07 + T * (4.6053006688737302e-11 + -2.8576601250901313e-15 * T))) - -2.7701486900000007e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[128] = C[1] * C[23] * kf / Kc;

  //rxn 129
  kf = 60000000000.0;
  fwd_rxn_rates[129] = C[9] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (8.3884320869999982e+00 + -2.1804912999999999e+00 * logT + T * (2.8883103948526660e-03 + T * (1.6013266580006795e-06 + T * (-1.9872288306415980e-09 + 5.8625661845361351e-13 * T))) - -2.9987209969999993e+04 / T);
  } else {
    Kc = (-1.5646406548999998e+01 + 1.5827949449999998e+00 * logT + T * (1.4177734795785182e-04 + T * (-1.8706111647396772e-07 + T * (3.1665977022070668e-11 + -2.0749384400901321e-15 * T))) - -3.1130545770000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[129] = C[1] * C[24] * kf / Kc;

  //rxn 130
  kf = 50000000000.0;
  fwd_rxn_rates[130] = C[9] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (1.1715625360000001e+01 + -3.8176287199999996e+00 * logT + T * (8.9707695694999992e-03 + T * (-3.8428207800000003e-06 + T * (1.1005483205000003e-09 + -1.3779829655000002e-13 * T))) - -3.6393758399999992e+04 / T);
  } else {
    Kc = (-1.7268482670000001e+01 + 1.0345554600000000e+00 * logT + T * (5.2594949450000014e-04 + T * (-1.2317909733333330e-07 + T * (1.5574613416666670e-11 + -8.3254993499999971e-16 * T))) - -3.7533349000000009e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[130] = C[27] * kf / Kc;

  //rxn 131
  kf = exp(2.5970289909106896e+01 - (7.9468433682558980e+03 / T));
  fwd_rxn_rates[131] = C[9] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (-7.0364107300000001e+00 + 1.9541291400000000e+00 * logT + T * (-6.5813556555000003e-03 + T * (3.9348853783333332e-06 + T * (-1.5023972421666667e-09 + 2.4915271845000002e-13 * T))) - -3.2929844739999986e+04 / T);
  } else {
    Kc = (1.1108979619999999e+01 + -1.2485650300000004e+00 * logT + T * (8.1709937450000041e-04 + T * (-2.3548558599999998e-07 + T * (3.5534370583333333e-11 + -2.2057582299999997e-15 * T))) - -3.2393224650000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[131] = C[16] * C[14] * kf / Kc;

  //rxn 132
  kf = exp(2.5272923313004245e+01 - (-2.5915807590246879e+02 / T));
  fwd_rxn_rates[132] = C[9] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (1.2729844667000000e+01 + -3.6477035000000000e+00 * logT + T * (1.3851685124852665e-02 + T * (-8.8379595919993197e-06 + T * (3.6758607093584009e-09 + -6.8928753404638662e-13 * T))) - -3.8057594839999998e+04 / T);
  } else {
    Kc = (-2.1327881218999998e+01 + 2.3721425199999997e+00 * logT + T * (-5.8365853704214852e-04 + T * (1.8124356859365778e-08 + T * (3.9684671887373099e-12 + -4.3530969509013093e-16 * T))) - -3.9093997310000006e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[132] = C[1] * C[28] * kf / Kc;

  //rxn 133
  kf = 50000000000.0;
  fwd_rxn_rates[133] = C[9] * C[27] * kf;
  if (T <= 1000.0) {
    Kc = (4.2270097859999982e+00 + -1.3533234859999999e+00 * logT + T * (2.3861763394999996e-03 + T * (-1.5137125866666667e-06 + T * (7.0702644283333291e-10 + -1.4662912344999990e-13 * T))) - -7.8771847699999984e+04 / T);
  } else {
    Kc = (6.6776012999999992e+00 + -1.6439152799999999e+00 * logT + T * (1.4839701445000003e-03 + T * (-3.2046087433333335e-07 + T * (4.5157708999999992e-11 + -2.7344199600000000e-15 * T))) - -7.8555524600000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[133] = C[14] * C[22] * kf / Kc;

  //rxn 134
  fwd_rxn_rates[134] = C[10] * C[3] * exp(2.2332703749380510e+01 - (7.5482934728874409e+02 / T));
  //rxn 135
  kf = exp(6.2146080984221914e+00 + 2.0 * logT - (3.6382774539317465e+03 / T));
  fwd_rxn_rates[135] = C[10] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (-1.1542412209999999e+00 + 6.6580609999999929e-02 * logT + T * (-3.4692205711473333e-03 + T * (3.7355785246673466e-06 + T * (-1.9314560098082654e-09 + 4.1162788795361342e-13 * T))) - -3.1674462269999985e+03 / T);
  } else {
    Kc = (6.4928815459999996e+00 + -1.4256625999999999e+00 * logT + T * (1.8164549500078514e-03 + T * (-3.4627571197396756e-07 + T * (4.2922623688737307e-11 + -2.3984109900901322e-15 * T))) - -3.0642008779999983e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[134] = C[1] * C[12] * kf / Kc;

  //rxn 136
  kf = exp(2.8101024745174282e+01 - (6.0104544826778401e+03 / T));
  fwd_rxn_rates[136] = C[10] * C[10] * kf;
  if (T <= 1000.0) {
    Kc = (1.5869996764000000e+01 + -4.3723451259999999e+00 * logT + T * (1.4702169681999999e-02 + T * (-1.0097521553333335e-05 + T * (4.6561896800000000e-09 + -9.6258408649999989e-13 * T))) - -6.6497034673000002e+04 / T);
  } else {
    Kc = (-1.8514337579999999e+01 + 1.7366465799999995e+00 * logT + T * (-7.0026083654999970e-04 + T * (1.5740003299999998e-07 + T * (-1.9376110083333330e-11 + 1.0723764849999999e-15 * T))) - -6.7541367721999995e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[135] = C[0] * C[22] * kf / Kc;

  //rxn 137
  kf = 40000000000.0;
  fwd_rxn_rates[137] = C[10] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (1.4606195170000000e+00 + -9.7706759000000032e-01 * logT + T * (-5.2751731811473343e-03 + T * (8.0956520380006795e-06 + T * (-4.8697324598082650e-09 + 1.1378581384536135e-12 * T))) - -3.1885603070000001e+04 / T);
  } else {
    Kc = (-4.1688709639999981e+00 + -6.2370768000000032e-01 * logT + T * (1.8745608934578519e-03 + T * (-3.8578161397396770e-07 + T * (5.1363752688737337e-11 + -3.0108932200901318e-15 * T))) - -3.2625642260000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[136] = C[1] * C[24] * kf / Kc;

  //rxn 138
  kf = exp(7.8079166289264084e+00 + 2.0 * logT - (4.1616258013852757e+03 / T));
  fwd_rxn_rates[138] = C[10] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (7.8532745699999982e+00 + -1.5653739999999998e+00 * logT + T * (8.3620050785000004e-03 + T * (-6.7524201983333334e-06 + T * (3.2152388025000006e-09 + -6.6345490549999999e-13 * T))) - -2.8673948999999957e+03 / T);
  } else {
    Kc = (-9.2708504749999996e+00 + 1.6224828150000001e+00 * logT + T * (-1.2837694399999997e-03 + T * (1.9458618333333327e-07 + T * (-2.4311300916666658e-11 + 1.3578553950000004e-15 * T))) - -3.2440908100000015e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[137] = C[12] * C[12] * kf / Kc;

  //rxn 139
  kf = exp(2.0512544805630757e+01 + 0.5 * logT - (2.2695202375148242e+03 / T));
  fwd_rxn_rates[139] = C[10] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (1.2351082710000000e+01 + -4.2063758399999998e+00 * logT + T * (8.8801768185000005e-03 + T * (-3.5344100233333329e-06 + T * (1.0239901105000000e-09 + -1.3987844205000002e-13 * T))) - -3.8702872139999992e+04 / T);
  } else {
    Kc = (-1.2279644335000000e+01 + -7.7989420000000198e-02 * logT + T * (1.6423385499999999e-03 + T * (-2.9360410149999993e-07 + T * (3.6092777083333337e-11 + -2.0173145899999996e-15 * T))) - -3.9662784710000000e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[138] = C[28] * kf / Kc;

  //rxn 140
  kf = 30000000000.0;
  fwd_rxn_rates[140] = C[10] * C[27] * kf;
  if (T <= 1000.0) {
    Kc = (-2.8115991699999991e+00 + 7.7759985000000009e-01 * logT + T * (-8.8597276015000004e-03 + T * (7.9786596866666658e-06 + T * (-4.0236355238333339e-09 + 8.5948633555000007e-13 * T))) - -4.5547728300000002e+04 / T);
  } else {
    Kc = (1.6135475079999999e+01 + -2.7703973200000003e+00 * logT + T * (2.3255118050000008e-03 + T * (-4.4620809850000001e-07 + T * (5.8437151583333336e-11 + -3.4222443499999994e-15 * T))) - -4.5129817500000005e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[139] = C[23] * C[14] * kf / Kc;

  //rxn 141
  kf = exp(2.3431316038048621e+01 - (3.0193173891549765e+02 / T));
  fwd_rxn_rates[141] = C[11] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[140] = C[10] * C[52] * kf / Kc;

  //rxn 142
  kf = exp(2.2920490414282632e+01 - (3.0193173891549765e+02 / T));
  fwd_rxn_rates[142] = C[11] * C[47] * kf;
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[141] = C[10] * C[47] * kf / Kc;

  //rxn 143
  kf = 28000000000.0;
  fwd_rxn_rates[143] = C[11] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-2.0212442240000001e+00 + 1.0904884300000002e+00 * logT + T * (1.1758385753526663e-03 + T * (-2.0742519119993197e-06 + T * (1.1162772880250682e-09 + -2.3635927699638663e-13 * T))) - -3.4688218280000001e+04 / T);
  } else {
    Kc = (-4.9645291040000004e+00 + 1.7334970299999997e+00 * logT + T * (-1.7640083935421486e-03 + T * (3.1626093535936580e-07 + T * (-4.0439142277929365e-11 + 2.3509941199098679e-15 * T))) - -3.4657097480000004e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[142] = C[1] * C[4] * C[14] * kf / Kc;

  //rxn 144
  kf = 12000000000.0;
  fwd_rxn_rates[144] = C[11] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-2.6293251000000240e-02 + -2.0288643999999900e-01 * logT + T * (1.3582802849999998e-03 + T * (-1.7571746283333330e-06 + T * (9.8237418033333331e-10 + -2.1596610345000000e-13 * T))) - -9.4070685439999987e+04 / T);
  } else {
    Kc = (-1.4688770000000000e+00 + 1.7460184000000023e-01 * logT + T * (-9.4976421999999974e-04 + T * (2.6783130833333326e-07 + T * (-4.1197127833333337e-11 + 2.6049371749999998e-15 * T))) - -9.3993711479999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[143] = C[14] * C[5] * kf / Kc;

  //rxn 145
  kf = 70000000000.0;
  fwd_rxn_rates[145] = C[11] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (1.6133350359999996e+00 + -3.6934482999999974e-01 * logT + T * (-1.8014774046473331e-03 + T * (2.8292345596673464e-06 + T * (-1.6950186531415987e-09 + 3.9884137895361342e-13 * T))) - -7.6602224269999988e+03 / T);
  } else {
    Kc = (3.4555103860000003e+00 + -8.4359988999999969e-01 * logT + T * (1.3167082250078513e-03 + T * (-2.4578012864063421e-07 + T * (2.9778752772070638e-11 + -1.6384670000901322e-15 * T))) - -7.7265965779999997e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[144] = C[12] * C[1] * kf / Kc;

  //rxn 146
  kf = exp(3.3808965229979151e+01 - 1.16 * logT - (5.7618640176374140e+02 / T));
  fwd_rxn_rates[146] = C[11] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (2.7959017949999989e+00 + -1.6818488499999997e+00 * logT + T * (-5.4139323050000007e-03 + T * (8.4151251983333340e-06 + T * (-4.9087132058333330e-09 + 1.1210072129999999e-12 * T))) - -4.5845855199999991e+04 / T);
  } else {
    Kc = (4.4454135099999998e+00 + -2.5363230000000003e+00 * logT + T * (3.6305123950000004e-03 + T * (-6.9816939366666658e-07 + T * (8.8403903083333326e-11 + -4.9954341350000000e-15 * T))) - -4.6296577300000004e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[145] = C[20] * kf / Kc;

  //rxn 147
  kf = 30000000000.0;
  fwd_rxn_rates[147] = C[11] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[146] = C[10] * C[5] * kf / Kc;

  //rxn 148
  kf = exp(2.3208172486734412e+01 - (-2.8683515196972274e+02 / T));
  fwd_rxn_rates[148] = C[11] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (4.2281957739999996e+00 + -1.4129930300000000e+00 * logT + T * (-3.6074300146473337e-03 + T * (7.1893080730006792e-06 + T * (-4.6332951031415987e-09 + 1.1250716294536134e-12 * T))) - -3.6378379270000005e+04 / T);
  } else {
    Kc = (-7.2062421239999983e+00 + -4.1644970000000114e-02 * logT + T * (1.3748141684578521e-03 + T * (-2.8528603064063429e-07 + T * (3.8219881772070655e-11 + -2.2509492300901323e-15 * T))) - -3.7288037960000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[147] = C[1] * C[24] * kf / Kc;

  //rxn 149
  kf = exp(2.3495854559186192e+01 - (-2.8683515196972274e+02 / T));
  fwd_rxn_rates[149] = C[11] * C[13] * kf;
  if (T <= 1000.0) {
    Kc = (1.0620850826999998e+01 + -2.0012994399999995e+00 * logT + T * (1.0029748245000001e-02 + T * (-7.6587641633333328e-06 + T * (3.4516761591666673e-09 + -6.7624141450000000e-13 * T))) - -7.3601710999999959e+03 / T);
  } else {
    Kc = (-1.2308221634999999e+01 + 2.2045455250000003e+00 * logT + T * (-1.7835161650000004e-03 + T * (2.9508176666666667e-07 + T * (-3.7455171833333327e-11 + 2.1177993849999999e-15 * T))) - -7.9064865100000025e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[148] = C[12] * C[12] * kf / Kc;

  //rxn 150
  kf = 9000000000.0;
  fwd_rxn_rates[150] = C[11] * C[14] * kf;
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[149] = C[10] * C[14] * kf / Kc;

  //rxn 151
  kf = 7000000000.0;
  fwd_rxn_rates[151] = C[11] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (2.7675762569999995e+00 + -4.3592543999999966e-01 * logT + T * (1.6677431665000002e-03 + T * (-9.0634396499999983e-07 + T * (2.3643735666666669e-10 + -1.2786509000000005e-14 * T))) - -4.4927762000000002e+03 / T);
  } else {
    Kc = (-3.0373711599999997e+00 + 5.8206271000000021e-01 * logT + T * (-4.9974672500000005e-04 + T * (1.0049558333333332e-07 + T * (-1.3143870916666673e-11 + 7.5994398999999995e-16 * T))) - -4.6623957000000009e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[150] = C[10] * C[15] * kf / Kc;

  //rxn 152
  kf = 14000000000.0;
  fwd_rxn_rates[152] = C[11] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (-6.8385900630000007e+00 + 1.8178789899999996e+00 * logT + T * (-8.5683349750000012e-03 + T * (6.2049026033333328e-06 + T * (-2.7327125521666666e-09 + 5.2366964395000012e-13 * T))) - -3.0777889299999995e+04 / T);
  } else {
    Kc = (1.2250493990000001e+01 + -1.6736230200000004e+00 * logT + T * (1.0961358100000005e-03 + T * (-1.9911339850000003e-07 + T * (2.4589078333333327e-11 + -1.3785141350000008e-15 * T))) - -3.0314538400000005e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[151] = C[14] * C[17] * kf / Kc;

  //rxn 153
  kf = exp(2.4412145291060348e+01 - (-2.7677076067253950e+02 / T));
  fwd_rxn_rates[153] = C[11] * C[26] * kf;
  if (T <= 1000.0) {
    Kc = (4.9240423270000004e+00 + -5.0997294999999987e-01 * logT + T * (2.8462598599999995e-03 + T * (-2.1220486233333338e-06 + T * (8.9591278833333434e-10 + -1.6084833649999995e-13 * T))) - -9.6879854999999989e+03 / T);
  } else {
    Kc = (-2.6760605200000018e+00 + 8.7645422000000028e-01 * logT + T * (-8.5199074999999999e-04 + T * (1.7805266833333338e-07 + T * (-2.3680373000000017e-11 + 1.3808755550000005e-15 * T))) - -9.8665022000000008e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[152] = C[12] * C[25] * kf / Kc;

  //rxn 154
  kf = exp(2.4295611474804396e+01 - (1.5338132336907280e+04 / T));
  fwd_rxn_rates[154] = C[12] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (1.2123446059999999e+01 + -2.1815756600000000e+00 * logT + T * (2.4615292849999998e-03 + T * (-5.9933076833333345e-07 + T * (2.5389725833333334e-10 + -7.9965800000000011e-14 * T))) - 1.4719805059999999e+04 / T);
  } else {
    Kc = (-6.9913536600000006e+00 + 7.7196422000000009e-01 * logT + T * (-4.6873251184999991e-04 + T * (1.8844576798333330e-07 + T * (-3.5060823241666667e-11 + 2.4244697855000003e-15 * T))) - 1.3658285040000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[153] = C[2] * C[19] * kf / Kc;

  //rxn 155
  kf = exp(2.1560513361480112e+01 - (1.0222905460113891e+04 / T));
  fwd_rxn_rates[155] = C[12] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-6.0930444379999997e+00 + 1.3296918200000003e+00 * logT + T * (-5.6619343999999997e-03 + T * (4.3937364400000000e-06 + T * (-2.1047658408333332e-09 + 4.3768970950000006e-13 * T))) - -2.6074931380000002e+04 / T);
  } else {
    Kc = (4.9143938300000007e+00 + -7.1467780999999952e-01 * logT + T * (5.1272131300000021e-04 + T * (-9.1828792166666631e-08 + T * (9.4425637833333304e-12 + -4.1285538000000041e-16 * T))) - -2.5824301879999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[154] = C[4] * C[17] * kf / Kc;

  //rxn 156
  kf = exp(3.1986731175506815e+00 + 2.47 * logT - (2.6066773459704632e+03 / T));
  fwd_rxn_rates[156] = C[12] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-7.4662274299999982e+00 + 1.5019710499999999e+00 * logT + T * (-9.9441143215000007e-03 + T * (7.9790933899999987e-06 + T * (-3.6918697041666675e-09 + 7.3966229350000002e-13 * T))) - -8.6942562600000019e+03 / T);
  } else {
    Kc = (1.3184849914999999e+01 + -2.3586581749999995e+00 * logT + T * (1.7412747600000001e-03 + T * (-2.4633008499999989e-07 + T * (3.0858424166666656e-11 + -1.8549906799999997e-15 * T))) - -8.2702844770000011e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[155] = C[6] * C[13] * kf / Kc;

  //rxn 157
  kf = exp(3.1846107295846778e+01 - 1.18 * logT - (3.2910559541789246e+02 / T));
  fwd_rxn_rates[157] = C[12] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (2.5134503800000001e+00 + -2.0557558800000004e+00 * logT + T * (-4.7617231000000003e-03 + T * (8.0805652800000013e-06 + T * (-4.7586900000000002e-09 + 1.0890431210000001e-12 * T))) - -4.4412203099999999e+04 / T);
  } else {
    Kc = (1.6550210599999993e+00 + -2.4995539400000002e+00 * logT + T * (3.6027334800000001e-03 + T * (-6.7521995666666668e-07 + T * (8.5229226833333329e-11 + -4.8286005599999995e-15 * T))) - -4.4977561799999996e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[156] = C[26] * kf / Kc;

  //rxn 158
  kf = exp(2.2646053568580871e+01 + 0.1 * logT - (5.3341273875071247e+03 / T));
  fwd_rxn_rates[158] = C[12] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (1.5921128470000006e+00 + -5.4071512000000066e-01 * logT + T * (-4.1042462096473340e-03 + T * (6.3756405963340138e-06 + T * (-3.8475260081415982e-09 + 8.9815928595361359e-13 * T))) - 5.4252887999999948e+03 / T);
  } else {
    Kc = (-3.8276131840000023e+00 + -1.1677901000000013e-01 * logT + T * (1.4587357184578514e-03 + T * (-3.3462995064063426e-07 + T * (4.6733966438737313e-11 + -2.8105348350901323e-15 * T))) - 4.7800113000000056e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[157] = C[1] * C[25] * kf / Kc;

  //rxn 159
  kf = 26480000000.0;
  fwd_rxn_rates[159] = C[12] * C[16] * kf;
  if (T <= 1000.0) {
    Kc = (-6.9664645999999983e+00 + 8.3463335999999977e-01 * logT + T * (-6.5241794550000010e-03 + T * (5.1144518450000005e-06 + T * (-2.2818094305000002e-09 + 4.4417125555000006e-13 * T))) - -4.4875297360000004e+04 / T);
  } else {
    Kc = (1.0245444005000003e+01 + -2.2678549950000004e+00 * logT + T * (1.6283092500000004e-03 + T * (-2.1001404183333320e-07 + T * (2.2344327999999988e-11 + -1.1056845550000002e-15 * T))) - -4.4407719440000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[158] = C[13] * C[14] * kf / Kc;

  //rxn 160
  kf = exp(1.1999647829283970e+00 + 2.81 * logT - (2.9488666500746936e+03 / T));
  fwd_rxn_rates[160] = C[12] * C[17] * kf;
  if (T <= 1000.0) {
    Kc = (-4.3580569799999989e+00 + 9.0374842000000033e-01 * logT + T * (-4.5087610900000005e-03 + T * (3.3179641900000002e-06 + T * (-1.4157509625000011e-09 + 2.6429808549999996e-13 * T))) - -8.5431247400000011e+03 / T);
  } else {
    Kc = (7.2986500549999995e+00 + -1.1993819250000000e+00 * logT + T * (9.5400038499999975e-04 + T * (-1.3459710166666672e-07 + T * (1.7499196999999999e-11 + -1.0032548849999990e-15 * T))) - -8.2361784399999979e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[159] = C[16] * C[13] * kf / Kc;

  //rxn 161
  kf = exp(1.0308952660644293e+01 + 1.5 * logT - (5.0020024747000780e+03 / T));
  fwd_rxn_rates[161] = C[12] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.1064734800000009e+00 + -3.7522091000000035e-01 * logT + T * (2.5728526950000007e-03 + T * (-2.6435927083333344e-06 + T * (1.5853632791666661e-09 + -3.8200293800000005e-13 * T))) - -4.2427944700000007e+03 / T);
  } else {
    Kc = (1.5732245050000007e+00 + -3.0790844500000003e-01 * logT + T * (3.5149254999999966e-04 + T * (-2.1952910000000029e-08 + T * (2.7303743333333360e-12 + -1.4474953500000150e-16 * T))) - -4.1115604600000006e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[160] = C[18] * C[13] * kf / Kc;

  //rxn 162
  kf = exp(9.2103403719761836e+00 + 1.5 * logT - (5.0020024747000780e+03 / T));
  fwd_rxn_rates[162] = C[12] * C[20] * kf;
  if (T <= 1000.0) {
    Kc = (1.0543313230000003e+01 + -2.1329060900000005e+00 * logT + T * (3.3827886749999998e-03 + T * (-2.7426336933333337e-06 + T * (1.8416603791666656e-09 + -4.9670607699999980e-13 * T))) - -7.0279700000002777e+01 / T);
  } else {
    Kc = (-1.3857659549999983e+00 + -2.2977513500000035e-01 * logT + T * (-3.5642934999999092e-05 + T * (1.6048495666666665e-07 + T * (-3.0002253666666656e-11 + 2.0417134700000000e-15 * T))) - -7.4122166999999899e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[161] = C[19] * C[13] * kf / Kc;

  //rxn 163
  kf = exp(5.4249500174814029e+00 + 2.0 * logT - (4.6296199967042976e+03 / T));
  fwd_rxn_rates[163] = C[12] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (-2.5622094999999985e+00 + 7.2955069999999989e-01 * logT + T * (-3.2983082299999997e-03 + T * (2.0452922233333337e-06 + T * (-6.8416981250000110e-10 + 9.2609412999999793e-14 * T))) - 3.0784244699999981e+03 / T);
  } else {
    Kc = (8.6694540750000009e+00 + -1.2302533850000001e+00 * logT + T * (9.1793021500000127e-04 + T * (-1.1929315833333311e-07 + T * (1.4387029666666653e-11 + -7.8272168499999992e-16 * T))) - 3.4290588699999998e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[162] = C[23] * C[13] * kf / Kc;

  //rxn 164
  kf = exp(8.7225800211411890e+00 + 1.74 * logT - (5.2586444527782505e+03 / T));
  fwd_rxn_rates[164] = C[12] * C[26] * kf;
  if (T <= 1000.0) {
    Kc = (-5.6968084999999986e+00 + 1.4913264899999996e+00 * logT + T * (-7.1834883850000007e-03 + T * (5.5367155400000008e-06 + T * (-2.5557633708333317e-09 + 5.1539307800000036e-13 * T))) - -2.3278144000000011e+03 / T);
  } else {
    Kc = (9.6321611150000006e+00 + -1.3280913050000001e+00 * logT + T * (9.3152541500000040e-04 + T * (-1.1702909833333329e-07 + T * (1.3774798833333349e-11 + -7.3692383000000025e-16 * T))) - -1.9600156899999984e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[163] = C[25] * C[13] * kf / Kc;

  //rxn 165
  kf = exp(3.4944241503018851e+01 - 1.0 * logT - (8.5547326026057672e+03 / T));
  fwd_rxn_rates[165] = C[16] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1909936329999997e+00 + 8.5834762999999903e-01 * logT + T * (1.3167858203526664e-03 + T * (-2.1271883786659866e-06 + T * (1.1851179321917348e-09 + -2.6210565749638660e-13 * T))) - 7.2900089399999997e+03 / T);
  } else {
    Kc = (-4.8693513540000000e+00 + 1.4430112399999997e+00 * logT + T * (-1.4472139265421485e-03 + T * (2.4760506252603246e-07 + T * (-2.9925731227929364e-11 + 1.6493049999098680e-15 * T))) - 7.3098693499999990e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[164] = C[1] * C[14] * C[5] * kf / Kc;

  //rxn 166
  kf = exp(3.2862129732783131e+01 - 1.0 * logT - (8.5547326026057672e+03 / T));
  fwd_rxn_rates[166] = C[16] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1909936329999997e+00 + 8.5834762999999903e-01 * logT + T * (1.3167858203526664e-03 + T * (-2.1271883786659866e-06 + T * (1.1851179321917348e-09 + -2.6210565749638660e-13 * T))) - 7.2900089399999997e+03 / T);
  } else {
    Kc = (-4.8693513540000000e+00 + 1.4430112399999997e+00 * logT + T * (-1.4472139265421485e-03 + T * (2.4760506252603246e-07 + T * (-2.9925731227929364e-11 + 1.6493049999098680e-15 * T))) - 7.3098693499999990e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[165] = C[1] * C[14] * kf / Kc;

  //rxn 167
  kf = exp(2.3322244942994260e+01 - (2.0128782594366510e+02 / T));
  fwd_rxn_rates[167] = C[16] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (2.9533429000000044e-01 + -1.2231072000000021e-01 * logT + T * (4.4059264500000009e-04 + T * (-2.4202386333333375e-07 + T * (-3.1139927166666888e-11 + 4.0320486050000074e-14 * T))) - -1.6824899359999999e+04 / T);
  } else {
    Kc = (-4.3254706299999999e+00 + 6.7768429000000019e-01 * logT + T * (-1.0688476199999996e-03 + T * (2.6832314633333334e-07 + T * (-3.7861079583333334e-11 + 2.1933512699999998e-15 * T))) - -1.6963476117000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[166] = C[6] * C[14] * kf / Kc;

  //rxn 168
  kf = exp(2.3613637594842576e+01 - (4.5289760837324650e+02 / T));
  fwd_rxn_rates[168] = C[18] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-6.2603984299999995e+00 + 1.4491756199999997e+00 * logT + T * (-8.6287215400000002e-03 + T * (7.1167116633333333e-06 + T * (-3.5058682675000000e-09 + 7.4280576450000006e-13 * T))) - -9.7562914300000011e+03 / T);
  } else {
    Kc = (7.3750642600000003e+00 + -1.1973025499999999e+00 * logT + T * (6.5548271999999982e-04 + T * (-9.1211401833333308e-08 + T * (1.0329441583333321e-11 + -6.3246090000000006e-16 * T))) - -9.5530115970000006e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[167] = C[6] * C[17] * kf / Kc;

  //rxn 169
  kf = exp(-3.5387408478311023e+01 + 7.6 * logT - (-1.7763650639528446e+03 / T));
  fwd_rxn_rates[169] = C[19] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-1.5697238179999999e+01 + 3.2068607999999998e+00 * logT + T * (-9.4386575199999993e-03 + T * (7.2157526483333326e-06 + T * (-3.7621653674999999e-09 + 8.5750890350000001e-13 * T))) - -1.3928806200000001e+04 / T);
  } else {
    Kc = (1.0334054720000001e+01 + -1.2754358599999995e+00 * logT + T * (1.0426182050000004e-03 + T * (-2.7364926849999996e-07 + T * (4.3062069583333329e-11 + -2.8189239050000005e-15 * T))) - -1.2923350387000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[168] = C[6] * C[17] * kf / Kc;

  //rxn 170
  kf = exp(2.3025850929940457e+01 - (-3.7993077146866790e+02 / T));
  fwd_rxn_rates[170] = C[21] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-4.1064640199999998e+00 + 1.1286056200000001e+00 * logT + T * (-7.1337529699999989e-03 + T * (5.5710678366666671e-06 + T * (-2.6837677355000006e-09 + 5.5613434404999995e-13 * T))) - -7.6279970680000013e+04 / T);
  } else {
    Kc = (6.4908909700000006e+00 + -9.6298437000000003e-01 * logT + T * (3.9208806500000014e-04 + T * (-1.4790741033333336e-07 + T * (2.5462831583333343e-11 + -1.7160293150000003e-15 * T))) - -7.6172561529999992e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[169] = C[16] * C[14] * kf / Kc;

  //rxn 171
  kf = exp(1.7855046883691379e+01 + 0.9 * logT - (1.0029165927643113e+03 / T));
  fwd_rxn_rates[171] = C[21] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (8.5123549849999982e+00 + -1.9253073560000000e+00 * logT + T * (9.8554052535266678e-04 + T * (2.0729865996673464e-06 + T * (-1.8017558498082656e-09 + 4.9042694845361333e-13 * T))) - -1.4018817427000007e+04 / T);
  } else {
    Kc = (-5.2503194940000020e+00 + 1.4248393000000048e-01 * logT + T * (6.2942503500785119e-04 + T * (-1.7242241864063419e-07 + T * (2.8565692355403975e-11 + -1.9212890700901324e-15 * T))) - -1.4761246978000005e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[170] = C[1] * C[22] * kf / Kc;

  //rxn 172
  kf = exp(3.1455305207048688e+01 - 1.39 * logT - (5.1076785833205020e+02 / T));
  fwd_rxn_rates[172] = C[23] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0191016829999999e+01 + 2.0199861800000005e+00 * logT + T * (-5.8351582350000004e-03 + T * (2.5556170316666676e-06 + T * (-4.8298796750000000e-10 + -2.2193090999999984e-14 * T))) - -4.4265294979999999e+04 / T);
  } else {
    Kc = (1.1980510229999998e+01 + -1.7663973799999999e+00 * logT + T * (1.1718196699999997e-03 + T * (-2.4470901683333341e-07 + T * (3.0705871916666657e-11 + -1.6901975800000012e-15 * T))) - -4.3508330330000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[171] = C[16] * C[17] * kf / Kc;

  //rxn 173
  kf = exp(2.9710462657608385e+01 + 0.44 * logT - (4.3664361642829550e+04 / T));
  fwd_rxn_rates[173] = C[24] * kf;
  if (T <= 1000.0) {
    Kc = (1.1331573643999999e+01 + -1.8061892659999998e+00 * logT + T * (1.9456303059999999e-02 + T * (-1.8682393616666667e-05 + T * (9.7776106999999999e-09 + -2.1432642325000001e-12 * T))) - 2.0421269596999999e+04 / T);
  } else {
    Kc = (-2.0189411500000002e+01 + 4.4487376799999998e+00 * logT + T * (-4.3665754665499993e-03 + T * (8.0621456800000012e-07 + T * (-9.8698621083333346e-11 + 5.4804038649999998e-15 * T))) - 2.0045954138000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[172] = C[0] * C[22] * kf / Kc;

  //rxn 174
  kf = exp(2.0548912449801634e+01 - (1.9499758138292557e+03 / T));
  fwd_rxn_rates[174] = C[25] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-7.2296901000000036e-01 + 1.7207745000000019e-01 * logT + T * (-2.5681599499999992e-03 + T * (3.1159559316666656e-06 + T * (-1.9867757508333331e-09 + 4.9930298850000008e-13 * T))) - -6.3930989700000009e+03 / T);
  } else {
    Kc = (-5.6413219399999974e+00 + 8.1612780000000029e-01 * logT + T * (-9.9756225500000030e-04 + T * (2.3259934149999997e-07 + T * (-3.1264320416666646e-11 + 1.7408220449999992e-15 * T))) - -6.7173194270000004e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[173] = C[6] * C[24] * kf / Kc;

  //rxn 175
  kf = exp(2.1886416646752092e+01 - (4.2974950838972501e+02 / T));
  fwd_rxn_rates[175] = C[27] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4352104237999999e+01 + 4.1169046099999989e+00 * logT + T * (-9.1401558600000005e-03 + T * (3.4222276766666667e-06 + T * (-8.0513212266666685e-10 + 6.8900921600000025e-14 * T))) - -4.4068596879999997e+04 / T);
  } else {
    Kc = (1.8978584499999997e+01 + -1.3874847500000005e+00 * logT + T * (-4.4747153199999978e-04 + T * (8.0045842499999959e-08 + T * (-1.0297601216666666e-11 + 6.0456528999999974e-16 * T))) - -4.2683845080000006e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[174] = C[4] * C[14] * C[14] * kf / Kc;

  //rxn 176
  kf = 10000000000.0;
  fwd_rxn_rates[176] = C[27] * C[27] * kf;
  if (T <= 1000.0) {
    Kc = (-7.4886155740000007e+00 + 2.4643052339999993e+00 * logT + T * (-6.5845932299999996e-03 + T * (2.3291081933333327e-06 + T * (-3.9352187766666722e-10 + -8.8308268999998846e-15 * T))) - -4.2378089300000000e+04 / T);
  } else {
    Kc = (2.3946083970000000e+01 + -2.6784707399999999e+00 * logT + T * (9.5802064999999954e-04 + T * (-1.9728177700000007e-07 + T * (2.9583095583333331e-11 + -1.9018700250000007e-15 * T))) - -4.1022175600000002e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[175] = C[14] * C[14] * C[22] * kf / Kc;

  //rxn 177
  kf = exp(2.4019102702950740e+01 - (1.7864294552500277e+02 / T));
  fwd_rxn_rates[177] = C[30] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (-2.2091744000000002e-01 + -2.5153219999999976e-01 * logT + T * (1.3839487800000002e-03 + T * (-1.3935300066666667e-06 + T * (7.3746534666666676e-10 + -1.5678856450000000e-13 * T))) - -3.7847900699999998e+04 / T);
  } else {
    Kc = (-7.3557940000001487e-02 + -1.8048771999999991e-01 * logT + T * (1.8003868149999965e-05 + T * (3.6111048166666690e-09 + T * (-7.2760949166666755e-13 + 2.7234700500000027e-17 * T))) - -3.7759966200000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[176] = C[52] * C[2] * kf / Kc;

  //rxn 178
  kf = exp(1.6012735135300492e+01 + 1.0 * logT - (3.2709271715845580e+03 / T));
  fwd_rxn_rates[178] = C[30] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-4.6230916099999995e+00 + 1.1042870400000004e+00 * logT + T * (-2.4607803399999996e-03 + T * (1.3061306583333336e-06 + T * (-4.8190887916666673e-10 + 8.3625417000000004e-14 * T))) - -1.6073811240000003e+04 / T);
  } else {
    Kc = (9.1925481000000087e-01 + 1.3154564000000013e-01 * logT + T * (-2.7642400185000002e-04 + T * (8.1628056316666668e-08 + T * (-1.5021409241666664e-11 + 1.0451302304999998e-15 * T))) - -1.5906761580000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[177] = C[35] * C[2] * kf / Kc;

  //rxn 179
  kf = exp(2.4237791903915571e+01 - (1.9373953247077765e+02 / T));
  fwd_rxn_rates[179] = C[30] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-2.4822805649999991e+00 + 2.2646086999999993e-01 * logT + T * (-1.1188292396473339e-03 + T * (1.0705139313340135e-06 + T * (-4.5458350564159866e-10 + 7.1973114953613397e-14 * T))) - -2.4401434660000003e+04 / T);
  } else {
    Kc = (-3.4554609539999990e+00 + 2.5177503999999962e-01 * logT + T * (2.3389195545785136e-04 + T * (-7.2775333640634197e-08 + T * (1.0598131238737304e-11 + -6.8693744009013213e-16 * T))) - -2.4597795500000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[178] = C[35] * C[1] * kf / Kc;

  //rxn 180
  kf = exp(2.1059738073567623e+01 - (5.4398034961275489e+03 / T));
  fwd_rxn_rates[180] = C[37] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-6.8575937899999992e+00 + 1.6557160600000000e+00 * logT + T * (-4.8069514600000002e-03 + T * (2.1520558416666661e-06 + T * (-6.3280787083333353e-10 + 8.0846643000000009e-14 * T))) - -3.9948877059999999e+04 / T);
  } else {
    Kc = (1.0034457189999999e+01 + -1.1833158400000001e+00 * logT + T * (2.1500667685000015e-04 + T * (-6.8313731316666671e-08 + T * (1.3370966241666666e-11 + -9.9391185050000003e-16 * T))) - -3.9302239320000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[179] = C[52] * C[3] * kf / Kc;

  //rxn 181
  kf = exp(2.4090561666932885e+01 - (1.1649532926489617e+04 / T));
  fwd_rxn_rates[181] = C[37] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-1.1259767959999998e+01 + 3.0115352999999998e+00 * logT + T * (-8.6516805799999996e-03 + T * (4.8517165066666666e-06 + T * (-1.8521820966666668e-09 + 3.2126062450000001e-13 * T))) - -1.8174787600000003e+04 / T);
  } else {
    Kc = (1.1027269940000000e+01 + -8.7128248000000008e-01 * logT + T * (-7.9421193149999938e-05 + T * (9.7032201833333181e-09 + T * (-9.2283350833333214e-13 + 2.3983679500000027e-17 * T))) - -1.7449034700000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[180] = C[35] * C[35] * kf / Kc;

  //rxn 182
  kf = exp(2.6681690529976194e+01 - (9.5007853845409918e+03 / T));
  fwd_rxn_rates[182] = C[37] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-8.9984048350000005e+00 + 2.5335422300000001e+00 * logT + T * (-6.1489025603526665e-03 + T * (2.3876725686659865e-06 + T * (-6.6013324435840145e-10 + 9.2498945046386616e-14 * T))) - -3.1621253639999999e+04 / T);
  } else {
    Kc = (1.4409172953999999e+01 + -1.3035452399999992e+00 * logT + T * (-2.9530928045785139e-04 + T * (8.6089658640634181e-08 + T * (-1.2248574238737303e-11 + 7.3815582009013220e-16 * T))) - -3.0611205399999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[181] = C[52] * C[4] * kf / Kc;

  //rxn 183
  kf = exp(2.1416413017506358e+01 - (1.0597804035933967e+04 / T));
  fwd_rxn_rates[183] = C[37] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-4.3383414719999989e+00 + 1.3513093800000004e+00 * logT + T * (-6.1221452950000000e-03 + T * (4.3747412816666665e-06 + T * (-2.0363101391666670e-09 + 4.2070003700000005e-13 * T))) - -1.3082946820000001e+04 / T);
  } else {
    Kc = (8.4627644199999992e+00 + -9.7210966999999959e-01 * logT + T * (2.7617105700000007e-04 + T * (-6.1688439666666685e-08 + T * (1.1929648800000004e-11 + -9.7551058999999984e-16 * T))) - -1.2743002787000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[182] = C[52] * C[6] * kf / Kc;

  //rxn 184
  kf = exp(2.5093978711720020e+01 - (2.8190360023410296e+04 / T));
  fwd_rxn_rates[184] = C[37] * kf;
  if (T <= 1000.0) {
    Kc = (-8.9654804400000003e+00 + 3.2097939000000002e+00 * logT + T * (-6.5879032200000000e-03 + T * (2.7251934933333331e-06 + T * (-8.4737765333333335e-10 + 1.2992619550000000e-13 * T))) - 1.9359584900000002e+04 / T);
  } else {
    Kc = (1.2293599459999999e+01 + -3.2701211999999957e-01 * logT + T * (-6.1251120684999996e-04 + T * (7.1996866483333315e-08 + T * (-5.7545433249999993e-12 + 2.1251081050000004e-16 * T))) - 2.0221376600000000e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[183] = C[52] * C[2] * kf / Kc;

  //rxn 185
  kf = exp(2.1469953784434388e+01 - (-2.4154539113239812e+02 / T));
  fwd_rxn_rates[185] = C[6] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (7.9478507199999937e-01 + -5.8422767999999969e-01 * logT + T * (2.7006749950000001e-03 + T * (-1.8205934483333328e-06 + T * (7.7133045583333372e-10 + -1.4483285700000006e-13 * T))) - -3.6277325799999999e+03 / T);
  } else {
    Kc = (-6.4949510700000008e+00 + 6.9982536999999923e-01 * logT + T * (-3.5504955699999991e-04 + T * (6.0210799666666659e-08 + T * (-9.5145912166666687e-12 + 8.0274029999999995e-16 * T))) - -3.8576760129999993e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[184] = C[36] * C[4] * kf / Kc;

  //rxn 186
  kf = exp(3.2294460210040619e+01 - 1.41 * logT);
  fwd_rxn_rates[186] = C[35] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (5.4219240400000004e+00 + -2.4427121999999999e+00 * logT + T * (3.1664329200000001e-03 + T * (-1.7104565999999997e-07 + T * (-4.1760202999999993e-10 + 1.4594098449999999e-13 * T))) - -3.6070264300000003e+04 / T);
  } else {
    Kc = (-1.0325786109999999e+01 + 5.4727819999999650e-02 * logT + T * (5.3363270685000000e-04 + T * (-7.3474506483333341e-08 + T * (8.1696009083333325e-12 + -3.8528110050000003e-16 * T))) - -3.6822055399999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[185] = C[36] * kf / Kc;

  //rxn 187
  kf = exp(2.2084242390082011e+01 - (-1.2077269556619906e+02 / T));
  fwd_rxn_rates[187] = C[36] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-3.3140373899999997e+00 + 8.8863436000000018e-01 * logT + T * (-1.3854811599999998e-03 + T * (-4.0209199166666701e-07 + T * (6.3217181249999996e-10 + -1.9502053699999998e-13 * T))) - -2.3238197660000002e+04 / T);
  } else {
    Kc = (8.0666438400000011e+00 + -9.1103154000000020e-01 * logT + T * (2.9388517685000000e-04 + T * (-6.6836091316666672e-08 + T * (1.0955908658333333e-11 + -8.2114156049999994e-16 * T))) - -2.2701560519999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[186] = C[35] * C[3] * kf / Kc;

  //rxn 188
  kf = exp(2.5606067759532781e+01 - (1.8115904334929860e+02 / T));
  fwd_rxn_rates[188] = C[36] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-5.4548484350000006e+00 + 1.7664605299999994e+00 * logT + T * (-2.7274322603526666e-03 + T * (-1.6647526466734670e-07 + T * (6.0484643897493183e-10 + -1.8336823495361336e-13 * T))) - -1.4910574239999998e+04 / T);
  } else {
    Kc = (1.2441359604000002e+01 + -1.0312609400000001e+00 * logT + T * (-2.1643078045785133e-04 + T * (8.7567298640634207e-08 + T * (-1.4663631822070636e-11 + 9.1092611009013200e-16 * T))) - -1.4010526599999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[187] = C[35] * C[4] * kf / Kc;

  //rxn 189
  kf = 40000000000.0;
  fwd_rxn_rates[189] = C[31] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1233984129999999e+00 + 5.7300699999999871e-02 * logT + T * (-8.3572456964733401e-04 + T * (9.8116773966734655e-07 + T * (-4.7414277980826538e-10 + 8.6330699453613401e-14 * T))) - -3.5684605300000003e+04 / T);
  } else {
    Kc = (-5.0099907839999993e+00 + 4.0749202999999978e-01 * logT + T * (-2.6382304692148654e-05 + T * (-7.7230754573008722e-09 + T * (9.3911930403970893e-14 + 1.2125034409867904e-17 * T))) - -3.5943792600000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[188] = C[35] * C[1] * kf / Kc;

  //rxn 190
  kf = exp(2.4189001739746139e+01 - (1.6606245640352370e+02 / T));
  fwd_rxn_rates[190] = C[31] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (4.6238513709999998e+00 + -1.1485773799999999e+00 * logT + T * (3.8343643846473333e-03 + T * (-2.9981837663340132e-06 + T * (1.4729637664749321e-09 + -3.1702104545361340e-13 * T))) - -1.2167587072999995e+04 / T);
  } else {
    Kc = (-4.3190399859999999e+00 + 4.6952929000000010e-01 * logT + T * (-6.0217740000785135e-04 + T * (1.3420225697396753e-07 + T * (-1.8974053772070638e-11 + 1.1746942950901323e-15 * T))) - -1.2410893821999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[189] = C[30] * C[0] * kf / Kc;

  //rxn 191
  kf = 20000000000.0;
  fwd_rxn_rates[191] = C[31] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (1.0188835000001006e-02 + -4.5143233000000027e-01 * logT + T * (-1.7900457796473335e-03 + T * (2.5573861646673468e-06 + T * (-1.3114670723082653e-09 + 2.6085196495361335e-13 * T))) - -8.4737526600000037e+03 / T);
  } else {
    Kc = (-1.6604565539999991e+00 + -3.9732956000000019e-01 * logT + T * (8.0806658045785124e-04 + T * (-8.1203753640634213e-08 + T * (5.5897703220706377e-12 + -3.2150746309013209e-16 * T))) - -8.7552630999999965e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[190] = C[38] * C[1] * kf / Kc;

  //rxn 192
  kf = exp(1.4508657738524219e+01 + 1.2 * logT);
  fwd_rxn_rates[192] = C[31] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (2.3867575199999997e+00 + -7.8628336999999959e-01 * logT + T * (2.6545719999999939e-05 + T * (5.6525201666666661e-07 + T * (-3.4070679083333336e-10 + 7.2178008500000003e-14 * T))) - -1.9684799259999996e+04 / T);
  } else {
    Kc = (-1.7445122000000035e-01 + -4.2664507999999968e-01 * logT + T * (2.3676798700000010e-04 + T * (2.5298389999999985e-09 + T * (-4.7681739499999993e-12 + 4.2736052000000001e-16 * T))) - -1.9850029099999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[191] = C[30] * C[5] * kf / Kc;

  //rxn 193
  kf = exp(6.1333980429966486e+00 + 2.0 * logT - (3.2709271715845580e+03 / T));
  fwd_rxn_rates[193] = C[31] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1306222099999994e+00 + 4.2639383999999936e-01 * logT + T * (-3.1319968799999997e-03 + T * (2.7930028916666664e-06 + T * (-1.3387924458333333e-09 + 2.7250426700000000e-13 * T))) - -1.4612924000000180e+02 / T);
  } else {
    Kc = (2.7142592100000007e+00 + -5.1755895999999968e-01 * logT + T * (2.9775062315000008e-04 + T * (7.3199636316666652e-08 + T * (-2.0029770158333333e-11 + 1.4105602075000000e-15 * T))) - -6.4229180000000497e+01 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[192] = C[38] * C[2] * kf / Kc;

  //rxn 194
  kf = exp(7.1546153569136628e+00 + 1.5 * logT - (5.0321956485916274e+01 / T));
  fwd_rxn_rates[194] = C[31] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-4.2642094580000007e+00 + 9.3512686999999950e-01 * logT + T * (-2.1776756700000004e-03 + T * (1.2167844666666669e-06 + T * (-5.0146815333333341e-10 + 9.7983001500000021e-14 * T))) - -2.7356981879999999e+04 / T);
  } else {
    Kc = (-6.3527501999999902e-01 + 2.8726262999999985e-01 * logT + T * (-5.3669826199999999e-04 + T * (1.4668031449999999e-07 + T * (-2.5525628550000000e-11 + 1.7441927050000000e-15 * T))) - -2.7252758679999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[193] = C[35] * C[4] * kf / Kc;

  //rxn 195
  kf = 15000000000.0;
  fwd_rxn_rates[195] = C[31] * C[30] * kf;
  if (T <= 1000.0) {
    Kc = (-2.3443158529999994e+00 + -1.9423149999999989e-01 * logT + T * (5.4822421035266632e-04 + T * (-4.1236226699931982e-07 + T * (2.6332256685840138e-10 + -7.0457865046386596e-14 * T))) - -7.3532506000000008e+04 / T);
  } else {
    Kc = (-5.0835487239999999e+00 + 2.2700430999999988e-01 * logT + T * (-8.3784365421486279e-06 + T * (-4.1119706406342132e-09 + T * (-6.3369756126269595e-13 + 3.9359734909867919e-17 * T))) - -7.3703758799999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[194] = C[52] * C[1] * kf / Kc;

  //rxn 196
  kf = exp(2.3718998110500401e+01 - (6.9695909732994041e+03 / T));
  fwd_rxn_rates[196] = C[31] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (2.2472826860000001e+00 + -8.1372634000000099e-01 * logT + T * (2.0177728849999996e-03 + T * (-1.0060496183333333e-06 + T * (5.0220348500000010e-10 + -1.2834708900000004e-13 * T))) - -9.5654047300000093e+02 / T);
  } else {
    Kc = (-5.8050453199999987e+00 + 4.9884480999999958e-01 * logT + T * (-3.0878806549999990e-05 + T * (5.0468664333333311e-08 + T * (-8.6161095000000015e-12 + 4.2582631200000017e-16 * T))) - -1.3161278219999986e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[195] = C[38] * C[0] * kf / Kc;

  //rxn 197
  kf = exp(2.3795959151636531e+01 - 0.23 * logT);
  fwd_rxn_rates[197] = C[31] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (1.3796471199999938e-01 + -4.2069236999999982e-01 * logT + T * (1.6670534500000001e-03 + T * (-1.4828761983333334e-06 + T * (7.1790607250000009e-10 + -1.4243097999999998e-13 * T))) - -4.9131071340000002e+04 / T);
  } else {
    Kc = (-1.6280877700000014e+00 + -2.4770729999999297e-02 * logT + T * (-2.4227039200000011e-04 + T * (6.8663362999999991e-08 + T * (-1.1231828800000000e-11 + 7.2629717500000000e-16 * T))) - -4.9105963300000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[196] = C[52] * C[4] * kf / Kc;

  //rxn 198
  kf = exp(2.6623163190528903e+01 - 0.45 * logT);
  fwd_rxn_rates[198] = C[31] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (9.1363695469999993e+00 + -2.9542345999999999e+00 * logT + T * (7.8159560103526673e-03 + T * (-3.8705487669993190e-06 + T * (1.3780393168584013e-09 + -2.3492992504638658e-13 * T))) - -1.7509817700000000e+04 / T);
  } else {
    Kc = (-1.6037260723999999e+01 + 1.2787745099999999e+00 * logT + T * (5.3038888457851169e-05 + T * (-1.7426295640634190e-08 + T * (1.0167454387373029e-12 + -1.1858645090132172e-17 * T))) - -1.8494757899999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[197] = C[37] * C[1] * kf / Kc;

  //rxn 199
  kf = 3000000000.0;
  fwd_rxn_rates[199] = C[32] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-2.7834256799999979e-01 + 1.1265393000000001e-01 * logT + T * (1.6479659000000000e-03 + T * (-1.7701681250000001e-06 + T * (8.6167473416666659e-10 + -1.7141567050000001e-13 * T))) - -5.5124596399999973e+03 / T);
  } else {
    Kc = (-1.5596965300000001e+00 + 4.7241758999999961e-01 * logT + T * (-6.2153068514999991e-04 + T * (9.8947389850000012e-08 + T * (-1.1384117058333333e-11 + 6.4645340450000000e-16 * T))) - -5.4100311000000002e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[198] = C[4] * C[31] * kf / Kc;

  //rxn 200
  kf = 39000000000.0;
  fwd_rxn_rates[200] = C[32] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-2.6815373299999878e-01 + -3.3877840000000026e-01 * logT + T * (-1.4207987964733352e-04 + T * (7.8721803966734672e-07 + T * (-4.4979233814159869e-10 + 8.9436294453613366e-14 * T))) - -1.3986212300000003e+04 / T);
  } else {
    Kc = (-3.2201530839999988e+00 + 7.5088029999999417e-02 * logT + T * (1.8653589530785139e-04 + T * (1.7743636209365802e-08 + T * (-5.7943467362626953e-12 + 3.2494594140986786e-16 * T))) - -1.4165294199999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[199] = C[1] * C[38] * kf / Kc;

  //rxn 201
  kf = exp(2.4412145291060348e+01 - (1.8367514117359440e+03 / T));
  fwd_rxn_rates[201] = C[32] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (3.9866266510000004e+00 + -8.6676327999999980e-01 * logT + T * (5.1992256146473331e-03 + T * (-4.6790056996673468e-06 + T * (2.3541977748082654e-09 + -5.0279430045361343e-13 * T))) - -6.3968760729999958e+03 / T);
  } else {
    Kc = (-4.3242066859999992e+00 + 7.8622988999999999e-01 * logT + T * (-9.6343382500785129e-04 + T * (1.6809738864063421e-07 + T * (-1.9853951522070637e-11 + 1.1220852250901320e-15 * T))) - -6.4749278220000015e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[200] = C[31] * C[0] * kf / Kc;

  //rxn 202
  kf = exp(1.1407564949312402e+01 + 1.5 * logT - (-2.3148099983521487e+02 / T));
  fwd_rxn_rates[202] = C[32] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (1.7495328000000008e+00 + -5.0446926999999997e-01 * logT + T * (1.3914069500000001e-03 + T * (-1.1155699166666667e-06 + T * (5.4052721750000006e-10 + -1.1359524650000000e-13 * T))) - -1.3914088259999999e+04 / T);
  } else {
    Kc = (-1.7961792000000010e-01 + -1.0994448000000023e-01 * logT + T * (-1.2448843799999973e-04 + T * (3.6424970666666685e-08 + T * (-5.6480716999999996e-12 + 3.7475144999999996e-16 * T))) - -1.3914063099999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[201] = C[31] * C[5] * kf / Kc;

  //rxn 203
  kf = 330000000.0;
  fwd_rxn_rates[203] = C[34] * kf;
  if (T <= 1000.0) {
    Kc = (-9.2823615299999940e-01 + 4.5398429999999967e-01 * logT + T * (3.1289738003526663e-03 + T * (-4.0037801669993201e-06 + T * (2.2806649168584014e-09 + -5.1959039504638663e-13 * T))) - -4.3392130000000034e+03 / T);
  } else {
    Kc = (-5.9654722400000004e-01 + 6.5988560999999990e-01 * logT + T * (-7.0176571154214869e-04 + T * (7.8864336026032444e-08 + T * (-5.6212970612626955e-12 + 1.6692727490986789e-16 * T))) - -4.0998348000000005e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[202] = C[52] * C[1] * kf / Kc;

  //rxn 204
  kf = exp(2.5590800287401994e+01 - 0.11 * logT - (2.5060334329986304e+03 / T));
  fwd_rxn_rates[204] = C[34] * kf;
  if (T <= 1000.0) {
    Kc = (-9.2823615299999940e-01 + 4.5398429999999967e-01 * logT + T * (3.1289738003526663e-03 + T * (-4.0037801669993201e-06 + T * (2.2806649168584014e-09 + -5.1959039504638663e-13 * T))) - -4.3392130000000034e+03 / T);
  } else {
    Kc = (-5.9654722400000004e-01 + 6.5988560999999990e-01 * logT + T * (-7.0176571154214869e-04 + T * (7.8864336026032444e-08 + T * (-5.6212970612626955e-12 + 1.6692727490986789e-16 * T))) - -4.0998348000000005e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[203] = C[52] * C[1] * kf / Kc;

  //rxn 205
  kf = 5000000000.0;
  fwd_rxn_rates[205] = C[34] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (1.5580917700000008e+00 + -5.2667405000000000e-01 * logT + T * (2.2527806249999999e-03 + T * (-2.1186156516666671e-06 + T * (1.0644070574999998e-09 + -2.1716425149999994e-13 * T))) - -2.8454121300000003e+04 / T);
  } else {
    Kc = (-5.2666499999999949e-02 + -1.0544133999999961e-01 * logT + T * (-3.2339940500000005e-04 + T * (9.9582419833333310e-08 + T * (-1.3556645416666662e-11 + 7.1097354499999995e-16 * T))) - -2.8373180267000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[204] = C[6] * C[52] * kf / Kc;

  //rxn 206
  kf = 25000000000.0;
  fwd_rxn_rates[206] = C[34] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-9.6116054799999961e-01 + -2.2226737000000041e-01 * logT + T * (3.5679744599999997e-03 + T * (-4.3413010916666667e-06 + T * (2.4679093258333334e-09 + -5.5701764549999998e-13 * T))) - -5.5320051540000000e+04 / T);
  } else {
    Kc = (1.5190262699999999e+00 + -3.1664750999999969e-01 * logT + T * (-3.8456378515000018e-04 + T * (9.2957128183333311e-08 + T * (-1.2115327974999999e-11 + 6.9257228450000005e-16 * T))) - -5.4932416799999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[205] = C[4] * C[52] * kf / Kc;

  //rxn 207
  kf = 70000000000.0;
  fwd_rxn_rates[207] = C[34] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0991252599999992e+00 + 1.9842499999999896e-01 * logT + T * (1.9009210099999998e-03 + T * (-2.8584248933333337e-06 + T * (1.7500032533333333e-09 + -4.1458666550000000e-13 * T))) - -6.1889802000000018e+03 / T);
  } else {
    Kc = (3.1471140400000013e+00 + -2.9187678000000039e-01 * logT + T * (-1.4229339315000006e-04 + T * (2.4293765183333310e-08 + T * (-8.8349917499999944e-13 + -3.3724890499999988e-17 * T))) - -5.8264534999999996e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[206] = C[31] * C[35] * kf / Kc;

  //rxn 208
  kf = 50000000000.0;
  fwd_rxn_rates[208] = C[34] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (3.3038086710000005e+00 + -1.2016845800000002e+00 * logT + T * (7.1192341746473325e-03 + T * (-7.2501386663340136e-06 + T * (3.9604323664749323e-09 + -8.8839627545361335e-13 * T))) - -5.6204467972999999e+04 / T);
  } else {
    Kc = (-1.2454838859999997e+00 + -2.8352099999997549e-03 * logT + T * (-7.2646692500785140e-04 + T * (1.6210712697396750e-07 + T * (-2.0585162438737304e-11 + 1.1682041050901321e-15 * T))) - -5.5997313521999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[207] = C[0] * C[52] * kf / Kc;

  //rxn 209
  kf = 20000000000.0;
  fwd_rxn_rates[209] = C[34] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (1.0667148200000010e+00 + -8.3939056999999950e-01 * logT + T * (3.3114155099999995e-03 + T * (-3.6867028833333335e-06 + T * (2.1467618091666670e-09 + -4.9919722149999996e-13 * T))) - -6.3721680160000004e+04 / T);
  } else {
    Kc = (2.8991048799999999e+00 + -8.9900957999999997e-01 * logT + T * (1.1247846200000005e-04 + T * (3.0434708999999984e-08 + T * (-6.3792826166666660e-12 + 4.2087033000000001e-16 * T))) - -6.3436448799999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[208] = C[5] * C[52] * kf / Kc;

  //rxn 210
  kf = 25000000000.0;
  fwd_rxn_rates[210] = C[34] * C[12] * kf;
  if (T <= 1000.0) {
    Kc = (-5.7037071199999989e+00 + 4.3027002999999997e-01 * logT + T * (-4.7119914749999998e-03 + T * (3.2378600566666665e-06 + T * (-1.1862624458333336e-09 + 1.8668651799999994e-13 * T))) - -5.6504519300000000e+04 / T);
  } else {
    Kc = (1.4518248135000004e+01 + -3.0509806250000002e+00 * logT + T * (2.3737574650000001e-03 + T * (-3.7875476833333320e-07 + T * (4.6648762166666661e-11 + -2.5880622800000009e-15 * T))) - -5.5817423590000006e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[209] = C[13] * C[52] * kf / Kc;

  //rxn 211
  kf = exp(3.1433229255349488e+01 - 1.32 * logT - (3.7238247799578045e+02 / T));
  fwd_rxn_rates[211] = C[1] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (2.1006628530000002e+00 + -1.1849847000000002e+00 * logT + T * (-5.1532055035266588e-04 + T * (1.2386975003326531e-06 + T * (-6.5007988352506800e-10 + 1.3709401504638663e-13 * T))) - -2.3769985900000000e+04 / T);
  } else {
    Kc = (5.4651077239999992e+00 + -1.7813547100000000e+00 * logT + T * (1.1516508115421487e-03 + T * (-5.9387886026032471e-08 + T * (-9.9817252207063742e-13 + 1.9201251209013214e-16 * T))) - -2.3644052499999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[210] = C[38] * kf / Kc;

  //rxn 212
  kf = 25000000000.0;
  fwd_rxn_rates[212] = C[38] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-2.1335872480000009e+00 + 5.0873302999999970e-01 * logT + T * (9.5432120999999932e-04 + T * (-1.5762184249999999e-06 + T * (8.3732429249999990e-10 + -1.7452126549999997e-13 * T))) - -2.7210852640000001e+04 / T);
  } else {
    Kc = (-3.3495342299999993e+00 + 8.0482158999999953e-01 * logT + T * (-8.3444888515000007e-04 + T * (7.3480678183333338e-08 + T * (-5.4958583916666665e-12 + 3.3363249750000000e-16 * T))) - -2.7188529499999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[211] = C[35] * C[4] * kf / Kc;

  //rxn 213
  kf = exp(2.0617905321288585e+01 + 0.72 * logT - (3.3212491280704739e+02 / T));
  fwd_rxn_rates[213] = C[38] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (2.1313819709999997e+00 + -4.7068417999999923e-01 * logT + T * (4.5055809246473321e-03 + T * (-4.4850559996673466e-06 + T * (2.3298473331415985e-09 + -5.0589989545361334e-13 * T))) - -2.8095269072999999e+04 / T);
  } else {
    Kc = (-6.1140443860000007e+00 + 1.1186338899999995e+00 * logT + T * (-1.1763520250078513e-03 + T * (1.4263067697396755e-07 + T * (-1.3965692855403972e-11 + 8.0926431809013222e-16 * T))) - -2.8253426222000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[212] = C[0] * C[35] * kf / Kc;

  //rxn 214
  kf = exp(9.4727046364436731e+00 + 1.9 * logT - (-4.7805858661620459e+02 / T));
  fwd_rxn_rates[214] = C[38] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0571187999999943e-01 + -1.0839016999999940e-01 * logT + T * (6.9776225999999939e-04 + T * (-9.2162021666666634e-07 + T * (5.1617677583333336e-10 + -1.1670084150000000e-13 * T))) - -3.5612481260000000e+04 / T);
  } else {
    Kc = (-1.9694556200000002e+00 + 2.2245952000000013e-01 * logT + T * (-3.3740663799999989e-04 + T * (1.0958259000000014e-08 + T * (2.4018696666666694e-13 + 6.1930543000000063e-17 * T))) - -3.5692561500000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[213] = C[35] * C[5] * kf / Kc;

  //rxn 215
  kf = exp(2.3025850929940457e+01 - (6.5418543431691160e+03 / T));
  fwd_rxn_rates[215] = C[38] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (3.8566506999999994e-01 + 2.0432635000000010e-01 * logT + T * (-3.6087262499999982e-04 + T * (6.4646701500000017e-07 + T * (-5.6617797583333347e-10 + 1.6533212850000012e-13 * T))) - -3.4492240000000106e+02 / T);
  } else {
    Kc = (-4.9212270000000000e+00 + 1.0160277600000005e+00 * logT + T * (-7.7328450499999999e-04 + T * (8.0105969833333337e-08 + T * (-6.9371758333333290e-12 + 3.5203375800000000e-16 * T))) - -6.2929296700000145e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[214] = C[6] * C[35] * kf / Kc;

  //rxn 216
  kf = 77000000000.0;
  fwd_rxn_rates[216] = C[39] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (2.3715537499999999e+00 + -7.0166873000000063e-01 * logT + T * (1.8122392150000000e-03 + T * (-1.2950912216666667e-06 + T * (6.1251961283333326e-10 + -1.2763903245000001e-13 * T))) - -3.9070048199999990e+04 / T);
  } else {
    Kc = (6.0814713499999993e+00 + -1.1842727700000002e+00 * logT + T * (1.1399707093500001e-03 + T * (-2.4280962665000002e-07 + T * (2.8245736574999998e-11 + -1.4021312005000001e-15 * T))) - -3.8771866500000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[215] = C[14] * C[30] * kf / Kc;

  //rxn 217
  kf = 40000000000.0;
  fwd_rxn_rates[217] = C[39] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (7.5052274350000001e+00 + -2.2780197300000000e+00 * logT + T * (6.0809997953526667e-03 + T * (-2.5248082519993201e-06 + T * (7.4983274685840126e-10 + -1.1155853204638662e-13 * T))) - -1.5167283659999999e+04 / T);
  } else {
    Kc = (-1.1067721453999999e+01 + 8.1331633999999964e-01 * logT + T * (8.5664779295785128e-04 + T * (-2.1731609697396752e-07 + T * (2.5374078072070638e-11 + -1.2626227000901322e-15 * T))) - -1.5917062100000003e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[216] = C[46] * C[1] * kf / Kc;

  //rxn 218
  kf = exp(2.2802707378626248e+01 - (3.7540179538493539e+03 / T));
  fwd_rxn_rates[218] = C[39] * C[5] * kf;
  if (T <= 1000.0) {
    Kc = (7.2416207799999999e+00 + -1.5605716300000005e+00 * logT + T * (5.3208999249999998e-03 + T * (-2.8997540666666664e-06 + T * (1.0011957933333334e-09 + -1.4762313549999999e-13 * T))) - -3.0868997399999935e+03 / T);
  } else {
    Kc = (-1.8165278799999998e+00 + 1.1515388000000026e-01 * logT + T * (7.3724185049999988e-04 + T * (-1.7828343233333334e-07 + T * (2.0328767283333333e-11 + -9.6460179500000001e-16 * T))) - -3.2659419000000016e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[217] = C[40] * C[4] * kf / Kc;

  //rxn 219
  kf = exp(2.2538090579105461e+01 - (-2.2141660853803160e+02 / T));
  fwd_rxn_rates[219] = C[39] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (5.3644163899999997e+00 + -1.4001935599999999e+00 * logT + T * (4.7390486950000003e-03 + T * (-2.2891915249999997e-06 + T * (7.2250737333333334e-10 + -9.9906230000000010e-14 * T))) - -6.8396602399999974e+03 / T);
  } else {
    Kc = (-6.6930056899999997e+00 + 6.9308694000000060e-01 * logT + T * (3.4633183565000011e-04 + T * (-6.2912707016666668e-08 + T * (-2.4546240833333437e-13 + 4.6944497049999995e-16 * T))) - -7.2260281800000066e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[218] = C[46] * C[2] * kf / Kc;

  //rxn 220
  kf = exp(5.6869753563398202e+00 + 2.45 * logT - (1.1272118252845246e+03 / T));
  fwd_rxn_rates[220] = C[39] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (5.0045269290000007e+00 + -1.1982776200000003e+00 * logT + T * (1.5130812603526668e-03 + T * (6.6368171633401331e-07 + T * (-8.1247476397493195e-10 + 2.4157591845361340e-13 * T))) - -1.0604111926999996e+04 / T);
  } else {
    Kc = (2.3280608860000003e+00 + -7.8102048999999996e-01 * logT + T * (1.5761872375078514e-03 + T * (-3.0995585030730084e-07 + T * (3.4534647105403977e-11 + -1.7119355700901321e-15 * T))) - -1.0705077178000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[219] = C[40] * C[1] * kf / Kc;

  //rxn 221
  kf = 23500000000.0;
  fwd_rxn_rates[221] = C[46] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-7.6159542499999997e+00 + 1.8028118700000002e+00 * logT + T * (-5.3875898200000001e-03 + T * (2.3002309616666662e-06 + T * (-5.9189663966666670e-10 + 5.5892614550000006e-14 * T))) - -4.8304199200000003e+04 / T);
  } else {
    Kc = (1.3693731850000001e+01 + -1.7458140700000002e+00 * logT + T * (5.1721487185000029e-04 + T * (-9.8268863316666706e-08 + T * (1.3469789741666667e-11 + -8.2644594050000005e-16 * T))) - -4.7452599900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[220] = C[35] * C[14] * kf / Kc;

  //rxn 222
  kf = 54000000000.0;
  fwd_rxn_rates[222] = C[46] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-5.4925558369999994e+00 + 1.7455111699999999e+00 * logT + T * (-4.5518652503526670e-03 + T * (1.3190632219993200e-06 + T * (-1.1775385985840135e-10 + -3.0438084903613376e-14 * T))) - -1.2619593899999998e+04 / T);
  } else {
    Kc = (1.8703722633999998e+01 + -2.1533061000000000e+00 * logT + T * (5.4359717654214889e-04 + T * (-9.0545787859365817e-08 + T * (1.3375877811262696e-11 + -8.3857097490986797e-16 * T))) - -1.1508807300000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[221] = C[31] * C[14] * kf / Kc;

  //rxn 223
  kf = 2500000000.0;
  fwd_rxn_rates[223] = C[46] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-7.5830298550000004e+00 + 2.4790635400000007e+00 * logT + T * (-5.8265904796473344e-03 + T * (2.6377518863340136e-06 + T * (-7.7914104864159860e-10 + 9.3319865003613418e-14 * T))) - 2.6766393399999984e+03 / T);
  } else {
    Kc = (1.1578158355999999e+01 + -7.6928095000000019e-01 * logT + T * (2.0001294545785150e-04 + T * (-1.1236165547396755e-07 + T * (1.9963820655403973e-11 + -1.3520909500901322e-15 * T))) - 3.3799821000000002e+03 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[222] = C[35] * C[1] * C[14] * kf / Kc;

  //rxn 224
  kf = 20000000000.0;
  fwd_rxn_rates[224] = C[46] * C[30] * kf;
  if (T <= 1000.0) {
    Kc = (-7.8368716899999997e+00 + 1.5512796700000000e+00 * logT + T * (-4.0036410400000003e-03 + T * (9.0670095500000012e-07 + T * (1.4556870700000011e-10 + -1.0089594994999997e-13 * T))) - -8.6152099900000001e+04 / T);
  } else {
    Kc = (1.3620173909999998e+01 + -1.9263017900000001e+00 * logT + T * (5.3521874000000014e-04 + T * (-9.4657758500000024e-08 + T * (1.2742180249999999e-11 + -7.9921123999999990e-16 * T))) - -8.5212566099999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[223] = C[52] * C[14] * kf / Kc;

  //rxn 225
  kf = exp(2.1416413017506358e+01 - (1.0064391297183254e+04 / T));
  fwd_rxn_rates[225] = C[46] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-9.9210436999999985e-01 + -3.4137340000000016e-02 * logT + T * (-7.3140693500000037e-04 + T * (4.0946178333333354e-07 + T * (-1.6644554083333325e-10 + 3.7375429100000019e-14 * T))) - -5.2145880140000001e+04 / T);
  } else {
    Kc = (7.0486319200000001e+00 + -1.3166564499999991e+00 * logT + T * (9.0860545999999983e-04 + T * (-1.6761438683333336e-07 + T * (1.9632193500000007e-11 + -1.0236223650000004e-15 * T))) - -5.1753856679999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[224] = C[35] * C[15] * kf / Kc;

  //rxn 226
  kf = exp(2.6459838134425603e+01 - (2.7199017480637747e+04 / T));
  fwd_rxn_rates[226] = C[46] * kf;
  if (T <= 1000.0) {
    Kc = (-5.1007492900000004e+00 + 2.2526026699999995e+00 * logT + T * (-4.7077612400000003e-03 + T * (1.5672379550000001e-06 + T * (-3.2455754299999995e-10 + 2.1346750050000008e-14 * T))) - 2.7078074000000008e+04 / T);
  } else {
    Kc = (1.5033619309999999e+01 + -1.0210559899999998e+00 * logT + T * (-3.3879009999999857e-05 + T * (-3.9586321833333348e-08 + T * (9.3656894166666670e-12 + -6.6515351000000013e-16 * T))) - 2.7977777600000001e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[225] = C[30] * C[14] * kf / Kc;

  //rxn 227
  kf = exp(3.2878045188089033e+01 - 1.52 * logT - (3.7238247799578045e+02 / T));
  fwd_rxn_rates[227] = C[46] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (3.6438137100000003e+00 + -1.2087234300000000e+00 * logT + T * (3.2640907599999999e-03 + T * (-2.5514855449999996e-06 + T * (1.2602854570000002e-09 + -2.6536800994999995e-13 * T))) - -3.0129411599999999e+04 / T);
  } else {
    Kc = (2.6664619099999989e+00 + -8.7453159000000014e-01 * logT + T * (5.9663606500000006e-04 + T * (-1.0797208350000001e-07 + T * (1.4392623250000002e-11 + -8.5042962000000006e-16 * T))) - -3.0003565199999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[226] = C[37] * C[14] * kf / Kc;

  //rxn 228
  kf = exp(3.5873777461643023e+01 - 2.0 * logT - (4.0257565188733020e+02 / T));
  fwd_rxn_rates[228] = C[46] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (3.4100697999999992e+00 + -1.3899565799999998e+00 * logT + T * (3.1133221850000001e-03 + T * (-2.2901988816666668e-06 + T * (1.0529286850000000e-09 + -2.0303855239999998e-13 * T))) - -7.3919969599999997e+04 / T);
  } else {
    Kc = (6.0558191699999977e+00 + -1.6286898100000000e+00 * logT + T * (1.2030333300000000e-03 + T * (-2.4563133833333340e-07 + T * (3.3925993250000005e-11 + -2.0415178950000001e-15 * T))) - -7.3607061300000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[227] = C[52] * C[15] * kf / Kc;

  //rxn 229
  kf = exp(5.9906433130998472e+01 - 3.3 * logT - (6.3707596911170003e+04 / T));
  fwd_rxn_rates[229] = C[40] * kf;
  if (T <= 1000.0) {
    Kc = (-9.2365717529999998e+00 + 2.8539464999999997e+00 * logT + T * (-5.5033416346473331e-03 + T * (2.5826767830006802e-06 + T * (-8.6729268564159869e-10 + 1.2722996195361339e-13 * T))) - 6.2469366899999994e+04 / T);
  } else {
    Kc = (-1.6791242240000002e+00 + 1.4437413100000001e+00 * logT + T * (-1.5514860240421486e-03 + T * (2.2671305935936580e-07 + T * (-1.9570781727929365e-11 + 7.1065873990986783e-16 * T))) - 6.2602555899999992e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[228] = C[1] * C[39] * kf / Kc;

  //rxn 230
  kf = exp(3.0106208860477417e+00 + 2.64 * logT - (2.5060334329986304e+03 / T));
  fwd_rxn_rates[230] = C[40] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-1.7642687129999999e+00 + -1.0032489999999994e-01 * logT + T * (1.0166588203526670e-03 + T * (-2.7965239366598669e-07 + T * (6.9784470191734520e-11 + -2.1755820546386616e-14 * T))) - -3.6787553000000044e+03 / T);
  } else {
    Kc = (-1.0631272183999998e+01 + 1.2805245299999997e+00 * logT + T * (-3.7763630469214883e-04 + T * (2.3489754542699136e-08 + T * (-6.9073456959603061e-13 + -2.6318950590132181e-17 * T))) - -4.1470882000000020e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[229] = C[46] * C[1] * kf / Kc;

  //rxn 231
  kf = exp(1.6233408176030919e+00 + 2.64 * logT - (2.5060334329986304e+03 / T));
  fwd_rxn_rates[231] = C[40] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-7.2568245499999993e+00 + 1.6451862700000000e+00 * logT + T * (-3.5352064300000000e-03 + T * (1.0394108283333336e-06 + T * (-4.7969389666666751e-11 + -5.2193905449999999e-14 * T))) - -1.6298349199999999e+04 / T);
  } else {
    Kc = (8.0724504499999998e+00 + -8.7278157000000034e-01 * logT + T * (1.6596087185000017e-04 + T * (-6.7056033316666684e-08 + T * (1.2685143241666666e-11 + -8.6488992550000011e-16 * T))) - -1.5655895500000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[230] = C[31] * C[14] * kf / Kc;

  //rxn 232
  kf = exp(1.5179047931961549e+01 + 1.58 * logT - (1.3385640425253729e+04 / T));
  fwd_rxn_rates[232] = C[40] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-9.2694961480000000e+00 + 2.1776948299999996e+00 * logT + T * (-5.0643409749999996e-03 + T * (2.2451558583333336e-06 + T * (-6.8004827666666669e-10 + 8.9802711500000013e-14 * T))) - 1.1488528359999997e+04 / T);
  } else {
    Kc = (4.3644927000000022e-01 + 4.6720818999999958e-01 * logT + T * (-1.2342840976500001e-03 + T * (2.4080585151666668e-07 + T * (-2.6064812641666668e-11 + 1.2363037494999999e-15 * T))) - 1.1769973900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[231] = C[39] * C[4] * kf / Kc;

  //rxn 233
  kf = exp(7.0030654587864616e+00 + 2.03 * logT - (6.7280455821670057e+03 / T));
  fwd_rxn_rates[233] = C[40] * C[4] * kf;
  if (T <= 1368.0) {
    Kc = (1.8468721000000001e+00 + 2.7860495200000002e+00 * logT + T * (3.4433396099999999e-03 + T * (-5.3581310666666662e-07 + T * (4.3099647250000000e-11 + 5.9680394000000003e-16 * T))) - -2.8269839999999999e+03 / T);
  } else {
    Kc = (-1.2079527100000000e+01 + 4.8978488499999999e+00 * logT + T * (1.5839469650000000e-03 + T * (-1.8633510666666667e-07 + T * (1.4770262000000000e-11 + -5.2169588499999993e-16 * T))) - -3.7065333099999998e+03 / T);
  }

  if (T <= 1000.0) {
    Kc += (-5.5081952650000003e+00 + -2.7510040299999998e+00 * logT + T * (-3.8249262396473334e-03 + T * (1.4556374313340135e-06 + T * (-5.1760130564159879e-10 + 8.2239404953613387e-14 * T))) - 7.1459463399999986e+03 / T);
  } else {
    Kc += (-2.1037122539999999e+00 + -3.3951268600000000e+00 * logT + T * (-1.8474262695421487e-03 + T * (1.5611888135936581e-07 + T * (-6.5209515945960296e-12 + -9.7074005090132177e-17 * T))) - 7.2077108999999991e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[232] = C[44] * C[1] * kf / Kc;

  //rxn 234
  kf = exp(1.4816045409242156e+00 + 2.26 * logT - (3.2206052150986416e+03 / T));
  fwd_rxn_rates[234] = C[40] * C[4] * kf;
  if (T <= 1478.0) {
    Kc = (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc = (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  if (T <= 1000.0) {
    Kc += (-5.5081952650000003e+00 + -2.7510040299999998e+00 * logT + T * (-3.8249262396473334e-03 + T * (1.4556374313340135e-06 + T * (-5.1760130564159879e-10 + 8.2239404953613387e-14 * T))) - 7.1459463399999986e+03 / T);
  } else {
    Kc += (-2.1037122539999999e+00 + -3.3951268600000000e+00 * logT + T * (-1.8474262695421487e-03 + T * (1.5611888135936581e-07 + T * (-6.5209515945960296e-12 + -9.7074005090132177e-17 * T))) - 7.2077108999999991e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[233] = C[45] * C[1] * kf / Kc;

  //rxn 235
  kf = exp(-1.8325814637483102e+00 + 2.56 * logT - (4.5289760837324648e+03 / T));
  fwd_rxn_rates[235] = C[40] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-6.9784819819999990e+00 + 1.5325323399999999e+00 * logT + T * (-5.1831723300000002e-03 + T * (2.8095789533333332e-06 + T * (-9.0964412383333334e-10 + 1.1922176505000000e-13 * T))) - -1.0785889560000000e+04 / T);
  } else {
    Kc = (9.6321469799999999e+00 + -1.3451991599999999e+00 * logT + T * (7.8749155700000024e-04 + T * (-1.6600342316666668e-07 + T * (2.4069260299999997e-11 + -1.5113433300000002e-15 * T))) - -1.0245864400000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[234] = C[32] * C[14] * kf / Kc;

  //rxn 236
  kf = 33000000000.0;
  fwd_rxn_rates[236] = C[1] * C[40] * kf;
  if (T <= 1000.0) {
    Kc = (2.4303196529999997e+00 + -9.0732759999999990e-01 * logT + T * (-2.1779684503526664e-03 + T * (2.4038171669993201e-06 + T * (-9.7624675019173469e-10 + 1.3868959954638661e-13 * T))) - -1.1548472899999999e+04 / T);
  } else {
    Kc = (-4.4807189760000012e+00 + -9.2536209999999564e-02 * logT + T * (-8.8565838457851410e-05 + T * (1.2960992897396754e-07 + T * (-2.7479380438737304e-11 + 2.0116172750901319e-15 * T))) - -1.2203842899999998e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[235] = C[41] * kf / Kc;

  //rxn 237
  kf = exp(2.4817610399168512e+01 - (2.0128782594366510e+02 / T));
  fwd_rxn_rates[237] = C[41] * C[30] * kf;
  if (T <= 1000.0) {
    Kc = (-9.3834506199999996e+00 + 1.7096946700000002e+00 * logT + T * (-1.6590602784999999e-03 + T * (-3.7324393166666659e-07 + T * (2.8443462249999998e-10 + -2.6116299999999988e-14 * T))) - -3.9759316800000001e+04 / T);
  } else {
    Kc = (1.3771494410000003e+01 + -1.8249047700000003e+00 * logT + T * (1.0000939850000000e-03 + T * (-2.6213989499999998e-07 + T * (4.1206556999999996e-11 + -2.6961299249999999e-15 * T))) - -3.8470075700000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[236] = C[52] * C[10] * kf / Kc;

  //rxn 238
  kf = exp(2.4866400563337944e+01 - (2.3158164374818669e+04 / T));
  fwd_rxn_rates[238] = C[8] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (-5.6729083000000013e-01 + 2.6001854999999940e-01 * logT + T * (-1.0211079729999998e-03 + T * (8.9562124249999987e-07 + T * (-4.3537027841666673e-10 + 8.5701449699999992e-14 * T))) - 2.3389993700000003e+04 / T);
  } else {
    Kc = (-4.0882765499999998e+00 + 7.4261452000000006e-01 * logT + T * (-6.5881215170000005e-04 + T * (1.3649094200000000e-07 + T * (-1.4735420325000001e-11 + 7.0017245149999993e-16 * T))) - 2.3141463400000011e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[237] = C[39] * C[30] * kf / Kc;

  //rxn 239
  kf = exp(1.4953343559785665e+01 + 0.88 * logT - (1.0129809840614946e+04 / T));
  fwd_rxn_rates[239] = C[9] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (9.1054725699999999e+00 + -2.0295050500000000e+00 * logT + T * (4.1595470295000001e-03 + T * (-1.2832583916666670e-06 + T * (1.0738839416666668e-10 + 4.2102093499999997e-14 * T))) - 1.0408765000000089e+03 / T);
  } else {
    Kc = (-5.6535156600000001e+00 + 4.1307736999999989e-01 * logT + T * (4.3121148450000015e-04 + T * (-1.2636864083333333e-07 + T * (1.8845106999999998e-11 + -1.1345221250000002e-15 * T))) - 4.5142629999999633e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[238] = C[40] * C[30] * kf / Kc;

  //rxn 240
  kf = exp(2.1854667948437513e+01 + 0.15 * logT);
  fwd_rxn_rates[240] = C[9] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (9.9056611700000001e+00 + -3.2641742499999999e+00 * logT + T * (7.1142715294999995e-03 + T * (-2.1940235583333335e-06 + T * (2.7682097750000004e-10 + 3.0760343499999991e-14 * T))) - -1.5514409499999998e+04 / T);
  } else {
    Kc = (-1.6658089659999998e+01 + 1.0895314699999998e+00 * logT + T * (7.6535270950000016e-04 + T * (-1.9570127583333331e-07 + T * (2.6850951583333335e-11 + -1.5474636650000002e-15 * T))) - -1.6636697700000008e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[239] = C[42] * kf / Kc;

  //rxn 241
  kf = exp(2.3025850929940457e+01 - (3.7238247799578043e+04 / T));
  fwd_rxn_rates[241] = C[10] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (6.5613244200000000e+00 + -1.3094585700000003e+00 * logT + T * (3.9929247185000001e-03 + T * (-2.2787479683333335e-06 + T * (8.9861581083333338e-10 + -1.6435813450000000e-13 * T))) - 1.1610121800000004e+04 / T);
  } else {
    Kc = (-5.6206721099999992e+00 + 7.8519086999999965e-01 * logT + T * (-3.3405195999999977e-04 + T * (8.1570500000000035e-08 + T * (-9.7169881666666662e-12 + 5.1109518499999994e-16 * T))) - 1.1187333699999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[240] = C[40] * C[31] * kf / Kc;

  //rxn 242
  kf = exp(1.8420680743952367e+01 - (3.2709271715845578e+04 / T));
  fwd_rxn_rates[242] = C[11] * C[52] * kf;
  if (T <= 1000.0) {
    Kc = (9.3289006770000000e+00 + -1.7453840100000000e+00 * logT + T * (5.6606678849999998e-03 + T * (-3.1850919333333338e-06 + T * (1.1350531675000000e-09 + -1.7714464350000000e-13 * T))) - 7.1173456000000042e+03 / T);
  } else {
    Kc = (-8.6580432700000003e+00 + 1.3672535799999999e+00 * logT + T * (-8.3379868499999983e-04 + T * (1.8206608333333337e-07 + T * (-2.2860859083333339e-11 + 1.2710391750000000e-15 * T))) - 6.5249379999999992e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[241] = C[31] * C[40] * kf / Kc;

  //rxn 243
  kf = 19000000000.0;
  fwd_rxn_rates[243] = C[8] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (-7.8820827000000016e-01 + 8.4863500000000869e-03 * logT + T * (3.6284080700000037e-04 + T * (-4.9790876416666681e-07 + T * (3.0209506825000003e-10 + -7.1087114800000005e-14 * T))) - -1.4457906999999999e+04 / T);
  } else {
    Kc = (-4.1618344900000013e+00 + 5.6212679999999970e-01 * logT + T * (-6.4080828354999998e-04 + T * (1.4010204681666666e-07 + T * (-1.5463029816666667e-11 + 7.2740715199999998e-16 * T))) - -1.4618502800000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[242] = C[39] * C[2] * kf / Kc;

  //rxn 244
  kf = 29000000000.0;
  fwd_rxn_rates[244] = C[8] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (1.5833454799999997e+00 + -6.9318238000000054e-01 * logT + T * (2.1750800220000002e-03 + T * (-1.7929999858333333e-06 + T * (9.1461468108333340e-10 + -1.9872614724999999e-13 * T))) - -5.3527955199999989e+04 / T);
  } else {
    Kc = (1.9196368599999989e+00 + -6.2214597000000005e-01 * logT + T * (4.9916242580000023e-04 + T * (-1.0270757983333334e-07 + T * (1.2782706758333331e-11 + -6.7472404850000013e-16 * T))) - -5.3390369299999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[243] = C[14] * C[30] * kf / Kc;

  //rxn 245
  kf = 41000000000.0;
  fwd_rxn_rates[245] = C[9] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (8.8845551299999990e+00 + -2.2810372499999998e+00 * logT + T * (5.5434958095000007e-03 + T * (-2.6767883983333333e-06 + T * (8.4485374083333354e-10 + -1.1468647100000000e-13 * T))) - -3.6807024199999993e+04 / T);
  } else {
    Kc = (-5.7270736000000007e+00 + 2.3258965000000043e-01 * logT + T * (4.4921535265000001e-04 + T * (-1.2275753601666667e-07 + T * (1.8117497508333332e-11 + -1.1072874244999998e-15 * T))) - -3.7308539900000011e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[244] = C[40] * C[2] * kf / Kc;

  //rxn 246
  kf = 16200000000.0;
  fwd_rxn_rates[246] = C[9] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (7.1202864169999991e+00 + -2.3813621499999997e+00 * logT + T * (6.5601546298526669e-03 + T * (-2.9564407919993198e-06 + T * (9.1463821102506801e-10 + -1.3644229154638662e-13 * T))) - -4.0485779499999997e+04 / T);
  } else {
    Kc = (-1.6358345784000001e+01 + 1.5131141799999996e+00 * logT + T * (7.1579047957851232e-05 + T * (-9.9267781473967528e-08 + T * (1.7426762938737301e-11 + -1.1336063750901320e-15 * T))) - -4.1455628100000009e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[245] = C[1] * C[46] * kf / Kc;

  //rxn 247
  kf = 24600000000.0;
  fwd_rxn_rates[247] = C[9] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (4.2105307599999993e+00 + -9.8710710999999929e-01 * logT + T * (5.3560756950000012e-04 + T * (7.3798554166666652e-07 + T * (-5.9503726416666657e-10 + 1.4701011600000000e-13 * T))) - -2.0697714439999989e+04 / T);
  } else {
    Kc = (3.5446248799999989e+00 + -9.5095304999999986e-01 * logT + T * (1.4849139644999999e-03 + T * (-3.8645916583333338e-07 + T * (5.6718183583333342e-11 + -3.4480648849999998e-15 * T))) - -2.0787719850000009e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[246] = C[30] * C[16] * kf / Kc;

  //rxn 248
  kf = exp(3.3367593413407739e+01 - 1.38 * logT - (6.3908884737113669e+02 / T));
  fwd_rxn_rates[248] = C[10] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (1.1910938669999998e+00 + -4.4811549700000004e+00 * logT + T * (1.8350519288526665e-03 + T * (-2.3059867353326534e-06 + T * (1.0989205776917348e-09 + -2.2454970954638660e-13 * T))) - -3.0375003199999999e+04 / T);
  } else {
    Kc = (-9.3524721340000010e+00 + -2.6347067200000001e+00 * logT + T * (-2.4237486215421488e-03 + T * (3.0635274435936579e-07 + T * (-2.7469768561262694e-11 + 1.1403183549098680e-15 * T))) - -3.0710918700000002e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[247] = C[1] * C[45] * kf / Kc;

  //rxn 249
  kf = exp(2.6393146759926932e+01 - 0.69 * logT - (3.8244686929296370e+02 / T));
  fwd_rxn_rates[249] = C[10] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (6.6992891319999988e+00 + -1.7301509400000001e+00 * logT + T * (5.6599781684999999e-03 + T * (-3.7616241666666665e-06 + T * (1.6165218833333336e-09 + -3.0678911449999998e-13 * T))) - -3.7520949540000001e+04 / T);
  } else {
    Kc = (-7.2487598800000006e+00 + 7.6042014000000036e-01 * logT + T * (-5.7632235199999999e-04 + T * (1.5023386299999997e-07 + T * (-2.0948816966666665e-11 + 1.2373923600000001e-15 * T))) - -3.7918629600000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[248] = C[4] * C[40] * kf / Kc;

  //rxn 250
  kf = exp(2.4360851996672796e+01 - 0.36 * logT - (2.9186734761831440e+02 / T));
  fwd_rxn_rates[250] = C[10] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (1.1910938669999998e+00 + -4.4811549700000004e+00 * logT + T * (1.8350519288526665e-03 + T * (-2.3059867353326534e-06 + T * (1.0989205776917348e-09 + -2.2454970954638660e-13 * T))) - -3.0375003199999999e+04 / T);
  } else {
    Kc = (-9.3524721340000010e+00 + -2.6347067200000001e+00 * logT + T * (-2.4237486215421488e-03 + T * (3.0635274435936579e-07 + T * (-2.7469768561262694e-11 + 1.1403183549098680e-15 * T))) - -3.0710918700000002e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc += (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[249] = C[1] * C[43] * kf / Kc;

  //rxn 251
  kf = exp(3.3367593413407739e+01 - 1.38 * logT - (6.3908884737113669e+02 / T));
  fwd_rxn_rates[251] = C[11] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (3.9586701239999993e+00 + -4.9170804099999996e+00 * logT + T * (3.5027950953526667e-03 + T * (-3.2123307003326533e-06 + T * (1.3353579343584013e-09 + -2.3733621854638661e-13 * T))) - -3.4867779399999999e+04 / T);
  } else {
    Kc = (-1.2389843294000000e+01 + -2.0526440099999999e+00 * logT + T * (-2.9234953465421486e-03 + T * (4.0684832769269914e-07 + T * (-4.0613639477929367e-11 + 1.9002623449098677e-15 * T))) - -3.5373314400000003e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc += (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[250] = C[1] * C[45] * kf / Kc;

  //rxn 252
  kf = exp(2.6393146759926932e+01 - 0.69 * logT - (3.8244686929296370e+02 / T));
  fwd_rxn_rates[252] = C[11] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (9.4668653889999987e+00 + -2.1660763799999998e+00 * logT + T * (7.3277213350000005e-03 + T * (-4.6679681316666663e-06 + T * (1.8529592400000001e-09 + -3.1957562349999998e-13 * T))) - -4.2013725739999994e+04 / T);
  } else {
    Kc = (-1.0286131040000001e+01 + 1.3424828500000006e+00 * logT + T * (-1.0760690769999999e-03 + T * (2.5072944633333332e-07 + T * (-3.4092687883333338e-11 + 1.9973363500000001e-15 * T))) - -4.2581025300000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[251] = C[4] * C[40] * kf / Kc;

  //rxn 253
  kf = exp(2.4360851996672796e+01 - 0.36 * logT - (2.9186734761831440e+02 / T));
  fwd_rxn_rates[253] = C[11] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (3.9586701239999993e+00 + -4.9170804099999996e+00 * logT + T * (3.5027950953526667e-03 + T * (-3.2123307003326533e-06 + T * (1.3353579343584013e-09 + -2.3733621854638661e-13 * T))) - -3.4867779399999999e+04 / T);
  } else {
    Kc = (-1.2389843294000000e+01 + -2.0526440099999999e+00 * logT + T * (-2.9234953465421486e-03 + T * (4.0684832769269914e-07 + T * (-4.0613639477929367e-11 + 1.9002623449098677e-15 * T))) - -3.5373314400000003e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc += (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[252] = C[1] * C[43] * kf / Kc;

  //rxn 254
  kf = exp(2.5287614028414247e+01 - (1.4492723467943888e+04 / T));
  fwd_rxn_rates[254] = C[12] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (5.6164365020000000e+00 + -1.4344375400000002e+00 * logT + T * (5.3213800749999998e-03 + T * (-3.9337669083333330e-06 + T * (1.7343073358333334e-09 + -3.2921794850000001e-13 * T))) - -4.1870715499999998e+04 / T);
  } else {
    Kc = (-9.5970526600000010e+00 + 1.2899083700000000e+00 * logT + T * (-1.5538319149999997e-03 + T * (3.6483715699999999e-07 + T * (-4.9665560833333334e-11 + 2.8884695750000003e-15 * T))) - -4.2293563999999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[253] = C[40] * C[5] * kf / Kc;

  //rxn 255
  kf = exp(2.0723265836946410e+01 - (1.0945025535686789e+04 / T));
  fwd_rxn_rates[255] = C[12] * C[35] * kf;
  if (T <= 1000.0) {
    Kc = (6.0518051819999990e+00 + -1.0483902699999996e+00 * logT + T * (2.9609699150000002e-03 + T * (-1.8470270250000002e-06 + T * (8.9196369333333333e-10 + -2.1092152250000002e-13 * T))) - 5.9632787599999974e+03 / T);
  } else {
    Kc = (-1.7573423740000003e+01 + 2.7562673500000008e+00 * logT + T * (-2.4566419270000001e-03 + T * (5.4287671300000004e-07 + T * (-7.6386955716666660e-11 + 4.6461437949999995e-15 * T))) - 4.8392071000000014e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[254] = C[41] * C[4] * kf / Kc;

  //rxn 256
  kf = 22000000000.0;
  fwd_rxn_rates[256] = C[42] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0401329002999999e+01 + 2.6856239699999995e+00 * logT + T * (-5.9417067196473328e-03 + T * (1.5378137280006801e-06 + T * (4.5920593858401363e-11 + -1.1131002049638660e-13 * T))) - -7.3275569199999998e+04 / T);
  } else {
    Kc = (1.3993475726000000e+01 + -1.3222313600000004e+00 * logT + T * (-1.7655878969214869e-04 + T * (-1.8353689573009109e-09 + T * (4.0456010970706371e-12 + -4.1258865059013192e-16 * T))) - -7.2271530299999999e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[255] = C[14] * C[1] * C[52] * kf / Kc;

  //rxn 257
  kf = 2000000000.0;
  fwd_rxn_rates[257] = C[42] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-3.3153935599999991e+00 + 7.8487839999999931e-01 * logT + T * (-3.6345530800000001e-03 + T * (1.6437581733333331e-06 + T * (-4.3677168000000007e-10 + 4.5887614500000017e-14 * T))) - -5.8826987199999996e+04 / T);
  } else {
    Kc = (9.6646865399999999e+00 + -1.4012121800000004e+00 * logT + T * (2.1695265685000008e-04 + T * (1.0650093516666675e-08 + T * (-3.9017442583333337e-12 + 2.5164910950000011e-16 * T))) - -5.8342253499999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[256] = C[40] * C[35] * kf / Kc;

  //rxn 258
  kf = 12000000000.0;
  fwd_rxn_rates[258] = C[42] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-1.0318222020000000e+01 + 3.3813541800000002e+00 * logT + T * (-9.0394442999999994e-03 + T * (4.2381397583333334e-06 + T * (-1.3537671208333336e-09 + 1.9987518949999999e-13 * T))) - -2.1257116179999994e+04 / T);
  } else {
    Kc = (2.1121969350000001e+01 + -1.9089388800000000e+00 * logT + T * (4.4313725315000012e-04 + T * (-1.0912983368333332e-07 + T * (1.4845822758333344e-11 + -8.5547098949999994e-16 * T))) - -2.0057783729999999e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[257] = C[2] * C[16] * C[52] * kf / Kc;

  //rxn 259
  kf = 12000000000.0;
  fwd_rxn_rates[259] = C[42] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-8.1774109750000008e+00 + 2.5035280100000006e+00 * logT + T * (-7.6974931996473340e-03 + T * (4.0025230313340135e-06 + T * (-1.3264417473082653e-09 + 1.8822288745361339e-13 * T))) - -2.9584739599999997e+04 / T);
  } else {
    Kc = (1.6747253585999999e+01 + -1.7887094800000001e+00 * logT + T * (9.5345321045785085e-04 + T * (-2.6353322364063423e-07 + T * (4.0465363238737310e-11 + -2.5875386600901318e-15 * T))) - -2.8748817649999997e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[258] = C[1] * C[16] * C[52] * kf / Kc;

  //rxn 260
  kf = 100000000000.0;
  fwd_rxn_rates[260] = C[42] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-7.7533195670000001e+00 + 2.0370362700000002e+00 * logT + T * (-6.7917532288526662e-03 + T * (2.9413384019993197e-06 + T * (-8.6124471102506797e-10 + 1.2391504954638664e-13 * T))) - -3.4752503699999994e+04 / T);
  } else {
    Kc = (2.0295349434000002e+01 + -2.5938950799999998e+00 * logT + T * (5.7738692154214852e-04 + T * (-6.3197331026032462e-08 + T * (5.7213319779293581e-12 + -2.7157110990986785e-16 * T))) - -3.3585794600000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[259] = C[10] * C[52] * kf / Kc;

  //rxn 261
  kf = exp(1.1492722757652709e+01 + 1.41 * logT - (4.2773663013028836e+03 / T));
  fwd_rxn_rates[261] = C[45] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (7.0160316400000013e+00 + 1.6814149199999999e+00 * logT + T * (6.2878537950000002e-03 + T * (-2.5426125083333329e-06 + T * (9.2240838833333331e-10 + -1.6460279789999999e-13 * T))) - -3.5613599900000001e+04 / T);
  } else {
    Kc = (-8.4365298999999982e-01 + 3.0717323099999994e+00 * logT + T * (2.9150936868499997e-03 + T * (-4.4692382815000006e-07 + T * (5.0988039075000003e-11 + -2.6970600155000002e-15 * T))) - -3.5855897100000002e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[260] = C[31] * C[15] * kf / Kc;

  //rxn 262
  kf = exp(1.1918390573078392e+01 + 1.57 * logT - (2.2141660853803161e+04 / T));
  fwd_rxn_rates[262] = C[45] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-1.7384404499999992e+00 + 3.9447579699999991e+00 * logT + T * (-1.5003259699999999e-03 + T * (2.1411595616666667e-06 + T * (-8.4183515633333345e-10 + 1.2641865455000002e-13 * T))) - -3.1918048199999997e+04 / T);
  } else {
    Kc = (8.5157061499999998e+00 + 2.1250157299999994e+00 * logT + T * (2.8214537218500002e-03 + T * (-3.0437866831666667e-07 + T * (2.4795865158333331e-11 + -1.0893233835000000e-15 * T))) - -3.1618869500000001e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[261] = C[38] * C[14] * kf / Kc;

  //rxn 263
  kf = exp(7.6962126393464070e+00 + 2.11 * logT - (5.7367030393944551e+03 / T));
  fwd_rxn_rates[263] = C[45] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (3.7439265520000000e+00 + 2.6506791299999999e+00 * logT + T * (4.8415850600000004e-03 + T * (-1.7352898250000000e-06 + T * (5.8738577583333326e-10 + -1.0399522550000000e-13 * T))) - -1.0824701639999999e+04 / T);
  } else {
    Kc = (-8.5275599299999989e+00 + 4.6756513900000005e+00 * logT + T * (1.4697899648499998e-03 + T * (-1.3262912681666668e-07 + T * (5.8302170249999993e-12 + 7.0755054499999996e-17 * T))) - -1.1354799100000000e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[262] = C[46] * C[4] * kf / Kc;

  //rxn 264
  kf = exp(1.0021270588192511e+01 + 1.7 * logT - (1.9122343464648184e+03 / T));
  fwd_rxn_rates[264] = C[45] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4702867170000000e+00 + 4.2835363700000002e+00 * logT + T * (-1.3582460903526666e-03 + T * (1.3539415219993200e-06 + T * (-3.9204281819173466e-10 + 3.6982360096386618e-14 * T))) - -1.7931835899999998e+04 / T);
  } else {
    Kc = (1.1735859233999999e+01 + 2.0499277000000000e+00 * logT + T * (2.6349178265421490e-03 + T * (-3.2212230452603252e-07 + T * (3.0590211894596026e-11 + -1.4142693249098680e-15 * T))) - -1.7453575300000000e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[263] = C[32] * C[14] * kf / Kc;

  //rxn 265
  kf = exp(4.6539603501575231e+00 + 2.5 * logT - (6.6928202126268643e+03 / T));
  fwd_rxn_rates[265] = C[45] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (8.0088957710000006e+00 + 1.6712619200000001e+00 * logT + T * (8.3928447746473341e-03 + T * (-4.6441273996673460e-06 + T * (2.0799088164749320e-09 + -4.3537385545361338e-13 * T))) - -1.1709118072999998e+04 / T);
  } else {
    Kc = (-1.1292070085999999e+01 + 4.9894636900000000e+00 * logT + T * (1.1278868249921486e-03 + T * (-6.3479128026032469e-08 + T * (-2.6396174387373064e-12 + 5.4638687509013215e-16 * T))) - -1.2419695822000000e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[264] = C[0] * C[46] * kf / Kc;

  //rxn 266
  kf = exp(1.0404262840448617e+01 + 1.5 * logT - (1.8115904334929860e+03 / T));
  fwd_rxn_rates[266] = C[45] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (5.7718019200000006e+00 + 2.0335559300000008e+00 * logT + T * (4.5850261100000003e-03 + T * (-1.0806916166666668e-06 + T * (2.6623825916666662e-10 + -4.6174801500000004e-14 * T))) - -1.9226330259999999e+04 / T);
  } else {
    Kc = (-7.1474813199999989e+00 + 4.0932893200000002e+00 * logT + T * (1.9668322120000000e-03 + T * (-1.9515154599999999e-07 + T * (1.1566262383333333e-11 + -2.0094690000000001e-16 * T))) - -1.9858831099999999e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[265] = C[46] * C[5] * kf / Kc;

  //rxn 267
  kf = exp(8.1016777474545716e+00 + 1.5 * logT - (1.8115904334929860e+03 / T));
  fwd_rxn_rates[267] = C[45] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (7.2943742080000007e+00 + 1.5687609899999999e+00 * logT + T * (4.6398878950000000e-03 + T * (-7.7244438333333316e-07 + T * (6.0733654166666666e-11 + 6.8128726000000049e-15 * T))) - -3.0101140260000000e+04 / T);
  } else {
    Kc = (7.1604353999999981e-01 + 2.5993147200000002e+00 * logT + T * (3.5366243719999997e-03 + T * (-5.4587121800000003e-07 + T * (6.2372156133333337e-11 + -3.3435134199999999e-15 * T))) - -3.0445865999999998e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[266] = C[32] * C[15] * kf / Kc;

  //rxn 268
  kf = exp(3.0099120647400166e+01 - (4.2632761534868267e+04 / T));
  fwd_rxn_rates[268] = C[45] * kf;
  if (T <= 1000.0) {
    Kc = (-1.7157048899999998e+00 + 5.0724419699999999e+00 * logT + T * (-1.4928085000000000e-04 + T * (-7.8705678333333339e-08 + T * (2.8238750699999998e-10 + -9.7006059949999999e-14 * T))) - 2.7536543000000001e+04 / T);
  } else {
    Kc = (8.0605892099999998e+00 + 3.4988784099999997e+00 * logT + T * (1.6961852150000002e-03 + T * (-2.3726770683333335e-07 + T * (2.5700125749999999e-11 + -1.2934609300000001e-15 * T))) - 2.7968975599999998e+04 / T);
  }

  if (T <= 1478.0) {
    Kc += (-2.5636141000000001e+00 + -2.6309631699999998e+00 * logT + T * (-3.6514117850000001e-03 + T * (3.8008333833333334e-07 + T * (5.5105941500000004e-11 + -1.8111787599999998e-14 * T))) - 1.5587363600000001e+04 / T);
  } else {
    Kc += (1.4606198750000001e+01 + -5.2239513400000002e+00 * logT + T * (-1.5893200200000001e-03 + T * (1.8229792500000000e-07 + T * (-1.4227930250000000e-11 + 4.9751097749999999e-16 * T))) - 1.6659934399999998e+04 / T);
  }

  Kc = 1.2186597134166982e+01 * exp(Kc);
  rev_rxn_rates[267] = C[31] * C[14] * kf / Kc;

  //rxn 269
  kf = exp(2.8372958460657927e+01 - 0.69 * logT - (1.4341757598486138e+03 / T));
  fwd_rxn_rates[269] = C[43] * C[1] * kf;
  if (T <= 1478.0) {
    Kc = (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc = (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc += (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[268] = C[1] * C[45] * kf / Kc;

  //rxn 270
  kf = exp(1.9413932516962650e+01 + 0.18 * logT - (1.0668254775014250e+03 / T));
  fwd_rxn_rates[270] = C[43] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (5.5081952649999995e+00 + 2.7510040299999998e+00 * logT + T * (3.8249262396473339e-03 + T * (-1.4556374313340133e-06 + T * (5.1760130564159879e-10 + -8.2239404953613387e-14 * T))) - -7.1459463399999986e+03 / T);
  } else {
    Kc = (2.1037122539999999e+00 + 3.3951268600000004e+00 * logT + T * (1.8474262695421487e-03 + T * (-1.5611888135936581e-07 + T * (6.5209515945960296e-12 + 9.7074005090132127e-17 * T))) - -7.2077108999999982e+03 / T);
  }

  if (T <= 1382.0) {
    Kc += (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc += (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[269] = C[4] * C[40] * kf / Kc;

  //rxn 271
  kf = exp(2.5859064273996673e+01 - 0.75 * logT - (1.4543045424429804e+03 / T));
  fwd_rxn_rates[271] = C[43] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4702867170000000e+00 + 4.2835363700000002e+00 * logT + T * (-1.3582460903526666e-03 + T * (1.3539415219993200e-06 + T * (-3.9204281819173466e-10 + 3.6982360096386618e-14 * T))) - -1.7931835899999998e+04 / T);
  } else {
    Kc = (1.1735859233999999e+01 + 2.0499277000000000e+00 * logT + T * (2.6349178265421490e-03 + T * (-3.2212230452603252e-07 + T * (3.0590211894596026e-11 + -1.4142693249098680e-15 * T))) - -1.7453575300000000e+04 / T);
  }

  if (T <= 1382.0) {
    Kc += (-8.0860173100000008e+00 + -1.6472798900000001e+00 * logT + T * (-6.3752671000000000e-03 + T * (1.7465705999999998e-06 + T * (-3.6786069666666668e-10 + 3.7876073300000002e-14 * T))) - -1.9299025200000000e+04 / T);
  } else {
    Kc += (1.6929264459999999e+01 + -5.5986045600000001e+00 * logT + T * (-1.5138931300000000e-03 + T * (1.7950724333333333e-07 + T * (-1.4305544000000000e-11 + 5.0719695499999999e-16 * T))) - -1.7966133900000001e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[270] = C[32] * C[14] * kf / Kc;

  //rxn 272
  kf = exp(9.9034875525361272e+00 + 2.0 * logT - (1.0064391297183255e+03 / T));
  fwd_rxn_rates[272] = C[44] * C[1] * kf;
  if (T <= 1478.0) {
    Kc = (2.5636141000000001e+00 + 2.6309631699999998e+00 * logT + T * (3.6514117850000001e-03 + T * (-3.8008333833333334e-07 + T * (-5.5105941500000004e-11 + 1.8111787599999998e-14 * T))) - -1.5587363600000001e+04 / T);
  } else {
    Kc = (-1.4606198750000001e+01 + 5.2239513400000002e+00 * logT + T * (1.5893200200000001e-03 + T * (-1.8229792500000000e-07 + T * (1.4227930250000000e-11 + -4.9751097749999999e-16 * T))) - -1.6659934399999998e+04 / T);
  }

  if (T <= 1368.0) {
    Kc += (-1.8468721000000001e+00 + -2.7860495200000002e+00 * logT + T * (-3.4433396099999999e-03 + T * (5.3581310666666662e-07 + T * (-4.3099647250000000e-11 + -5.9680394000000003e-16 * T))) - 2.8269839999999999e+03 / T);
  } else {
    Kc += (1.2079527100000000e+01 + -4.8978488499999999e+00 * logT + T * (-1.5839469650000000e-03 + T * (1.8633510666666667e-07 + T * (-1.4770262000000000e-11 + 5.2169588499999993e-16 * T))) - 3.7065333099999998e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[271] = C[1] * C[45] * kf / Kc;

  //rxn 273
  kf = 9000000000.0;
  fwd_rxn_rates[273] = C[27] * C[35] * kf;
  if (T <= 1382.0) {
    Kc = (8.0860173100000008e+00 + 1.6472798900000001e+00 * logT + T * (6.3752671000000000e-03 + T * (-1.7465705999999998e-06 + T * (3.6786069666666668e-10 + -3.7876073300000002e-14 * T))) - 1.9299025200000000e+04 / T);
  } else {
    Kc = (-1.6929264459999999e+01 + 5.5986045600000001e+00 * logT + T * (1.5138931300000000e-03 + T * (-1.7950724333333333e-07 + T * (1.4305544000000000e-11 + -5.0719695499999999e-16 * T))) - 1.7966133900000001e+04 / T);
  }

  if (T <= 1000.0) {
    Kc += (-8.3721898899999996e+00 + -1.8906642300000001e+00 * logT + T * (-6.8131993400000011e-03 + T * (2.2841488883333331e-06 + T * (-5.8605147633333358e-10 + 6.7923980050000042e-14 * T))) - -4.4248158000000003e+04 / T);
  } else {
    Kc += (1.1553270309999998e+01 + -5.1736257900000000e+00 * logT + T * (-1.6069584850000001e-03 + T * (1.7063323483333332e-07 + T * (-1.0472098416666668e-11 + 1.5383351499999986e-16 * T))) - -4.3400062000000005e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[272] = C[43] * C[14] * kf / Kc;

  //rxn 274
  kf = exp(2.7136724794113768e+01 - 0.31 * logT - (1.4593367380915720e+02 / T));
  fwd_rxn_rates[274] = C[12] * C[30] * kf;
  if (T <= 1000.0) {
    Kc = (3.5695246169999999e+00 + -8.2192940000000014e-01 * logT + T * (1.8421406753526661e-03 + T * (-7.7651309366598670e-07 + T * (4.3738018769173468e-10 + -1.3894840754638661e-13 * T))) - -1.8438155900000005e+04 / T);
  } else {
    Kc = (-2.1028884694000002e+01 + 3.0080423900000000e+00 * logT + T * (-2.2227499715421488e-03 + T * (4.7010137935936583e-07 + T * (-6.5788824477929351e-11 + 3.9592063549098685e-15 * T))) - -1.9758588400000008e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[273] = C[41] * C[1] * kf / Kc;

  //rxn 275
  kf = exp(2.2031598656596589e+01 + 0.15 * logT - (-4.5289760837324650e+01 / T));
  fwd_rxn_rates[275] = C[12] * C[30] * kf;
  if (T <= 1000.0) {
    Kc = (5.3712497880000001e+00 + -1.5702706800000001e+00 * logT + T * (8.0103694999999996e-03 + T * (-6.4266887599999997e-06 + T * (3.0933943875000002e-09 + -6.4644388750000004e-13 * T))) - -5.8754937973000007e+04 / T);
  } else {
    Kc = (-1.7197102380000000e+01 + 2.4378577799999999e+00 * logT + T * (-2.1588853465499998e-03 + T * (4.2373424133333333e-07 + T * (-5.3273309416666666e-11 + 2.9488659100000001e-15 * T))) - -5.9452224222000004e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[274] = C[40] * C[0] * kf / Kc;

  //rxn 276
  kf = exp(6.2915691395583204e+00 + 2.4 * logT - (4.9894219855785987e+03 / T));
  fwd_rxn_rates[276] = C[33] * C[1] * kf;
  if (T <= 1000.0) {
    Kc = (1.8509167610000001e+00 + -2.3769337999999962e-01 * logT + T * (5.2674526246473327e-03 + T * (-5.6816381996673469e-06 + T * (3.1128813914749324e-09 + -6.9979252545361338e-13 * T))) - 2.2360434270000005e+03 / T);
  } else {
    Kc = (-3.8417860859999999e+00 + 1.0375691900000001e+00 * logT + T * (-1.2541751250078512e-03 + T * (2.1556938697396752e-07 + T * (-2.3434039105403970e-11 + 1.2341854350901320e-15 * T))) - 2.2928339780000024e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[275] = C[32] * C[0] * kf / Kc;

  //rxn 277
  kf = exp(1.0819778284410283e+01 + 1.6 * logT - (4.8057468444050045e+02 / T));
  fwd_rxn_rates[277] = C[33] * C[4] * kf;
  if (T <= 1000.0) {
    Kc = (-3.8617708999999945e-01 + 1.2460063000000021e-01 * logT + T * (1.4596339600000000e-03 + T * (-2.1182024166666668e-06 + T * (1.2992108341666668e-09 + -3.1059347149999999e-13 * T))) - -5.2811687599999987e+03 / T);
  } else {
    Kc = (3.0280267999999966e-01 + 1.4139482000000037e-01 * logT + T * (-4.1522973800000001e-04 + T * (8.3896968999999980e-08 + T * (-9.2281592833333339e-12 + 4.8685165999999991e-16 * T))) - -5.1463013000000010e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[276] = C[32] * C[5] * kf / Kc;

  //rxn 278
  kf = exp(9.1484649682580947e+00 + 1.94 * logT - (3.2507983889901911e+03 / T));
  fwd_rxn_rates[278] = C[33] * C[2] * kf;
  if (T <= 1000.0) {
    Kc = (-2.4140524580000009e+00 + 7.4172382999999931e-01 * logT + T * (1.7161929099999999e-03 + T * (-2.7728006250000000e-06 + T * (1.6203583508333335e-09 + -3.6841389550000001e-13 * T))) - 3.1204598599999990e+03 / T);
  } else {
    Kc = (-1.0772759300000003e+00 + 7.2375689000000021e-01 * logT + T * (-9.1227198514999975e-04 + T * (1.4641938818333331e-07 + T * (-1.4964204641666667e-11 + 7.5855361449999995e-16 * T))) - 3.3577307000000001e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[277] = C[32] * C[4] * kf / Kc;

  //rxn 279
  kf = exp(2.3025850929940457e+01 - (7.2212007557289853e+03 / T));
  fwd_rxn_rates[279] = C[31] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (-8.7544720900000002e+00 + 2.2633430499999991e+00 * logT + T * (-7.7881797650000001e-03 + T * (4.6837720699999996e-06 + T * (-1.7642435446666668e-09 + 2.9102145245000001e-13 * T))) - 3.6955517000000036e+03 / T);
  } else {
    Kc = (9.3593591400000005e+00 + -9.4671658000000036e-01 * logT + T * (-9.3639964999999575e-05 + T * (1.4254515983333336e-07 + T * (-2.6192173916666672e-11 + 1.6077366320000000e-15 * T))) - 4.2370276000000013e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[278] = C[38] * C[14] * kf / Kc;

  //rxn 280
  kf = exp(2.9449097893473976e+01 - 0.752 * logT - (1.7361074987641115e+02 / T));
  fwd_rxn_rates[280] = C[39] * C[36] * kf;
  if (T <= 1000.0) {
    Kc = (2.0503790000000008e+00 + -5.1155919999999977e-01 * logT + T * (3.3535675350000000e-03 + T * (-2.6912835166666669e-06 + T * (1.3546791858333333e-09 + -2.9492676699999999e-13 * T))) - -3.0077857899999999e+04 / T);
  } else {
    Kc = (1.3736381500000010e+00 + -2.1794460000000004e-01 * logT + T * (6.4021701250000017e-04 + T * (-1.2974879833333331e-07 + T * (1.0710446250000000e-11 + -3.5169659000000000e-16 * T))) - -2.9927588700000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[279] = C[46] * C[35] * kf / Kc;

  //rxn 281
  kf = exp(2.1901920833288056e+01 - (-3.5476979322570975e+02 / T));
  fwd_rxn_rates[281] = C[46] * C[36] * kf;
  if (T <= 1000.0) {
    Kc = (6.9536261999999986e+00 + -2.1570382800000001e+00 * logT + T * (6.5347924849999987e-03 + T * (-4.8443467150000005e-06 + T * (2.3179083683333335e-09 + -4.7890573239999995e-13 * T))) - -5.7209290199999996e+04 / T);
  } else {
    Kc = (4.0880058199999985e+00 + -1.3564055099999992e+00 * logT + T * (1.2819118299999994e-03 + T * (-2.4415369833333340e-07 + T * (3.1510935666666673e-11 + -1.8687476049999999e-15 * T))) - -5.7006382499999992e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[280] = C[37] * C[15] * kf / Kc;

  //rxn 282
  kf = exp(2.1821878125614521e+01 - (5.6863810829085387e+03 / T));
  fwd_rxn_rates[282] = C[30] * C[15] * kf;
  if (T <= 1000.0) {
    Kc = (-1.1246941489999999e+01 + 2.9412362500000002e+00 * logT + T * (-7.1169632250000000e-03 + T * (3.1968998366666663e-06 + T * (-9.0735997799999998e-10 + 1.0214260245000000e-13 * T))) - -1.2232130300000004e+04 / T);
  } else {
    Kc = (7.5643547400000024e+00 + -2.9761198000000055e-01 * logT + T * (-6.6781458999999968e-04 + T * (1.5097357983333332e-07 + T * (-2.1183813000000005e-11 + 1.2423066550000001e-15 * T))) - -1.1605504800000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[281] = C[35] * C[14] * kf / Kc;

  //rxn 283
  fwd_rxn_rates[283] = C[2] * C[12] * 33700000000.0;
  //rxn 284
  kf = exp(8.8098628053790566e+00 + 1.83 * logT - (1.1070830426901580e+02 / T));
  fwd_rxn_rates[284] = C[2] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (4.1807493069999992e+00 + -1.2184065799999999e+00 * logT + T * (1.0794207655352668e-02 + T * (-1.0308433526999320e-05 + T * (5.6773632118584010e-09 + -1.3116856005463866e-12 * T))) - -7.2168986299999997e+03 / T);
  } else {
    Kc = (-2.4451779924000004e+01 + 3.8701380700000003e+00 * logT + T * (-3.2144250046921485e-03 + T * (6.5420111787603255e-07 + T * (-8.7931754569596045e-11 + 5.1358777294098679e-15 * T))) - -8.1934835399999974e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[282] = C[1] * C[50] * kf / Kc;

  //rxn 285
  kf = 109600000000.0;
  fwd_rxn_rates[285] = C[2] * C[25] * kf;
  if (T <= 1000.0) {
    Kc = (-2.8575363730000003e+00 + -2.4527327999999970e-01 * logT + T * (2.1363109803526669e-03 + T * (-1.4704039436659872e-06 + T * (7.1517632019173442e-10 + -1.6162240554638661e-13 * T))) - -3.8063103800000004e+04 / T);
  } else {
    Kc = (-2.5554281163999999e+01 + 3.3800336099999990e+00 * logT + T * (-2.7941195546921493e-03 + T * (6.1896742287603251e-07 + T * (-8.8202883736262691e-11 + 5.3714188294098676e-15 * T))) - -3.9194561199999996e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[283] = C[1] * C[51] * kf / Kc;

  //rxn 286
  kf = exp(2.9240459028362647e+01 - (8.7207950590092896e+03 / T));
  fwd_rxn_rates[286] = C[4] * C[6] * kf;
  if (T <= 1000.0) {
    Kc = (-4.9137694999999981e-01 + -3.1271651999999905e-01 * logT + T * (1.0586348849999999e-03 + T * (-1.5680872316666664e-06 + T * (1.0823547516666667e-09 + -2.8203297000000007e-13 * T))) - -3.5267558860000005e+04 / T);
  } else {
    Kc = (2.9517713799999998e+00 + -7.9356824000000037e-01 * logT + T * (4.3587786700000010e-04 + T * (-6.9147710833333326e-08 + T * (7.1773627999999992e-12 + -2.9010321499999993e-16 * T))) - -3.5063268533000002e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[284] = C[3] * C[5] * kf / Kc;

  //rxn 287
  fwd_rxn_rates[287] = C[4] * C[12] * exp(1.5894952099644110e+01 + 0.5 * logT - (-8.8315033632783059e+02 / T));
  //rxn 288
  kf = exp(2.1401299379696308e+01 + 0.43 * logT - (-1.8619123899789022e+02 / T));
  fwd_rxn_rates[288] = C[9] * C[0] * kf;
  if (T <= 1000.0) {
    Kc = (9.9810038200000006e-01 + -1.1605573699999998e+00 * logT + T * (-3.1467022704999995e-03 + T * (4.4828933683333333e-06 + T * (-2.5158797433333334e-09 + 5.6630328100000000e-13 * T))) - -5.3434359426999996e+04 / T);
  } else {
    Kc = (1.0130141320000000e+01 + -2.9300262099999999e+00 * logT + T * (3.1591945810499999e-03 + T * (-6.0517431883333331e-07 + T * (7.5494907250000010e-11 + -4.2174457649999999e-15 * T))) - -5.3286693178000001e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[285] = C[12] * kf / Kc;

  //rxn 289
  fwd_rxn_rates[289] = C[10] * C[3] * exp(2.2481123754498785e+01 - (7.5482934728874409e+02 / T));
  //rxn 290
  kf = exp(2.1598734574300313e+01 - (7.5482934728874409e+02 / T));
  fwd_rxn_rates[290] = C[10] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-2.9823164400000004e+00 + 4.1685521999999953e-01 * logT + T * (-5.5798952564999997e-03 + T * (5.2204773899999998e-06 + T * (-2.5436988100000001e-09 + 5.1793896750000006e-13 * T))) - -3.0126794040000001e+04 / T);
  } else {
    Kc = (8.6427652200000011e+00 + -1.8265281099999995e+00 * logT + T * (1.9872731231500005e-03 + T * (-3.6895450534999996e-07 + T * (4.3895353008333338e-11 + -2.3356345495000007e-15 * T))) - -2.9953399480000000e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[286] = C[2] * C[17] * kf / Kc;

  //rxn 291
  fwd_rxn_rates[291] = C[10] * C[10] * exp(2.6021583203494448e+01 - (5.5298797982373399e+03 / T));
  //rxn 292
  fwd_rxn_rates[292] = C[11] * C[5] * exp(1.8037955122813692e+01 + 0.25 * logT - (-4.7051029314331714e+02 / T));
  //rxn 293
  kf = exp(1.9529243363473643e+01 + 0.29 * logT - (5.5354152134507899e+00 / T));
  fwd_rxn_rates[293] = C[23] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (-1.4039881000000154e-01 + -4.1759370999999978e-01 * logT + T * (4.4705988500000002e-03 + T * (-4.5389478749999991e-06 + T * (2.6800358791666664e-09 + -6.4893854799999999e-13 * T))) - -3.1521674399999974e+03 / T);
  } else {
    Kc = (-1.5747296370000003e+01 + 2.2458289400000009e+00 * logT + T * (-1.8843499268500004e-03 + T * (4.5618576964999986e-07 + T * (-6.9174234574999992e-11 + 4.3700325204999998e-15 * T))) - -3.8165152799999978e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[287] = C[2] * C[50] * kf / Kc;

  //rxn 294
  kf = exp(7.1981835771019433e+00 + 1.61 * logT - (-1.9323631290591851e+02 / T));
  fwd_rxn_rates[294] = C[23] * C[3] * kf;
  if (T <= 1000.0) {
    Kc = (7.3725952759999993e+00 + -1.8844437060000003e+00 * logT + T * (1.0047192465000000e-02 + T * (-8.3545226016666670e-06 + T * (4.0988278408333331e-09 + -8.5836470849999991e-13 * T))) - -7.0721144999999997e+03 / T);
  } else {
    Kc = (-1.2551252830000001e+01 + 1.8655187000000009e+00 * logT + T * (-1.8059149850000000e-03 + T * (4.0536391483333328e-07 + T * (-5.3787074499999991e-11 + 3.0509054349999997e-15 * T))) - -7.4765602669999989e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[288] = C[6] * C[22] * kf / Kc;

  //rxn 295
  kf = exp(2.1794849453226600e+01 - (9.0982097326536621e+02 / T));
  fwd_rxn_rates[295] = C[2] * C[51] * kf;
  if (T <= 1000.0) {
    Kc = (3.7960643519999988e+00 + -4.9664916999999997e-01 * logT + T * (7.4049305600000000e-03 + T * (-7.9447590916666680e-06 + T * (4.3789134091666670e-09 + -9.9061360050000000e-13 * T))) - -2.4128240399999995e+03 / T);
  } else {
    Kc = (-2.9671279300000020e+00 + 1.0950260900000011e+00 * logT + T * (-1.4790320851499998e-03 + T * (2.6120774484999991e-07 + T * (-2.9551873808333334e-11 + 1.4868796845000001e-15 * T))) - -2.2754782999999989e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[289] = C[4] * C[50] * kf / Kc;

  //rxn 296
  fwd_rxn_rates[296] = C[2] * C[51] * exp(2.1794849453226600e+01 - (9.0982097326536621e+02 / T));
  //rxn 297
  fwd_rxn_rates[297] = C[3] * C[51] * exp(2.4127791008701241e+01 - (1.9701045964236222e+04 / T));
  //rxn 298
  kf = exp(1.4533350351114590e+01 + 1.16 * logT - (1.2102430534862865e+03 / T));
  fwd_rxn_rates[298] = C[1] * C[51] * kf;
  if (T <= 1000.0) {
    Kc = (8.0610335709999994e+00 + -1.4760663799999998e+00 * logT + T * (1.0956190274647334e-02 + T * (-1.0853596666334014e-05 + T * (5.8714364498082656e-09 + -1.3219922304536135e-12 * T))) - -3.2972404729999980e+03 / T);
  } else {
    Kc = (-5.7316380860000002e+00 + 1.4088383900000006e+00 * logT + T * (-1.8209352250078518e-03 + T * (3.3035774364063407e-07 + T * (-3.8021708272070643e-11 + 1.9625115050901322e-15 * T))) - -3.3403750220000002e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[290] = C[50] * C[0] * kf / Kc;

  //rxn 299
  fwd_rxn_rates[299] = C[1] * C[51] * exp(1.4533350351114590e+01 + 1.16 * logT - (1.2102430534862865e+03 / T));
  //rxn 300
  fwd_rxn_rates[300] = C[4] * C[51] * exp(1.6969527810483978e+01 + 0.73 * logT - (-5.6008337568824811e+02 / T));
  //rxn 301
  fwd_rxn_rates[301] = C[6] * C[51] * exp(2.1825205915707194e+01 - (5.9998868718157973e+03 / T));
  //rxn 302
  fwd_rxn_rates[302] = C[12] * C[51] * exp(7.9083871592900428e+00 + 1.77 * logT - (2.9790598239662436e+03 / T));
  //rxn 303
  kf = exp(2.0002747459590335e+01 + 0.422 * logT - (-8.8315033632783059e+02 / T));
  fwd_rxn_rates[303] = C[1] * C[28] * kf;
  if (T <= 1000.0) {
    Kc = (-9.8390084700000102e-01 + -2.2677429999999976e-01 * logT + T * (-3.6901490503526658e-03 + T * (3.2143732336659863e-06 + T * (-1.3752132235250679e-09 + 2.4409805754638663e-13 * T))) - -1.6909265259999996e+04 / T);
  } else {
    Kc = (-4.1951879610000002e+00 + -3.5627329999999624e-02 * logT + T * (-4.3650321345785163e-04 + T * (2.3762872230730076e-07 + T * (-4.3026289772070637e-11 + 2.8861824800901319e-15 * T))) - -1.7432284989999996e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[291] = C[50] * kf / Kc;

  //rxn 304
  fwd_rxn_rates[304] = C[2] * C[50] * 150000000000.0;
  //rxn 305
  fwd_rxn_rates[305] = C[3] * C[50] * 18100000.0;
  //rxn 306
  fwd_rxn_rates[306] = C[3] * C[50] * 23500000.0;
  //rxn 307
  kf = 22000000000.0;
  fwd_rxn_rates[307] = C[1] * C[50] * kf;
  if (T <= 1000.0) {
    Kc = (-6.0983846269999997e+00 + 1.9857142400000005e+00 * logT + T * (-5.9857737853526664e-03 + T * (2.9364451936659863e-06 + T * (-1.0855833793584011e-09 + 2.0070804954638665e-13 * T))) - -6.7105727399999978e+03 / T);
  } else {
    Kc = (2.7188128534000001e+01 + -3.4177779099999999e+00 * logT + T * (2.0331323265421484e-03 + T * (-4.5466260435936579e-07 + T * (6.4818002227929358e-11 + -3.9153070499098678e-15 * T))) - -5.1764792499999985e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[292] = C[12] * C[16] * kf / Kc;

  //rxn 308
  kf = 11000000000.0;
  fwd_rxn_rates[308] = C[1] * C[50] * kf;
  if (T <= 1000.0) {
    Kc = (5.2159456710000018e+00 + -1.4288945800000001e+00 * logT + T * (7.6804094246473338e-03 + T * (-6.4607317330006790e-06 + T * (3.0549806731415989e-09 + -6.1290393795361334e-13 * T))) - -3.4955989713000003e+04 / T);
  } else {
    Kc = (3.5462512990000024e+00 + -6.2709349000000003e-01 * logT + T * (4.1180199999214795e-04 + T * (-1.5438593135936570e-07 + T * (2.8062424394596024e-11 + -1.8849056499098676e-15 * T))) - -3.4465193731999992e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[293] = C[28] * C[0] * kf / Kc;

  //rxn 309
  kf = 12000000000.0;
  fwd_rxn_rates[309] = C[4] * C[50] * kf;
  if (T <= 1000.0) {
    Kc = (2.9788518200000009e+00 + -1.0666005699999994e+00 * logT + T * (3.8725907599999991e-03 + T * (-2.8972959499999997e-06 + T * (1.2413101158333331e-09 + -2.2370488400000000e-13 * T))) - -4.2473201900000000e+04 / T);
  } else {
    Kc = (7.6908400650000015e+00 + -1.5232678600000003e+00 * logT + T * (1.2507473869999997e-03 + T * (-2.8605834933333325e-07 + T * (4.2268304216666665e-11 + -2.6322394250000001e-15 * T))) - -4.1904329009999994e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[294] = C[5] * C[28] * kf / Kc;

  //rxn 310
  kf = 30100000000.0;
  fwd_rxn_rates[310] = C[4] * C[50] * kf;
  if (T <= 1000.0) {
    Kc = (-1.2709672719999983e+00 + 6.8399759000000060e-01 * logT + T * (-2.9922293800000001e-03 + T * (2.2005386833333331e-06 + T * (-1.0606578474999997e-09 + 2.2379308650000000e-13 * T))) - -4.4909058699999996e+03 / T);
  } else {
    Kc = (1.8781049570000000e+01 + -2.6037176000000000e+00 * logT + T * (2.4618512570000004e-03 + T * (-6.0305809299999991e-07 + T * (8.8109347466666671e-11 + -5.4093679400000009e-15 * T))) - -3.5795669200000002e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[295] = C[16] * C[18] * kf / Kc;

  //rxn 311
  kf = 9430000000.0;
  fwd_rxn_rates[311] = C[12] * C[25] * kf;
  if (T <= 1000.0) {
    Kc = (1.9936419700000002e+01 + -6.0465022699999995e+00 * logT + T * (1.4300108085000001e-02 + T * (-8.2230877600000006e-06 + T * (3.7338613208333330e-09 + -8.0399162200000011e-13 * T))) - -4.3245145300000004e+04 / T);
  } else {
    Kc = (-4.3128617749999997e+01 + 4.2937626599999996e+00 * logT + T * (-2.8824667850000010e-03 + T * (7.8289351000000012e-07 + T * (-1.1942542033333333e-10 + 7.4259473200000004e-15 * T))) - -4.6100620299999995e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[296] = C[49] * kf / Kc;

  //rxn 312
  kf = exp(5.2626901889048856e+00 + 2.68 * logT - (1.8699639030166488e+03 / T));
  fwd_rxn_rates[312] = C[2] * C[49] * kf;
  if (T <= 1000.0) {
    Kc = (-1.1767372380000012e+00 + 9.4174631999999980e-01 * logT + T * (2.2270115999999986e-04 + T * (-9.5850737499999998e-07 + T * (3.8457190916666669e-10 + -4.4511165499999949e-14 * T))) - -9.1679564000000028e+02 / T);
  } else {
    Kc = (1.4124976699999969e+00 + 6.9202879000000106e-01 * logT + T * (-1.0968160851500004e-03 + T * (1.7884731151666657e-07 + T * (-1.9141580475000006e-11 + 9.4793428450000006e-16 * T))) - -5.9297249999999985e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[297] = C[4] * C[48] * kf / Kc;

  //rxn 313
  kf = exp(7.1853870155804165e+00 + 2.54 * logT - (3.3997513801885034e+03 / T));
  fwd_rxn_rates[313] = C[1] * C[49] * kf;
  if (T <= 1000.0) {
    Kc = (3.0882319809999963e+00 + -3.7670890000000012e-02 * logT + T * (3.7739608746473353e-03 + T * (-3.8673449496673465e-06 + T * (1.8770949498082650e-09 + -3.7588979545361342e-13 * T))) - -1.8012120729999988e+03 / T);
  } else {
    Kc = (-1.3520124859999996e+00 + 1.0058410900000005e+00 * logT + T * (-1.4387192250078507e-03 + T * (2.4799731030730078e-07 + T * (-2.7611414938737315e-11 + 1.4235661050901322e-15 * T))) - -1.6578692219999975e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[298] = C[48] * C[0] * kf / Kc;

  //rxn 314
  kf = exp(1.0360912399575003e+01 + 1.8 * logT - (4.7000707357845801e+02 / T));
  fwd_rxn_rates[314] = C[4] * C[49] * kf;
  if (T <= 1000.0) {
    Kc = (8.5113812999999894e-01 + 3.2462312000000026e-01 * logT + T * (-3.3857789999999430e-05 + T * (-3.0390916666666667e-07 + T * (6.3424392499999843e-11 + 1.3309258500000076e-14 * T))) - -9.3184242599999998e+03 / T);
  } else {
    Kc = (2.7925762799999987e+00 + 1.0966672000000077e-01 * logT + T * (-5.9977383799999888e-04 + T * (1.1632489233333323e-07 + T * (-1.3405535116666675e-11 + 6.7623233000000012e-16 * T))) - -9.0970044999999991e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[299] = C[48] * C[5] * kf / Kc;

  //rxn 315
  kf = exp(-9.7286108336254939e-01 + 2.72 * logT - (7.5482934728874409e+02 / T));
  fwd_rxn_rates[315] = C[48] * C[7] * kf;
  if (T <= 1000.0) {
    Kc = (-1.5469436200000009e+00 + -9.2312669999999653e-02 * logT + T * (-1.8868495465000005e-03 + T * (1.3584396166666659e-06 + T * (-4.2226984166666672e-10 + 4.0469295499999919e-14 * T))) - -6.5929928599999985e+03 / T);
  } else {
    Kc = (-1.2268696199999973e+00 + -3.1635384999999872e-01 * logT + T * (7.9769594999999725e-05 + T * (4.6534500000000158e-08 + T * (-8.7640854999999938e-12 + 4.7770959999999990e-16 * T))) - -6.7923051869999981e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[300] = C[6] * C[49] * kf / Kc;

  //rxn 316
  kf = exp(-7.0097880045472882e+00 + 3.65 * logT - (3.6000327670024503e+03 / T));
  fwd_rxn_rates[316] = C[12] * C[49] * kf;
  if (T <= 1000.0) {
    Kc = (-5.9192838099999996e+00 + 1.5942837199999993e+00 * logT + T * (-8.0572647749999997e-03 + T * (6.6206537733333336e-06 + T * (-3.2695998625000014e-09 + 6.9919299800000005e-13 * T))) - -2.1012634000000016e+03 / T);
  } else {
    Kc = (1.4411719535000000e+01 + -2.0423043249999999e+00 * logT + T * (1.6615051650000004e-03 + T * (-2.9286458500000016e-07 + T * (3.9622509666666650e-11 + -2.3327002800000002e-15 * T))) - -1.4779792899999993e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[301] = C[48] * C[13] * kf / Kc;

  //rxn 317
  kf = exp(7.8438486381524717e+00 + 1.6 * logT - (2.8683515196972276e+03 / T));
  fwd_rxn_rates[317] = C[12] * C[24] * kf;
  if (T <= 1000.0) {
    Kc = (2.2001903790000000e+01 + -5.5812400800000006e+00 * logT + T * (1.5775775360000001e-02 + T * (-1.0074865626666667e-05 + T * (4.7017067124999999e-09 + -1.0079523820000001e-12 * T))) - -1.0902911730000002e+04 / T);
  } else {
    Kc = (-3.7646490909999997e+01 + 4.3808698200000000e+00 * logT + T * (-2.9205562349999999e-03 + T * (7.3576677166666677e-07 + T * (-1.0874399783333334e-10 + 6.6514608200000001e-15 * T))) - -1.3417036839999997e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[302] = C[48] * kf / Kc;

  //rxn 318
  kf = 96400000000.0;
  fwd_rxn_rates[318] = C[2] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (-2.2744840249999999e+01 + 4.8803699299999987e+00 * logT + T * (-1.8403791885000000e-02 + T * (1.3002193923333334e-05 + T * (-6.0086292883333333e-09 + 1.2371129445000000e-12 * T))) - -4.1221452400000002e+04 / T);
  } else {
    Kc = (4.4371371640000000e+01 + -6.5567729799999999e+00 * logT + T * (5.3195220668499996e-03 + T * (-1.1938802114833331e-06 + T * (1.6713507415833335e-10 + -9.9931596455000007e-15 * T))) - -3.8654324999999997e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[303] = C[25] * C[17] * kf / Kc;

  //rxn 319
  kf = 36130000000.0;
  fwd_rxn_rates[319] = C[1] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (1.1438128429999992e+00 + -1.6179979899999999e+00 * logT + T * (2.1629949964733358e-04 + T * (6.2098645033265339e-07 + T * (-1.9732750019173448e-10 + 7.0839150463866008e-15 * T))) - -5.0064042900000000e+04 / T);
  } else {
    Kc = (7.0307582400000257e-01 + -1.6685619100000002e+00 * logT + T * (1.4140180115421487e-03 + T * (-1.6475451935936566e-07 + T * (1.2647549561262703e-11 + -4.2228927490986804e-16 * T))) - -5.0239609500000006e+04 / T);
  }

  Kc = 8.2057360967184814e-02 * exp(Kc);
  rev_rxn_rates[304] = C[49] * kf / Kc;

  //rxn 320
  kf = exp(8.3089382525957785e+00 + 2.19 * logT - (4.4786541272465485e+02 / T));
  fwd_rxn_rates[320] = C[1] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (-1.8792606856999999e+01 + 4.4285042800000003e+00 * logT + T * (-1.4083808585352667e-02 + T * (8.8440742103326544e-06 + T * (-3.9311888210250671e-09 + 8.1107553704638672e-13 * T))) - -6.8188975999999984e+03 / T);
  } else {
    Kc = (4.3831693573999999e+01 + -5.9623245699999998e+00 * logT + T * (4.2964847965421497e-03 + T * (-9.4764802935936579e-07 + T * (1.3207296989459600e-10 + -7.8482365949098669e-15 * T))) - -4.1389892000000000e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[305] = C[12] * C[25] * kf / Kc;

  //rxn 321
  kf = 24100000000.0;
  fwd_rxn_rates[321] = C[4] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (-1.3965189501999999e+01 + 3.1267876299999999e+00 * logT + T * (-1.1090264180000000e-02 + T * (8.1081677000000007e-06 + T * (-3.9062632891666669e-09 + 8.3416057400000001e-13 * T))) - -4.5992307299999993e+03 / T);
  } else {
    Kc = (3.5424614609999999e+01 + -5.1482642599999995e+00 * logT + T * (4.7252037270000026e-03 + T * (-1.0960435180000003e-06 + T * (1.5536431513333333e-10 + -9.3422974850000000e-15 * T))) - -2.5420768699999999e+03 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[306] = C[25] * C[18] * kf / Kc;

  //rxn 322
  kf = exp(1.7054189010128656e+01 + 0.255 * logT - (-4.7453604966219046e+02 / T));
  fwd_rxn_rates[322] = C[6] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (-1.3425150799999983e+00 + -6.3733963999999999e-01 * logT + T * (1.0924926749999991e-03 + T * (-1.2641780649999996e-06 + T * (1.0189303591666669e-09 + -2.9534222850000009e-13 * T))) - -2.5949134599999998e+04 / T);
  } else {
    Kc = (1.5919510000000159e-01 + -9.0323496000000159e-01 * logT + T * (1.0356517049999996e-03 + T * (-1.8547260316666654e-07 + T * (2.0582897916666672e-11 + -9.6633554500000025e-16 * T))) - -2.5966264032999999e+04 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[307] = C[3] * C[49] * kf / Kc;

  //rxn 323
  fwd_rxn_rates[323] = C[6] * C[48] * 24100000000.0;
  //rxn 324
  kf = exp(2.3681815319372685e+01 - 0.32 * logT);
  fwd_rxn_rates[324] = C[12] * C[48] * kf;
  if (T <= 1000.0) {
    Kc = (-1.7200494010000000e+01 + 3.8877891599999992e+00 * logT + T * (-1.8188054795000002e-02 + T * (1.5219714806666668e-05 + T * (-7.7787148291666661e-09 + 1.7092348230000004e-12 * T))) - -1.3936088000000000e+03 / T);
  } else {
    Kc = (4.0004080389999999e+01 + -6.0791035800000000e+00 * logT + T * (5.7552205150000011e-03 + T * (-1.2822779800000002e-06 + T * (1.7880693633333333e-10 + -1.0658771429999999e-14 * T))) - 6.4102210000000196e+02 / T);
  }

  Kc = 1.0000000000000000e+00 * exp(Kc);
  rev_rxn_rates[308] = C[25] * C[25] * kf / Kc;

} // end eval_rxn_rates



==> Codes/tutorial/mechanism/out/rxn_rates_pres_mod.c <==
#include <math.h>
#include "header.h"
#include "rates.h"

void get_rxn_pres_mod (const double T, const double pres, const double * __restrict__ C, double * __restrict__ pres_mod) {
  // third body variable declaration
  double thd;

  // pressure dependence variable declarations
  double k0;
  double kinf;
  double Pr;

  // troe variable declarations
  double logFcent;
  double A;
  double B;

  double logT = log(T);
  double m = pres / (8.31446210e+03 * T);

  // reaction 0;
  pres_mod[0] = m + 1.4 * C[0] + 14.4 * C[5] + 1.0 * C[13] + 0.75 * C[14] + 2.6 * C[15] + 2.0 * C[26] - 0.17000000000000004 * C[47];

  // reaction 1;
  pres_mod[1] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 11;
  thd = m + 1.0 * C[0] + 5.0 * C[3] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 2.5 * C[15] + 2.0 * C[26] - 0.5 * C[47];
  k0 = exp(2.0215768003273094e+01 - (1.5096586945774882e+03 / T));
  kinf = exp(1.6705882315860439e+01 - (1.2001786621891031e+03 / T));
  Pr = k0 * thd / kinf;
  pres_mod[2] =  Pr / (1.0 + Pr);

  // reaction 32;
  pres_mod[3] = m - 1.0 * C[3] - 1.0 * C[5] - 0.25 * C[14] + 0.5 * C[15] + 0.5 * C[26] - 1.0 * C[52] - 1.0 * C[47];

  // reaction 38;
  pres_mod[4] = m - 1.0 * C[0] - 1.0 * C[5] + 1.0 * C[13] - 1.0 * C[15] + 2.0 * C[26] - 0.37 * C[47];

  // reaction 42;
  pres_mod[5] = m - 0.27 * C[0] + 2.65 * C[5] + 1.0 * C[13] + 2.0 * C[26] - 0.62 * C[47];

  // reaction 49;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(4.6090922573034192e+01 - 2.76 * logT - (8.0515130377466039e+02 / T));
  kinf = 600000000000.0;
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(4.38000000e-01 * exp(-T / 9.10000000e+01) + 5.62000000e-01 * exp(-T / 5.83600000e+03) + exp(-8.55200000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[6] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 51;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 2.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(6.3132971828612241e+01 - 4.76 * logT - (1.2278557382563572e+03 / T));
  kinf = exp(3.0262909956065194e+01 - 0.534 * logT - (2.6972568676451124e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.17000000e-01 * exp(-T / 7.40000000e+01) + 7.83000000e-01 * exp(-T / 2.94100000e+03) + exp(-6.96400000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[7] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 53;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(4.2350749824532706e+01 - 2.57 * logT - (2.1386831506514417e+02 / T));
  kinf = exp(2.0809443533187462e+01 + 0.48 * logT - (-1.3083708686338232e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.17600000e-01 * exp(-T / 2.71000000e+02) + 7.82400000e-01 * exp(-T / 2.75500000e+03) + exp(-6.57000000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[8] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 55;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(6.0106229318315691e+01 - 4.82 * logT - (3.2860237585303325e+03 / T));
  kinf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.8115904334929860e+03 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.81300000e-01 * exp(-T / 1.03000000e+02) + 7.18700000e-01 * exp(-T / 1.29100000e+03) + exp(-4.16000000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[9] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 56;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(5.6050499592221364e+01 - 4.8 * logT - (2.7979007806169448e+03 / T));
  kinf = exp(2.0107079697522593e+01 + 0.454 * logT - (1.3083708686338232e+03 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.42000000e-01 * exp(-T / 9.40000000e+01) + 7.58000000e-01 * exp(-T / 1.55500000e+03) + exp(-4.20000000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[10] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 58;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(5.9037099382212084e+01 - 4.65 * logT - (2.5563553894845468e+03 / T));
  kinf = exp(2.0776806603874441e+01 + 0.5 * logT - (4.3276882577887996e+01 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(4.00000000e-01 * exp(-T / 1.00000000e+02) + 6.00000000e-01 * exp(-T / 9.00000000e+04) + exp(-1.00000000e+04 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[11] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 62;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(8.2129493702929153e+01 - 7.44 * logT - (7.0853314732170111e+03 / T));
  kinf = exp(2.1611157094298868e+01 + 0.515 * logT - (2.5160978242958137e+01 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(3.00000000e-01 * exp(-T / 1.00000000e+02) + 7.00000000e-01 * exp(-T / 9.00000000e+04) + exp(-1.00000000e+04 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[12] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 69;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(6.3491553350821555e+01 - 4.8 * logT - (9.5611717323240919e+02 / T));
  kinf = exp(3.2236191301916641e+01 - 1.0 * logT);
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(3.53600000e-01 * exp(-T / 1.32000000e+02) + 6.46400000e-01 * exp(-T / 1.31500000e+03) + exp(-5.56600000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[13] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 70;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(7.9622894228529887e+01 - 7.27 * logT - (3.6332452582831552e+03 / T));
  kinf = exp(2.2446032434687513e+01 - (1.2077269556619906e+03 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.49300000e-01 * exp(-T / 9.85000000e+01) + 7.50700000e-01 * exp(-T / 1.30200000e+03) + exp(-4.16700000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[14] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 71;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(5.5598514468478307e+01 - 3.86 * logT - (1.6706889553324204e+03 / T));
  kinf = exp(2.2528270532924488e+01 + 0.27 * logT - (1.4090147816056557e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.18000000e-01 * exp(-T / 2.07500000e+02) + 7.82000000e-01 * exp(-T / 2.66300000e+03) + exp(-6.09500000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[15] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 73;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(8.2382237724019660e+01 - 7.62 * logT - (3.5074403670683641e+03 / T));
  kinf = exp(2.0107079697522593e+01 + 0.454 * logT - (9.1585960804367619e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.47000000e-02 * exp(-T / 2.10000000e+02) + 9.75300000e-01 * exp(-T / 9.84000000e+02) + exp(-4.37400000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[16] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 75;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(8.1278612893528006e+01 - 7.08 * logT - (3.3640227910835029e+03 / T));
  kinf = exp(3.3886771157681913e+01 - 0.99 * logT - (7.9508691247747720e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(1.57800000e-01 * exp(-T / 1.25000000e+02) + 8.42200000e-01 * exp(-T / 2.21900000e+03) + exp(-6.88200000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[17] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 82;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(4.9977627770478051e+01 - 3.42 * logT - (4.2446570295870377e+04 / T));
  kinf = exp(1.0668955394675699e+01 + 1.5 * logT - (4.0056277362789355e+04 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(6.80000000e-02 * exp(-T / 1.97000000e+02) + 9.32000000e-01 * exp(-T / 1.54000000e+03) + exp(-1.03000000e+04 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[18] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 84;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(2.8463930238863654e+01 - 0.9 * logT - (-8.5547326026057669e+02 / T));
  kinf = exp(2.5027330930150580e+01 - 0.37 * logT);
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.65400000e-01 * exp(-T / 9.40000000e+01) + 7.34600000e-01 * exp(-T / 1.75600000e+03) + exp(-5.18200000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[19] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 94;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(7.0463847150941262e+01 - 5.92 * logT - (1.5801094336577710e+03 / T));
  kinf = exp(3.5564817990743961e+01 - 1.43 * logT - (6.6928202126268650e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(5.88000000e-01 * exp(-T / 1.95000000e+02) + 4.12000000e-01 * exp(-T / 5.90000000e+03) + exp(-6.39400000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[20] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 130;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(5.1646413239482754e+01 - 3.74 * logT - (9.7423307756733914e+02 / T));
  kinf = 50000000000.0;
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(4.24300000e-01 * exp(-T / 2.37000000e+02) + 5.75700000e-01 * exp(-T / 1.65200000e+03) + exp(-5.06900000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[21] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 139;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(6.3159338704452978e+01 - 5.11 * logT - (3.5703428126757599e+03 / T));
  kinf = exp(2.0512544805630757e+01 + 0.5 * logT - (2.2695202375148242e+03 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(4.09300000e-01 * exp(-T / 2.75000000e+02) + 5.90700000e-01 * exp(-T / 1.22600000e+03) + exp(-5.18500000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[22] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 146;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(7.4313994752651325e+01 - 6.36 * logT - (2.5362266068901804e+03 / T));
  kinf = exp(3.3808965229979151e+01 - 1.16 * logT - (5.7618640176374140e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(3.97300000e-01 * exp(-T / 2.08000000e+02) + 6.02700000e-01 * exp(-T / 3.92200000e+03) + exp(-1.01800000e+04 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[23] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 157;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(8.1814253686413721e+01 - 7.03 * logT - (1.3898924381410075e+03 / T));
  kinf = exp(3.1846107295846778e+01 - 1.18 * logT - (3.2910559541789246e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(3.81000000e-01 * exp(-T / 7.32000000e+01) + 6.19000000e-01 * exp(-T / 1.18000000e+03) + exp(-9.99900000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[24] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 166;
  pres_mod[25] = m + 1.0 * C[0] - 1.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];

  // reaction 173;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(1.1098150931075307e+02 - 9.3 * logT - (4.9214873443226119e+04 / T));
  kinf = exp(2.9710462657608385e+01 + 0.44 * logT - (4.3664361642829550e+04 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(2.65500000e-01 * exp(-T / 1.80000000e+02) + 7.34500000e-01 * exp(-T / 1.03500000e+03) + exp(-5.41700000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[26] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 184;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.375 * C[47];
  k0 = exp(2.7180035492518574e+01 - (2.8502356153622979e+04 / T));
  kinf = exp(2.5093978711720020e+01 - (2.8190360023410296e+04 / T));
  Pr = k0 * thd / kinf;
  pres_mod[27] =  Pr / (1.0 + Pr);

  // reaction 186;
  pres_mod[28] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 204;
  pres_mod[29] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 211;
  pres_mod[30] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 226;
  pres_mod[31] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 229;
  pres_mod[32] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 236;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(4.6388174096502127e+01 - 3.4 * logT - (9.5611717323240919e+02 / T));
  kinf = 33000000000.0;
  Pr = k0 * thd / kinf;
  pres_mod[33] =  Pr / (1.0 + Pr);

  // reaction 240;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26];
  k0 = exp(4.4011481031354357e+01 - 3.16 * logT - (3.7238247799578045e+02 / T));
  kinf = exp(2.1854667948437513e+01 + 0.15 * logT);
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(3.33000000e-01 * exp(-T / 2.35000000e+02) + 6.67000000e-01 * exp(-T / 2.11700000e+03) + exp(-4.53600000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[34] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 268;
  pres_mod[35] = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];

  // reaction 288;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(4.5321890694949374e+01 - 2.8 * logT - (2.9689954326690599e+02 / T));
  kinf = exp(2.1401299379696308e+01 + 0.43 * logT - (-1.8619123899789022e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(4.22000000e-01 * exp(-T / 1.22000000e+02) + 5.78000000e-01 * exp(-T / 2.53500000e+03) + exp(-9.36500000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[36] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 303;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(8.2904991918650921e+01 - 7.63 * logT - (1.9394082029672131e+03 / T));
  kinf = exp(2.0002747459590335e+01 + 0.422 * logT - (-8.8315033632783059e+02 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(5.35000000e-01 * exp(-T / 2.01000000e+02) + 4.65000000e-01 * exp(-T / 1.77300000e+03) + exp(-5.33300000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[37] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 311;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(1.5757273495848671e+02 - 16.82 * logT - (6.5745636148849617e+03 / T));
  kinf = 9430000000.0;
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(8.47300000e-01 * exp(-T / 2.91000000e+02) + 1.52700000e-01 * exp(-T / 2.74200000e+03) + exp(-7.74800000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[38] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 317;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(1.3234596258932871e+02 - 14.6 * logT - (9.1434994934909864e+03 / T));
  kinf = exp(7.8438486381524717e+00 + 1.6 * logT - (2.8683515196972276e+03 / T));
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(8.10600000e-01 * exp(-T / 2.77000000e+02) + 1.89400000e-01 * exp(-T / 8.74800000e+03) + exp(-7.89100000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[39] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

  // reaction 319;
  thd = m + 1.0 * C[0] + 5.0 * C[5] + 1.0 * C[13] + 0.5 * C[14] + 1.0 * C[15] + 2.0 * C[26] - 0.30000000000000004 * C[47];
  k0 = exp(1.2812831981076212e+02 - 13.545 * logT - (5.7150645981055113e+03 / T));
  kinf = 36130000000.0;
  Pr = k0 * thd / kinf;
  logFcent = log10( fmax(6.85000000e-01 * exp(-T / 3.69000000e+02) + 3.15000000e-01 * exp(-T / 3.28500000e+03) + exp(-6.66700000e+03 / T), 1.0e-300));
  A = log10(fmax(Pr, 1.0e-300)) - 0.67 * logFcent - 0.4;
  B = 0.806 - 1.1762 * logFcent - 0.14 * log10(fmax(Pr, 1.0e-300));
  pres_mod[40] = pow(10.0, logFcent / (1.0 + A * A / (B * B))) * Pr / (1.0 + Pr);

} // end get_rxn_pres_mod



==> Codes/tutorial/mechanism/out/sparse_multiplier.c <==
#include "sparse_multiplier.h"

void sparse_multiplier(const double * A, const double * Vm, double* w) {
  w[0] =  A[0] * Vm[0] +  A[53] * Vm[1] +  A[106] * Vm[2] +  A[159] * Vm[3] +  A[212] * Vm[4] +  A[265] * Vm[5] +  A[318] * Vm[6] +  A[371] * Vm[7] +  A[424] * Vm[8] +  A[477] * Vm[9] +  A[530] * Vm[10] +  A[583] * Vm[11] +  A[636] * Vm[12] +  A[689] * Vm[13] +  A[742] * Vm[14] +  A[795] * Vm[15] +  A[848] * Vm[16] +  A[901] * Vm[17] +  A[954] * Vm[18] +  A[1007] * Vm[19] +  A[1060] * Vm[20] +  A[1113] * Vm[21] +  A[1166] * Vm[22] +  A[1219] * Vm[23] +  A[1272] * Vm[24] +  A[1325] * Vm[25] +  A[1378] * Vm[26] +  A[1431] * Vm[27] +  A[1484] * Vm[28] +  A[1537] * Vm[29] +  A[1590] * Vm[30] +  A[1643] * Vm[31] +  A[1696] * Vm[32] +  A[1749] * Vm[33] +  A[1802] * Vm[34] +  A[1855] * Vm[35] +  A[1908] * Vm[36] +  A[1961] * Vm[37] +  A[2014] * Vm[38] +  A[2067] * Vm[39] +  A[2120] * Vm[40] +  A[2173] * Vm[41] +  A[2226] * Vm[42] +  A[2279] * Vm[43] +  A[2332] * Vm[44] +  A[2385] * Vm[45] +  A[2438] * Vm[46] +  A[2491] * Vm[47] +  A[2544] * Vm[48] +  A[2597] * Vm[49] +  A[2650] * Vm[50] +  A[2703] * Vm[51] +  A[2756] * Vm[52];
  w[1] =  A[1] * Vm[0] +  A[54] * Vm[1] +  A[107] * Vm[2] +  A[160] * Vm[3] +  A[213] * Vm[4] +  A[266] * Vm[5] +  A[319] * Vm[6] +  A[372] * Vm[7] +  A[425] * Vm[8] +  A[478] * Vm[9] +  A[531] * Vm[10] +  A[584] * Vm[11] +  A[637] * Vm[12] +  A[690] * Vm[13] +  A[743] * Vm[14] +  A[796] * Vm[15] +  A[849] * Vm[16] +  A[902] * Vm[17] +  A[955] * Vm[18] +  A[1008] * Vm[19] +  A[1061] * Vm[20] +  A[1114] * Vm[21] +  A[1167] * Vm[22] +  A[1220] * Vm[23] +  A[1273] * Vm[24] +  A[1326] * Vm[25] +  A[1379] * Vm[26] +  A[1432] * Vm[27] +  A[1485] * Vm[28] +  A[1538] * Vm[29] +  A[1591] * Vm[30] +  A[1644] * Vm[31] +  A[1697] * Vm[32] +  A[1750] * Vm[33] +  A[1803] * Vm[34] +  A[1856] * Vm[35] +  A[1909] * Vm[36] +  A[1962] * Vm[37] +  A[2015] * Vm[38] +  A[2068] * Vm[39] +  A[2121] * Vm[40] +  A[2174] * Vm[41] +  A[2227] * Vm[42] +  A[2280] * Vm[43] +  A[2333] * Vm[44] +  A[2386] * Vm[45] +  A[2439] * Vm[46] +  A[2492] * Vm[47] +  A[2545] * Vm[48] +  A[2598] * Vm[49] +  A[2651] * Vm[50] +  A[2704] * Vm[51] +  A[2757] * Vm[52];
  w[2] =  A[2] * Vm[0] +  A[55] * Vm[1] +  A[108] * Vm[2] +  A[161] * Vm[3] +  A[214] * Vm[4] +  A[267] * Vm[5] +  A[320] * Vm[6] +  A[373] * Vm[7] +  A[426] * Vm[8] +  A[479] * Vm[9] +  A[532] * Vm[10] +  A[585] * Vm[11] +  A[638] * Vm[12] +  A[691] * Vm[13] +  A[744] * Vm[14] +  A[797] * Vm[15] +  A[850] * Vm[16] +  A[903] * Vm[17] +  A[956] * Vm[18] +  A[1009] * Vm[19] +  A[1062] * Vm[20] +  A[1115] * Vm[21] +  A[1168] * Vm[22] +  A[1221] * Vm[23] +  A[1274] * Vm[24] +  A[1327] * Vm[25] +  A[1380] * Vm[26] +  A[1433] * Vm[27] +  A[1486] * Vm[28] +  A[1539] * Vm[29] +  A[1592] * Vm[30] +  A[1645] * Vm[31] +  A[1698] * Vm[32] +  A[1751] * Vm[33] +  A[1804] * Vm[34] +  A[1857] * Vm[35] +  A[1910] * Vm[36] +  A[1963] * Vm[37] +  A[2016] * Vm[38] +  A[2069] * Vm[39] +  A[2122] * Vm[40] +  A[2175] * Vm[41] +  A[2228] * Vm[42] +  A[2281] * Vm[43] +  A[2334] * Vm[44] +  A[2387] * Vm[45] +  A[2440] * Vm[46] +  A[2493] * Vm[47] +  A[2546] * Vm[48] +  A[2599] * Vm[49] +  A[2652] * Vm[50] +  A[2705] * Vm[51] +  A[2758] * Vm[52];
  w[3] =  A[3] * Vm[0] +  A[56] * Vm[1] +  A[109] * Vm[2] +  A[162] * Vm[3] +  A[215] * Vm[4] +  A[268] * Vm[5] +  A[321] * Vm[6] +  A[374] * Vm[7] +  A[427] * Vm[8] +  A[480] * Vm[9] +  A[533] * Vm[10] +  A[586] * Vm[11] +  A[639] * Vm[12] +  A[692] * Vm[13] +  A[745] * Vm[14] +  A[798] * Vm[15] +  A[851] * Vm[16] +  A[904] * Vm[17] +  A[957] * Vm[18] +  A[1010] * Vm[19] +  A[1063] * Vm[20] +  A[1116] * Vm[21] +  A[1169] * Vm[22] +  A[1222] * Vm[23] +  A[1275] * Vm[24] +  A[1328] * Vm[25] +  A[1381] * Vm[26] +  A[1434] * Vm[27] +  A[1487] * Vm[28] +  A[1540] * Vm[29] +  A[1593] * Vm[30] +  A[1646] * Vm[31] +  A[1699] * Vm[32] +  A[1752] * Vm[33] +  A[1805] * Vm[34] +  A[1858] * Vm[35] +  A[1911] * Vm[36] +  A[1964] * Vm[37] +  A[2017] * Vm[38] +  A[2070] * Vm[39] +  A[2123] * Vm[40] +  A[2176] * Vm[41] +  A[2229] * Vm[42] +  A[2282] * Vm[43] +  A[2335] * Vm[44] +  A[2388] * Vm[45] +  A[2441] * Vm[46] +  A[2494] * Vm[47] +  A[2547] * Vm[48] +  A[2600] * Vm[49] +  A[2653] * Vm[50] +  A[2706] * Vm[51] +  A[2759] * Vm[52];
  w[4] =  A[4] * Vm[0] +  A[57] * Vm[1] +  A[110] * Vm[2] +  A[163] * Vm[3] +  A[216] * Vm[4] +  A[269] * Vm[5] +  A[322] * Vm[6] +  A[375] * Vm[7] +  A[428] * Vm[8] +  A[481] * Vm[9] +  A[534] * Vm[10] +  A[587] * Vm[11] +  A[640] * Vm[12] +  A[693] * Vm[13] +  A[746] * Vm[14] +  A[799] * Vm[15] +  A[852] * Vm[16] +  A[905] * Vm[17] +  A[958] * Vm[18] +  A[1011] * Vm[19] +  A[1064] * Vm[20] +  A[1117] * Vm[21] +  A[1170] * Vm[22] +  A[1223] * Vm[23] +  A[1276] * Vm[24] +  A[1329] * Vm[25] +  A[1382] * Vm[26] +  A[1435] * Vm[27] +  A[1488] * Vm[28] +  A[1541] * Vm[29] +  A[1594] * Vm[30] +  A[1647] * Vm[31] +  A[1700] * Vm[32] +  A[1753] * Vm[33] +  A[1806] * Vm[34] +  A[1859] * Vm[35] +  A[1912] * Vm[36] +  A[1965] * Vm[37] +  A[2018] * Vm[38] +  A[2071] * Vm[39] +  A[2124] * Vm[40] +  A[2177] * Vm[41] +  A[2230] * Vm[42] +  A[2283] * Vm[43] +  A[2336] * Vm[44] +  A[2389] * Vm[45] +  A[2442] * Vm[46] +  A[2495] * Vm[47] +  A[2548] * Vm[48] +  A[2601] * Vm[49] +  A[2654] * Vm[50] +  A[2707] * Vm[51] +  A[2760] * Vm[52];
  w[5] =  A[5] * Vm[0] +  A[58] * Vm[1] +  A[111] * Vm[2] +  A[164] * Vm[3] +  A[217] * Vm[4] +  A[270] * Vm[5] +  A[323] * Vm[6] +  A[376] * Vm[7] +  A[429] * Vm[8] +  A[482] * Vm[9] +  A[535] * Vm[10] +  A[588] * Vm[11] +  A[641] * Vm[12] +  A[694] * Vm[13] +  A[747] * Vm[14] +  A[800] * Vm[15] +  A[853] * Vm[16] +  A[906] * Vm[17] +  A[959] * Vm[18] +  A[1012] * Vm[19] +  A[1065] * Vm[20] +  A[1118] * Vm[21] +  A[1171] * Vm[22] +  A[1224] * Vm[23] +  A[1277] * Vm[24] +  A[1330] * Vm[25] +  A[1383] * Vm[26] +  A[1436] * Vm[27] +  A[1489] * Vm[28] +  A[1542] * Vm[29] +  A[1595] * Vm[30] +  A[1648] * Vm[31] +  A[1701] * Vm[32] +  A[1754] * Vm[33] +  A[1807] * Vm[34] +  A[1860] * Vm[35] +  A[1913] * Vm[36] +  A[1966] * Vm[37] +  A[2019] * Vm[38] +  A[2072] * Vm[39] +  A[2125] * Vm[40] +  A[2178] * Vm[41] +  A[2231] * Vm[42] +  A[2284] * Vm[43] +  A[2337] * Vm[44] +  A[2390] * Vm[45] +  A[2443] * Vm[46] +  A[2496] * Vm[47] +  A[2549] * Vm[48] +  A[2602] * Vm[49] +  A[2655] * Vm[50] +  A[2708] * Vm[51] +  A[2761] * Vm[52];
  w[6] =  A[6] * Vm[0] +  A[59] * Vm[1] +  A[112] * Vm[2] +  A[165] * Vm[3] +  A[218] * Vm[4] +  A[271] * Vm[5] +  A[324] * Vm[6] +  A[377] * Vm[7] +  A[430] * Vm[8] +  A[483] * Vm[9] +  A[536] * Vm[10] +  A[589] * Vm[11] +  A[642] * Vm[12] +  A[695] * Vm[13] +  A[748] * Vm[14] +  A[801] * Vm[15] +  A[854] * Vm[16] +  A[907] * Vm[17] +  A[960] * Vm[18] +  A[1013] * Vm[19] +  A[1066] * Vm[20] +  A[1119] * Vm[21] +  A[1172] * Vm[22] +  A[1225] * Vm[23] +  A[1278] * Vm[24] +  A[1331] * Vm[25] +  A[1384] * Vm[26] +  A[1437] * Vm[27] +  A[1490] * Vm[28] +  A[1543] * Vm[29] +  A[1596] * Vm[30] +  A[1649] * Vm[31] +  A[1702] * Vm[32] +  A[1755] * Vm[33] +  A[1808] * Vm[34] +  A[1861] * Vm[35] +  A[1914] * Vm[36] +  A[1967] * Vm[37] +  A[2020] * Vm[38] +  A[2073] * Vm[39] +  A[2126] * Vm[40] +  A[2179] * Vm[41] +  A[2232] * Vm[42] +  A[2285] * Vm[43] +  A[2338] * Vm[44] +  A[2391] * Vm[45] +  A[2444] * Vm[46] +  A[2497] * Vm[47] +  A[2550] * Vm[48] +  A[2603] * Vm[49] +  A[2656] * Vm[50] +  A[2709] * Vm[51] +  A[2762] * Vm[52];
  w[7] =  A[7] * Vm[0] +  A[60] * Vm[1] +  A[113] * Vm[2] +  A[166] * Vm[3] +  A[219] * Vm[4] +  A[272] * Vm[5] +  A[325] * Vm[6] +  A[378] * Vm[7] +  A[431] * Vm[8] +  A[484] * Vm[9] +  A[537] * Vm[10] +  A[590] * Vm[11] +  A[643] * Vm[12] +  A[696] * Vm[13] +  A[749] * Vm[14] +  A[802] * Vm[15] +  A[855] * Vm[16] +  A[908] * Vm[17] +  A[961] * Vm[18] +  A[1014] * Vm[19] +  A[1067] * Vm[20] +  A[1120] * Vm[21] +  A[1173] * Vm[22] +  A[1226] * Vm[23] +  A[1279] * Vm[24] +  A[1332] * Vm[25] +  A[1385] * Vm[26] +  A[1438] * Vm[27] +  A[1491] * Vm[28] +  A[1544] * Vm[29] +  A[1597] * Vm[30] +  A[1650] * Vm[31] +  A[1703] * Vm[32] +  A[1756] * Vm[33] +  A[1809] * Vm[34] +  A[1862] * Vm[35] +  A[1915] * Vm[36] +  A[1968] * Vm[37] +  A[2021] * Vm[38] +  A[2074] * Vm[39] +  A[2127] * Vm[40] +  A[2180] * Vm[41] +  A[2233] * Vm[42] +  A[2286] * Vm[43] +  A[2339] * Vm[44] +  A[2392] * Vm[45] +  A[2445] * Vm[46] +  A[2498] * Vm[47] +  A[2551] * Vm[48] +  A[2604] * Vm[49] +  A[2657] * Vm[50] +  A[2710] * Vm[51] +  A[2763] * Vm[52];
  w[8] =  A[8] * Vm[0] +  A[61] * Vm[1] +  A[114] * Vm[2] +  A[167] * Vm[3] +  A[220] * Vm[4] +  A[273] * Vm[5] +  A[326] * Vm[6] +  A[379] * Vm[7] +  A[432] * Vm[8] +  A[485] * Vm[9] +  A[538] * Vm[10] +  A[591] * Vm[11] +  A[644] * Vm[12] +  A[697] * Vm[13] +  A[750] * Vm[14] +  A[803] * Vm[15] +  A[856] * Vm[16] +  A[909] * Vm[17] +  A[962] * Vm[18] +  A[1015] * Vm[19] +  A[1068] * Vm[20] +  A[1121] * Vm[21] +  A[1174] * Vm[22] +  A[1227] * Vm[23] +  A[1280] * Vm[24] +  A[1333] * Vm[25] +  A[1386] * Vm[26] +  A[1439] * Vm[27] +  A[1492] * Vm[28] +  A[1545] * Vm[29] +  A[1598] * Vm[30] +  A[1651] * Vm[31] +  A[1704] * Vm[32] +  A[1757] * Vm[33] +  A[1810] * Vm[34] +  A[1863] * Vm[35] +  A[1916] * Vm[36] +  A[1969] * Vm[37] +  A[2022] * Vm[38] +  A[2075] * Vm[39] +  A[2128] * Vm[40] +  A[2181] * Vm[41] +  A[2234] * Vm[42] +  A[2287] * Vm[43] +  A[2340] * Vm[44] +  A[2393] * Vm[45] +  A[2446] * Vm[46] +  A[2499] * Vm[47] +  A[2552] * Vm[48] +  A[2605] * Vm[49] +  A[2658] * Vm[50] +  A[2711] * Vm[51] +  A[2764] * Vm[52];
  w[9] =  A[9] * Vm[0] +  A[62] * Vm[1] +  A[115] * Vm[2] +  A[168] * Vm[3] +  A[221] * Vm[4] +  A[274] * Vm[5] +  A[327] * Vm[6] +  A[380] * Vm[7] +  A[433] * Vm[8] +  A[486] * Vm[9] +  A[539] * Vm[10] +  A[592] * Vm[11] +  A[645] * Vm[12] +  A[698] * Vm[13] +  A[751] * Vm[14] +  A[804] * Vm[15] +  A[857] * Vm[16] +  A[910] * Vm[17] +  A[963] * Vm[18] +  A[1016] * Vm[19] +  A[1069] * Vm[20] +  A[1122] * Vm[21] +  A[1175] * Vm[22] +  A[1228] * Vm[23] +  A[1281] * Vm[24] +  A[1334] * Vm[25] +  A[1387] * Vm[26] +  A[1440] * Vm[27] +  A[1493] * Vm[28] +  A[1546] * Vm[29] +  A[1599] * Vm[30] +  A[1652] * Vm[31] +  A[1705] * Vm[32] +  A[1758] * Vm[33] +  A[1811] * Vm[34] +  A[1864] * Vm[35] +  A[1917] * Vm[36] +  A[1970] * Vm[37] +  A[2023] * Vm[38] +  A[2076] * Vm[39] +  A[2129] * Vm[40] +  A[2182] * Vm[41] +  A[2235] * Vm[42] +  A[2288] * Vm[43] +  A[2341] * Vm[44] +  A[2394] * Vm[45] +  A[2447] * Vm[46] +  A[2500] * Vm[47] +  A[2553] * Vm[48] +  A[2606] * Vm[49] +  A[2659] * Vm[50] +  A[2712] * Vm[51] +  A[2765] * Vm[52];
  w[10] =  A[10] * Vm[0] +  A[63] * Vm[1] +  A[116] * Vm[2] +  A[169] * Vm[3] +  A[222] * Vm[4] +  A[275] * Vm[5] +  A[328] * Vm[6] +  A[381] * Vm[7] +  A[434] * Vm[8] +  A[487] * Vm[9] +  A[540] * Vm[10] +  A[593] * Vm[11] +  A[646] * Vm[12] +  A[699] * Vm[13] +  A[752] * Vm[14] +  A[805] * Vm[15] +  A[858] * Vm[16] +  A[911] * Vm[17] +  A[964] * Vm[18] +  A[1017] * Vm[19] +  A[1070] * Vm[20] +  A[1123] * Vm[21] +  A[1176] * Vm[22] +  A[1229] * Vm[23] +  A[1282] * Vm[24] +  A[1335] * Vm[25] +  A[1388] * Vm[26] +  A[1441] * Vm[27] +  A[1494] * Vm[28] +  A[1547] * Vm[29] +  A[1600] * Vm[30] +  A[1653] * Vm[31] +  A[1706] * Vm[32] +  A[1759] * Vm[33] +  A[1812] * Vm[34] +  A[1865] * Vm[35] +  A[1918] * Vm[36] +  A[1971] * Vm[37] +  A[2024] * Vm[38] +  A[2077] * Vm[39] +  A[2130] * Vm[40] +  A[2183] * Vm[41] +  A[2236] * Vm[42] +  A[2289] * Vm[43] +  A[2342] * Vm[44] +  A[2395] * Vm[45] +  A[2448] * Vm[46] +  A[2501] * Vm[47] +  A[2554] * Vm[48] +  A[2607] * Vm[49] +  A[2660] * Vm[50] +  A[2713] * Vm[51] +  A[2766] * Vm[52];
  w[11] =  A[11] * Vm[0] +  A[64] * Vm[1] +  A[117] * Vm[2] +  A[170] * Vm[3] +  A[223] * Vm[4] +  A[276] * Vm[5] +  A[329] * Vm[6] +  A[382] * Vm[7] +  A[435] * Vm[8] +  A[488] * Vm[9] +  A[541] * Vm[10] +  A[594] * Vm[11] +  A[647] * Vm[12] +  A[700] * Vm[13] +  A[753] * Vm[14] +  A[806] * Vm[15] +  A[859] * Vm[16] +  A[912] * Vm[17] +  A[965] * Vm[18] +  A[1018] * Vm[19] +  A[1071] * Vm[20] +  A[1124] * Vm[21] +  A[1177] * Vm[22] +  A[1230] * Vm[23] +  A[1283] * Vm[24] +  A[1336] * Vm[25] +  A[1389] * Vm[26] +  A[1442] * Vm[27] +  A[1495] * Vm[28] +  A[1548] * Vm[29] +  A[1601] * Vm[30] +  A[1654] * Vm[31] +  A[1707] * Vm[32] +  A[1760] * Vm[33] +  A[1813] * Vm[34] +  A[1866] * Vm[35] +  A[1919] * Vm[36] +  A[1972] * Vm[37] +  A[2025] * Vm[38] +  A[2078] * Vm[39] +  A[2131] * Vm[40] +  A[2184] * Vm[41] +  A[2237] * Vm[42] +  A[2290] * Vm[43] +  A[2343] * Vm[44] +  A[2396] * Vm[45] +  A[2449] * Vm[46] +  A[2502] * Vm[47] +  A[2555] * Vm[48] +  A[2608] * Vm[49] +  A[2661] * Vm[50] +  A[2714] * Vm[51] +  A[2767] * Vm[52];
  w[12] =  A[12] * Vm[0] +  A[65] * Vm[1] +  A[118] * Vm[2] +  A[171] * Vm[3] +  A[224] * Vm[4] +  A[277] * Vm[5] +  A[330] * Vm[6] +  A[383] * Vm[7] +  A[436] * Vm[8] +  A[489] * Vm[9] +  A[542] * Vm[10] +  A[595] * Vm[11] +  A[648] * Vm[12] +  A[701] * Vm[13] +  A[754] * Vm[14] +  A[807] * Vm[15] +  A[860] * Vm[16] +  A[913] * Vm[17] +  A[966] * Vm[18] +  A[1019] * Vm[19] +  A[1072] * Vm[20] +  A[1125] * Vm[21] +  A[1178] * Vm[22] +  A[1231] * Vm[23] +  A[1284] * Vm[24] +  A[1337] * Vm[25] +  A[1390] * Vm[26] +  A[1443] * Vm[27] +  A[1496] * Vm[28] +  A[1549] * Vm[29] +  A[1602] * Vm[30] +  A[1655] * Vm[31] +  A[1708] * Vm[32] +  A[1761] * Vm[33] +  A[1814] * Vm[34] +  A[1867] * Vm[35] +  A[1920] * Vm[36] +  A[1973] * Vm[37] +  A[2026] * Vm[38] +  A[2079] * Vm[39] +  A[2132] * Vm[40] +  A[2185] * Vm[41] +  A[2238] * Vm[42] +  A[2291] * Vm[43] +  A[2344] * Vm[44] +  A[2397] * Vm[45] +  A[2450] * Vm[46] +  A[2503] * Vm[47] +  A[2556] * Vm[48] +  A[2609] * Vm[49] +  A[2662] * Vm[50] +  A[2715] * Vm[51] +  A[2768] * Vm[52];
  w[13] =  A[13] * Vm[0] +  A[66] * Vm[1] +  A[119] * Vm[2] +  A[172] * Vm[3] +  A[225] * Vm[4] +  A[278] * Vm[5] +  A[331] * Vm[6] +  A[384] * Vm[7] +  A[437] * Vm[8] +  A[490] * Vm[9] +  A[543] * Vm[10] +  A[596] * Vm[11] +  A[649] * Vm[12] +  A[702] * Vm[13] +  A[755] * Vm[14] +  A[808] * Vm[15] +  A[861] * Vm[16] +  A[914] * Vm[17] +  A[967] * Vm[18] +  A[1020] * Vm[19] +  A[1073] * Vm[20] +  A[1126] * Vm[21] +  A[1179] * Vm[22] +  A[1232] * Vm[23] +  A[1285] * Vm[24] +  A[1338] * Vm[25] +  A[1391] * Vm[26] +  A[1444] * Vm[27] +  A[1497] * Vm[28] +  A[1550] * Vm[29] +  A[1603] * Vm[30] +  A[1656] * Vm[31] +  A[1709] * Vm[32] +  A[1762] * Vm[33] +  A[1815] * Vm[34] +  A[1868] * Vm[35] +  A[1921] * Vm[36] +  A[1974] * Vm[37] +  A[2027] * Vm[38] +  A[2080] * Vm[39] +  A[2133] * Vm[40] +  A[2186] * Vm[41] +  A[2239] * Vm[42] +  A[2292] * Vm[43] +  A[2345] * Vm[44] +  A[2398] * Vm[45] +  A[2451] * Vm[46] +  A[2504] * Vm[47] +  A[2557] * Vm[48] +  A[2610] * Vm[49] +  A[2663] * Vm[50] +  A[2716] * Vm[51] +  A[2769] * Vm[52];
  w[14] =  A[14] * Vm[0] +  A[67] * Vm[1] +  A[120] * Vm[2] +  A[173] * Vm[3] +  A[226] * Vm[4] +  A[279] * Vm[5] +  A[332] * Vm[6] +  A[385] * Vm[7] +  A[438] * Vm[8] +  A[491] * Vm[9] +  A[544] * Vm[10] +  A[597] * Vm[11] +  A[650] * Vm[12] +  A[703] * Vm[13] +  A[756] * Vm[14] +  A[809] * Vm[15] +  A[862] * Vm[16] +  A[915] * Vm[17] +  A[968] * Vm[18] +  A[1021] * Vm[19] +  A[1074] * Vm[20] +  A[1127] * Vm[21] +  A[1180] * Vm[22] +  A[1233] * Vm[23] +  A[1286] * Vm[24] +  A[1339] * Vm[25] +  A[1392] * Vm[26] +  A[1445] * Vm[27] +  A[1498] * Vm[28] +  A[1551] * Vm[29] +  A[1604] * Vm[30] +  A[1657] * Vm[31] +  A[1710] * Vm[32] +  A[1763] * Vm[33] +  A[1816] * Vm[34] +  A[1869] * Vm[35] +  A[1922] * Vm[36] +  A[1975] * Vm[37] +  A[2028] * Vm[38] +  A[2081] * Vm[39] +  A[2134] * Vm[40] +  A[2187] * Vm[41] +  A[2240] * Vm[42] +  A[2293] * Vm[43] +  A[2346] * Vm[44] +  A[2399] * Vm[45] +  A[2452] * Vm[46] +  A[2505] * Vm[47] +  A[2558] * Vm[48] +  A[2611] * Vm[49] +  A[2664] * Vm[50] +  A[2717] * Vm[51] +  A[2770] * Vm[52];
  w[15] =  A[15] * Vm[0] +  A[68] * Vm[1] +  A[121] * Vm[2] +  A[174] * Vm[3] +  A[227] * Vm[4] +  A[280] * Vm[5] +  A[333] * Vm[6] +  A[386] * Vm[7] +  A[439] * Vm[8] +  A[492] * Vm[9] +  A[545] * Vm[10] +  A[598] * Vm[11] +  A[651] * Vm[12] +  A[704] * Vm[13] +  A[757] * Vm[14] +  A[810] * Vm[15] +  A[863] * Vm[16] +  A[916] * Vm[17] +  A[969] * Vm[18] +  A[1022] * Vm[19] +  A[1075] * Vm[20] +  A[1128] * Vm[21] +  A[1181] * Vm[22] +  A[1234] * Vm[23] +  A[1287] * Vm[24] +  A[1340] * Vm[25] +  A[1393] * Vm[26] +  A[1446] * Vm[27] +  A[1499] * Vm[28] +  A[1552] * Vm[29] +  A[1605] * Vm[30] +  A[1658] * Vm[31] +  A[1711] * Vm[32] +  A[1764] * Vm[33] +  A[1817] * Vm[34] +  A[1870] * Vm[35] +  A[1923] * Vm[36] +  A[1976] * Vm[37] +  A[2029] * Vm[38] +  A[2082] * Vm[39] +  A[2135] * Vm[40] +  A[2188] * Vm[41] +  A[2241] * Vm[42] +  A[2294] * Vm[43] +  A[2347] * Vm[44] +  A[2400] * Vm[45] +  A[2453] * Vm[46] +  A[2506] * Vm[47] +  A[2559] * Vm[48] +  A[2612] * Vm[49] +  A[2665] * Vm[50] +  A[2718] * Vm[51] +  A[2771] * Vm[52];
  w[16] =  A[16] * Vm[0] +  A[69] * Vm[1] +  A[122] * Vm[2] +  A[175] * Vm[3] +  A[228] * Vm[4] +  A[281] * Vm[5] +  A[334] * Vm[6] +  A[387] * Vm[7] +  A[440] * Vm[8] +  A[493] * Vm[9] +  A[546] * Vm[10] +  A[599] * Vm[11] +  A[652] * Vm[12] +  A[705] * Vm[13] +  A[758] * Vm[14] +  A[811] * Vm[15] +  A[864] * Vm[16] +  A[917] * Vm[17] +  A[970] * Vm[18] +  A[1023] * Vm[19] +  A[1076] * Vm[20] +  A[1129] * Vm[21] +  A[1182] * Vm[22] +  A[1235] * Vm[23] +  A[1288] * Vm[24] +  A[1341] * Vm[25] +  A[1394] * Vm[26] +  A[1447] * Vm[27] +  A[1500] * Vm[28] +  A[1553] * Vm[29] +  A[1606] * Vm[30] +  A[1659] * Vm[31] +  A[1712] * Vm[32] +  A[1765] * Vm[33] +  A[1818] * Vm[34] +  A[1871] * Vm[35] +  A[1924] * Vm[36] +  A[1977] * Vm[37] +  A[2030] * Vm[38] +  A[2083] * Vm[39] +  A[2136] * Vm[40] +  A[2189] * Vm[41] +  A[2242] * Vm[42] +  A[2295] * Vm[43] +  A[2348] * Vm[44] +  A[2401] * Vm[45] +  A[2454] * Vm[46] +  A[2507] * Vm[47] +  A[2560] * Vm[48] +  A[2613] * Vm[49] +  A[2666] * Vm[50] +  A[2719] * Vm[51] +  A[2772] * Vm[52];
  w[17] =  A[17] * Vm[0] +  A[70] * Vm[1] +  A[123] * Vm[2] +  A[176] * Vm[3] +  A[229] * Vm[4] +  A[282] * Vm[5] +  A[335] * Vm[6] +  A[388] * Vm[7] +  A[441] * Vm[8] +  A[494] * Vm[9] +  A[547] * Vm[10] +  A[600] * Vm[11] +  A[653] * Vm[12] +  A[706] * Vm[13] +  A[759] * Vm[14] +  A[812] * Vm[15] +  A[865] * Vm[16] +  A[918] * Vm[17] +  A[971] * Vm[18] +  A[1024] * Vm[19] +  A[1077] * Vm[20] +  A[1130] * Vm[21] +  A[1183] * Vm[22] +  A[1236] * Vm[23] +  A[1289] * Vm[24] +  A[1342] * Vm[25] +  A[1395] * Vm[26] +  A[1448] * Vm[27] +  A[1501] * Vm[28] +  A[1554] * Vm[29] +  A[1607] * Vm[30] +  A[1660] * Vm[31] +  A[1713] * Vm[32] +  A[1766] * Vm[33] +  A[1819] * Vm[34] +  A[1872] * Vm[35] +  A[1925] * Vm[36] +  A[1978] * Vm[37] +  A[2031] * Vm[38] +  A[2084] * Vm[39] +  A[2137] * Vm[40] +  A[2190] * Vm[41] +  A[2243] * Vm[42] +  A[2296] * Vm[43] +  A[2349] * Vm[44] +  A[2402] * Vm[45] +  A[2455] * Vm[46] +  A[2508] * Vm[47] +  A[2561] * Vm[48] +  A[2614] * Vm[49] +  A[2667] * Vm[50] +  A[2720] * Vm[51] +  A[2773] * Vm[52];
  w[18] =  A[18] * Vm[0] +  A[71] * Vm[1] +  A[124] * Vm[2] +  A[177] * Vm[3] +  A[230] * Vm[4] +  A[283] * Vm[5] +  A[336] * Vm[6] +  A[389] * Vm[7] +  A[442] * Vm[8] +  A[495] * Vm[9] +  A[548] * Vm[10] +  A[601] * Vm[11] +  A[654] * Vm[12] +  A[707] * Vm[13] +  A[760] * Vm[14] +  A[813] * Vm[15] +  A[866] * Vm[16] +  A[919] * Vm[17] +  A[972] * Vm[18] +  A[1025] * Vm[19] +  A[1078] * Vm[20] +  A[1131] * Vm[21] +  A[1184] * Vm[22] +  A[1237] * Vm[23] +  A[1290] * Vm[24] +  A[1343] * Vm[25] +  A[1396] * Vm[26] +  A[1449] * Vm[27] +  A[1502] * Vm[28] +  A[1555] * Vm[29] +  A[1608] * Vm[30] +  A[1661] * Vm[31] +  A[1714] * Vm[32] +  A[1767] * Vm[33] +  A[1820] * Vm[34] +  A[1873] * Vm[35] +  A[1926] * Vm[36] +  A[1979] * Vm[37] +  A[2032] * Vm[38] +  A[2085] * Vm[39] +  A[2138] * Vm[40] +  A[2191] * Vm[41] +  A[2244] * Vm[42] +  A[2297] * Vm[43] +  A[2350] * Vm[44] +  A[2403] * Vm[45] +  A[2456] * Vm[46] +  A[2509] * Vm[47] +  A[2562] * Vm[48] +  A[2615] * Vm[49] +  A[2668] * Vm[50] +  A[2721] * Vm[51] +  A[2774] * Vm[52];
  w[19] =  A[19] * Vm[0] +  A[72] * Vm[1] +  A[125] * Vm[2] +  A[178] * Vm[3] +  A[231] * Vm[4] +  A[284] * Vm[5] +  A[337] * Vm[6] +  A[390] * Vm[7] +  A[443] * Vm[8] +  A[496] * Vm[9] +  A[549] * Vm[10] +  A[602] * Vm[11] +  A[655] * Vm[12] +  A[708] * Vm[13] +  A[761] * Vm[14] +  A[814] * Vm[15] +  A[867] * Vm[16] +  A[920] * Vm[17] +  A[973] * Vm[18] +  A[1026] * Vm[19] +  A[1079] * Vm[20] +  A[1132] * Vm[21] +  A[1185] * Vm[22] +  A[1238] * Vm[23] +  A[1291] * Vm[24] +  A[1344] * Vm[25] +  A[1397] * Vm[26] +  A[1450] * Vm[27] +  A[1503] * Vm[28] +  A[1556] * Vm[29] +  A[1609] * Vm[30] +  A[1662] * Vm[31] +  A[1715] * Vm[32] +  A[1768] * Vm[33] +  A[1821] * Vm[34] +  A[1874] * Vm[35] +  A[1927] * Vm[36] +  A[1980] * Vm[37] +  A[2033] * Vm[38] +  A[2086] * Vm[39] +  A[2139] * Vm[40] +  A[2192] * Vm[41] +  A[2245] * Vm[42] +  A[2298] * Vm[43] +  A[2351] * Vm[44] +  A[2404] * Vm[45] +  A[2457] * Vm[46] +  A[2510] * Vm[47] +  A[2563] * Vm[48] +  A[2616] * Vm[49] +  A[2669] * Vm[50] +  A[2722] * Vm[51] +  A[2775] * Vm[52];
  w[20] =  A[20] * Vm[0] +  A[73] * Vm[1] +  A[126] * Vm[2] +  A[179] * Vm[3] +  A[232] * Vm[4] +  A[285] * Vm[5] +  A[338] * Vm[6] +  A[391] * Vm[7] +  A[444] * Vm[8] +  A[497] * Vm[9] +  A[550] * Vm[10] +  A[603] * Vm[11] +  A[656] * Vm[12] +  A[709] * Vm[13] +  A[762] * Vm[14] +  A[815] * Vm[15] +  A[868] * Vm[16] +  A[921] * Vm[17] +  A[974] * Vm[18] +  A[1027] * Vm[19] +  A[1080] * Vm[20] +  A[1133] * Vm[21] +  A[1186] * Vm[22] +  A[1239] * Vm[23] +  A[1292] * Vm[24] +  A[1345] * Vm[25] +  A[1398] * Vm[26] +  A[1451] * Vm[27] +  A[1504] * Vm[28] +  A[1557] * Vm[29] +  A[1610] * Vm[30] +  A[1663] * Vm[31] +  A[1716] * Vm[32] +  A[1769] * Vm[33] +  A[1822] * Vm[34] +  A[1875] * Vm[35] +  A[1928] * Vm[36] +  A[1981] * Vm[37] +  A[2034] * Vm[38] +  A[2087] * Vm[39] +  A[2140] * Vm[40] +  A[2193] * Vm[41] +  A[2246] * Vm[42] +  A[2299] * Vm[43] +  A[2352] * Vm[44] +  A[2405] * Vm[45] +  A[2458] * Vm[46] +  A[2511] * Vm[47] +  A[2564] * Vm[48] +  A[2617] * Vm[49] +  A[2670] * Vm[50] +  A[2723] * Vm[51] +  A[2776] * Vm[52];
  w[21] =  A[21] * Vm[0] +  A[74] * Vm[1] +  A[127] * Vm[2] +  A[180] * Vm[3] +  A[233] * Vm[4] +  A[286] * Vm[5] +  A[339] * Vm[6] +  A[392] * Vm[7] +  A[445] * Vm[8] +  A[498] * Vm[9] +  A[551] * Vm[10] +  A[604] * Vm[11] +  A[657] * Vm[12] +  A[710] * Vm[13] +  A[763] * Vm[14] +  A[816] * Vm[15] +  A[869] * Vm[16] +  A[922] * Vm[17] +  A[975] * Vm[18] +  A[1028] * Vm[19] +  A[1081] * Vm[20] +  A[1134] * Vm[21] +  A[1187] * Vm[22] +  A[1240] * Vm[23] +  A[1293] * Vm[24] +  A[1346] * Vm[25] +  A[1399] * Vm[26] +  A[1452] * Vm[27] +  A[1505] * Vm[28] +  A[1558] * Vm[29] +  A[1611] * Vm[30] +  A[1664] * Vm[31] +  A[1717] * Vm[32] +  A[1770] * Vm[33] +  A[1823] * Vm[34] +  A[1876] * Vm[35] +  A[1929] * Vm[36] +  A[1982] * Vm[37] +  A[2035] * Vm[38] +  A[2088] * Vm[39] +  A[2141] * Vm[40] +  A[2194] * Vm[41] +  A[2247] * Vm[42] +  A[2300] * Vm[43] +  A[2353] * Vm[44] +  A[2406] * Vm[45] +  A[2459] * Vm[46] +  A[2512] * Vm[47] +  A[2565] * Vm[48] +  A[2618] * Vm[49] +  A[2671] * Vm[50] +  A[2724] * Vm[51] +  A[2777] * Vm[52];
  w[22] =  A[22] * Vm[0] +  A[75] * Vm[1] +  A[128] * Vm[2] +  A[181] * Vm[3] +  A[234] * Vm[4] +  A[287] * Vm[5] +  A[340] * Vm[6] +  A[393] * Vm[7] +  A[446] * Vm[8] +  A[499] * Vm[9] +  A[552] * Vm[10] +  A[605] * Vm[11] +  A[658] * Vm[12] +  A[711] * Vm[13] +  A[764] * Vm[14] +  A[817] * Vm[15] +  A[870] * Vm[16] +  A[923] * Vm[17] +  A[976] * Vm[18] +  A[1029] * Vm[19] +  A[1082] * Vm[20] +  A[1135] * Vm[21] +  A[1188] * Vm[22] +  A[1241] * Vm[23] +  A[1294] * Vm[24] +  A[1347] * Vm[25] +  A[1400] * Vm[26] +  A[1453] * Vm[27] +  A[1506] * Vm[28] +  A[1559] * Vm[29] +  A[1612] * Vm[30] +  A[1665] * Vm[31] +  A[1718] * Vm[32] +  A[1771] * Vm[33] +  A[1824] * Vm[34] +  A[1877] * Vm[35] +  A[1930] * Vm[36] +  A[1983] * Vm[37] +  A[2036] * Vm[38] +  A[2089] * Vm[39] +  A[2142] * Vm[40] +  A[2195] * Vm[41] +  A[2248] * Vm[42] +  A[2301] * Vm[43] +  A[2354] * Vm[44] +  A[2407] * Vm[45] +  A[2460] * Vm[46] +  A[2513] * Vm[47] +  A[2566] * Vm[48] +  A[2619] * Vm[49] +  A[2672] * Vm[50] +  A[2725] * Vm[51] +  A[2778] * Vm[52];
  w[23] =  A[23] * Vm[0] +  A[76] * Vm[1] +  A[129] * Vm[2] +  A[182] * Vm[3] +  A[235] * Vm[4] +  A[288] * Vm[5] +  A[341] * Vm[6] +  A[394] * Vm[7] +  A[447] * Vm[8] +  A[500] * Vm[9] +  A[553] * Vm[10] +  A[606] * Vm[11] +  A[659] * Vm[12] +  A[712] * Vm[13] +  A[765] * Vm[14] +  A[818] * Vm[15] +  A[871] * Vm[16] +  A[924] * Vm[17] +  A[977] * Vm[18] +  A[1030] * Vm[19] +  A[1083] * Vm[20] +  A[1136] * Vm[21] +  A[1189] * Vm[22] +  A[1242] * Vm[23] +  A[1295] * Vm[24] +  A[1348] * Vm[25] +  A[1401] * Vm[26] +  A[1454] * Vm[27] +  A[1507] * Vm[28] +  A[1560] * Vm[29] +  A[1613] * Vm[30] +  A[1666] * Vm[31] +  A[1719] * Vm[32] +  A[1772] * Vm[33] +  A[1825] * Vm[34] +  A[1878] * Vm[35] +  A[1931] * Vm[36] +  A[1984] * Vm[37] +  A[2037] * Vm[38] +  A[2090] * Vm[39] +  A[2143] * Vm[40] +  A[2196] * Vm[41] +  A[2249] * Vm[42] +  A[2302] * Vm[43] +  A[2355] * Vm[44] +  A[2408] * Vm[45] +  A[2461] * Vm[46] +  A[2514] * Vm[47] +  A[2567] * Vm[48] +  A[2620] * Vm[49] +  A[2673] * Vm[50] +  A[2726] * Vm[51] +  A[2779] * Vm[52];
  w[24] =  A[24] * Vm[0] +  A[77] * Vm[1] +  A[130] * Vm[2] +  A[183] * Vm[3] +  A[236] * Vm[4] +  A[289] * Vm[5] +  A[342] * Vm[6] +  A[395] * Vm[7] +  A[448] * Vm[8] +  A[501] * Vm[9] +  A[554] * Vm[10] +  A[607] * Vm[11] +  A[660] * Vm[12] +  A[713] * Vm[13] +  A[766] * Vm[14] +  A[819] * Vm[15] +  A[872] * Vm[16] +  A[925] * Vm[17] +  A[978] * Vm[18] +  A[1031] * Vm[19] +  A[1084] * Vm[20] +  A[1137] * Vm[21] +  A[1190] * Vm[22] +  A[1243] * Vm[23] +  A[1296] * Vm[24] +  A[1349] * Vm[25] +  A[1402] * Vm[26] +  A[1455] * Vm[27] +  A[1508] * Vm[28] +  A[1561] * Vm[29] +  A[1614] * Vm[30] +  A[1667] * Vm[31] +  A[1720] * Vm[32] +  A[1773] * Vm[33] +  A[1826] * Vm[34] +  A[1879] * Vm[35] +  A[1932] * Vm[36] +  A[1985] * Vm[37] +  A[2038] * Vm[38] +  A[2091] * Vm[39] +  A[2144] * Vm[40] +  A[2197] * Vm[41] +  A[2250] * Vm[42] +  A[2303] * Vm[43] +  A[2356] * Vm[44] +  A[2409] * Vm[45] +  A[2462] * Vm[46] +  A[2515] * Vm[47] +  A[2568] * Vm[48] +  A[2621] * Vm[49] +  A[2674] * Vm[50] +  A[2727] * Vm[51] +  A[2780] * Vm[52];
  w[25] =  A[25] * Vm[0] +  A[78] * Vm[1] +  A[131] * Vm[2] +  A[184] * Vm[3] +  A[237] * Vm[4] +  A[290] * Vm[5] +  A[343] * Vm[6] +  A[396] * Vm[7] +  A[449] * Vm[8] +  A[502] * Vm[9] +  A[555] * Vm[10] +  A[608] * Vm[11] +  A[661] * Vm[12] +  A[714] * Vm[13] +  A[767] * Vm[14] +  A[820] * Vm[15] +  A[873] * Vm[16] +  A[926] * Vm[17] +  A[979] * Vm[18] +  A[1032] * Vm[19] +  A[1085] * Vm[20] +  A[1138] * Vm[21] +  A[1191] * Vm[22] +  A[1244] * Vm[23] +  A[1297] * Vm[24] +  A[1350] * Vm[25] +  A[1403] * Vm[26] +  A[1456] * Vm[27] +  A[1509] * Vm[28] +  A[1562] * Vm[29] +  A[1615] * Vm[30] +  A[1668] * Vm[31] +  A[1721] * Vm[32] +  A[1774] * Vm[33] +  A[1827] * Vm[34] +  A[1880] * Vm[35] +  A[1933] * Vm[36] +  A[1986] * Vm[37] +  A[2039] * Vm[38] +  A[2092] * Vm[39] +  A[2145] * Vm[40] +  A[2198] * Vm[41] +  A[2251] * Vm[42] +  A[2304] * Vm[43] +  A[2357] * Vm[44] +  A[2410] * Vm[45] +  A[2463] * Vm[46] +  A[2516] * Vm[47] +  A[2569] * Vm[48] +  A[2622] * Vm[49] +  A[2675] * Vm[50] +  A[2728] * Vm[51] +  A[2781] * Vm[52];
  w[26] =  A[26] * Vm[0] +  A[79] * Vm[1] +  A[132] * Vm[2] +  A[185] * Vm[3] +  A[238] * Vm[4] +  A[291] * Vm[5] +  A[344] * Vm[6] +  A[397] * Vm[7] +  A[450] * Vm[8] +  A[503] * Vm[9] +  A[556] * Vm[10] +  A[609] * Vm[11] +  A[662] * Vm[12] +  A[715] * Vm[13] +  A[768] * Vm[14] +  A[821] * Vm[15] +  A[874] * Vm[16] +  A[927] * Vm[17] +  A[980] * Vm[18] +  A[1033] * Vm[19] +  A[1086] * Vm[20] +  A[1139] * Vm[21] +  A[1192] * Vm[22] +  A[1245] * Vm[23] +  A[1298] * Vm[24] +  A[1351] * Vm[25] +  A[1404] * Vm[26] +  A[1457] * Vm[27] +  A[1510] * Vm[28] +  A[1563] * Vm[29] +  A[1616] * Vm[30] +  A[1669] * Vm[31] +  A[1722] * Vm[32] +  A[1775] * Vm[33] +  A[1828] * Vm[34] +  A[1881] * Vm[35] +  A[1934] * Vm[36] +  A[1987] * Vm[37] +  A[2040] * Vm[38] +  A[2093] * Vm[39] +  A[2146] * Vm[40] +  A[2199] * Vm[41] +  A[2252] * Vm[42] +  A[2305] * Vm[43] +  A[2358] * Vm[44] +  A[2411] * Vm[45] +  A[2464] * Vm[46] +  A[2517] * Vm[47] +  A[2570] * Vm[48] +  A[2623] * Vm[49] +  A[2676] * Vm[50] +  A[2729] * Vm[51] +  A[2782] * Vm[52];
  w[27] =  A[27] * Vm[0] +  A[80] * Vm[1] +  A[133] * Vm[2] +  A[186] * Vm[3] +  A[239] * Vm[4] +  A[292] * Vm[5] +  A[345] * Vm[6] +  A[398] * Vm[7] +  A[451] * Vm[8] +  A[504] * Vm[9] +  A[557] * Vm[10] +  A[610] * Vm[11] +  A[663] * Vm[12] +  A[716] * Vm[13] +  A[769] * Vm[14] +  A[822] * Vm[15] +  A[875] * Vm[16] +  A[928] * Vm[17] +  A[981] * Vm[18] +  A[1034] * Vm[19] +  A[1087] * Vm[20] +  A[1140] * Vm[21] +  A[1193] * Vm[22] +  A[1246] * Vm[23] +  A[1299] * Vm[24] +  A[1352] * Vm[25] +  A[1405] * Vm[26] +  A[1458] * Vm[27] +  A[1511] * Vm[28] +  A[1564] * Vm[29] +  A[1617] * Vm[30] +  A[1670] * Vm[31] +  A[1723] * Vm[32] +  A[1776] * Vm[33] +  A[1829] * Vm[34] +  A[1882] * Vm[35] +  A[1935] * Vm[36] +  A[1988] * Vm[37] +  A[2041] * Vm[38] +  A[2094] * Vm[39] +  A[2147] * Vm[40] +  A[2200] * Vm[41] +  A[2253] * Vm[42] +  A[2306] * Vm[43] +  A[2359] * Vm[44] +  A[2412] * Vm[45] +  A[2465] * Vm[46] +  A[2518] * Vm[47] +  A[2571] * Vm[48] +  A[2624] * Vm[49] +  A[2677] * Vm[50] +  A[2730] * Vm[51] +  A[2783] * Vm[52];
  w[28] =  A[28] * Vm[0] +  A[81] * Vm[1] +  A[134] * Vm[2] +  A[187] * Vm[3] +  A[240] * Vm[4] +  A[293] * Vm[5] +  A[346] * Vm[6] +  A[399] * Vm[7] +  A[452] * Vm[8] +  A[505] * Vm[9] +  A[558] * Vm[10] +  A[611] * Vm[11] +  A[664] * Vm[12] +  A[717] * Vm[13] +  A[770] * Vm[14] +  A[823] * Vm[15] +  A[876] * Vm[16] +  A[929] * Vm[17] +  A[982] * Vm[18] +  A[1035] * Vm[19] +  A[1088] * Vm[20] +  A[1141] * Vm[21] +  A[1194] * Vm[22] +  A[1247] * Vm[23] +  A[1300] * Vm[24] +  A[1353] * Vm[25] +  A[1406] * Vm[26] +  A[1459] * Vm[27] +  A[1512] * Vm[28] +  A[1565] * Vm[29] +  A[1618] * Vm[30] +  A[1671] * Vm[31] +  A[1724] * Vm[32] +  A[1777] * Vm[33] +  A[1830] * Vm[34] +  A[1883] * Vm[35] +  A[1936] * Vm[36] +  A[1989] * Vm[37] +  A[2042] * Vm[38] +  A[2095] * Vm[39] +  A[2148] * Vm[40] +  A[2201] * Vm[41] +  A[2254] * Vm[42] +  A[2307] * Vm[43] +  A[2360] * Vm[44] +  A[2413] * Vm[45] +  A[2466] * Vm[46] +  A[2519] * Vm[47] +  A[2572] * Vm[48] +  A[2625] * Vm[49] +  A[2678] * Vm[50] +  A[2731] * Vm[51] +  A[2784] * Vm[52];
  w[29] =  A[29] * Vm[0] +  A[82] * Vm[1] +  A[135] * Vm[2] +  A[188] * Vm[3] +  A[241] * Vm[4] +  A[294] * Vm[5] +  A[347] * Vm[6] +  A[400] * Vm[7] +  A[453] * Vm[8] +  A[506] * Vm[9] +  A[559] * Vm[10] +  A[612] * Vm[11] +  A[665] * Vm[12] +  A[718] * Vm[13] +  A[771] * Vm[14] +  A[824] * Vm[15] +  A[877] * Vm[16] +  A[930] * Vm[17] +  A[983] * Vm[18] +  A[1036] * Vm[19] +  A[1089] * Vm[20] +  A[1142] * Vm[21] +  A[1195] * Vm[22] +  A[1248] * Vm[23] +  A[1301] * Vm[24] +  A[1354] * Vm[25] +  A[1407] * Vm[26] +  A[1460] * Vm[27] +  A[1513] * Vm[28] +  A[1566] * Vm[29] +  A[1619] * Vm[30] +  A[1672] * Vm[31] +  A[1725] * Vm[32] +  A[1778] * Vm[33] +  A[1831] * Vm[34] +  A[1884] * Vm[35] +  A[1937] * Vm[36] +  A[1990] * Vm[37] +  A[2043] * Vm[38] +  A[2096] * Vm[39] +  A[2149] * Vm[40] +  A[2202] * Vm[41] +  A[2255] * Vm[42] +  A[2308] * Vm[43] +  A[2361] * Vm[44] +  A[2414] * Vm[45] +  A[2467] * Vm[46] +  A[2520] * Vm[47] +  A[2573] * Vm[48] +  A[2626] * Vm[49] +  A[2679] * Vm[50] +  A[2732] * Vm[51] +  A[2785] * Vm[52];
  w[30] =  A[30] * Vm[0] +  A[83] * Vm[1] +  A[136] * Vm[2] +  A[189] * Vm[3] +  A[242] * Vm[4] +  A[295] * Vm[5] +  A[348] * Vm[6] +  A[401] * Vm[7] +  A[454] * Vm[8] +  A[507] * Vm[9] +  A[560] * Vm[10] +  A[613] * Vm[11] +  A[666] * Vm[12] +  A[719] * Vm[13] +  A[772] * Vm[14] +  A[825] * Vm[15] +  A[878] * Vm[16] +  A[931] * Vm[17] +  A[984] * Vm[18] +  A[1037] * Vm[19] +  A[1090] * Vm[20] +  A[1143] * Vm[21] +  A[1196] * Vm[22] +  A[1249] * Vm[23] +  A[1302] * Vm[24] +  A[1355] * Vm[25] +  A[1408] * Vm[26] +  A[1461] * Vm[27] +  A[1514] * Vm[28] +  A[1567] * Vm[29] +  A[1620] * Vm[30] +  A[1673] * Vm[31] +  A[1726] * Vm[32] +  A[1779] * Vm[33] +  A[1832] * Vm[34] +  A[1885] * Vm[35] +  A[1938] * Vm[36] +  A[1991] * Vm[37] +  A[2044] * Vm[38] +  A[2097] * Vm[39] +  A[2150] * Vm[40] +  A[2203] * Vm[41] +  A[2256] * Vm[42] +  A[2309] * Vm[43] +  A[2362] * Vm[44] +  A[2415] * Vm[45] +  A[2468] * Vm[46] +  A[2521] * Vm[47] +  A[2574] * Vm[48] +  A[2627] * Vm[49] +  A[2680] * Vm[50] +  A[2733] * Vm[51] +  A[2786] * Vm[52];
  w[31] =  A[31] * Vm[0] +  A[84] * Vm[1] +  A[137] * Vm[2] +  A[190] * Vm[3] +  A[243] * Vm[4] +  A[296] * Vm[5] +  A[349] * Vm[6] +  A[402] * Vm[7] +  A[455] * Vm[8] +  A[508] * Vm[9] +  A[561] * Vm[10] +  A[614] * Vm[11] +  A[667] * Vm[12] +  A[720] * Vm[13] +  A[773] * Vm[14] +  A[826] * Vm[15] +  A[879] * Vm[16] +  A[932] * Vm[17] +  A[985] * Vm[18] +  A[1038] * Vm[19] +  A[1091] * Vm[20] +  A[1144] * Vm[21] +  A[1197] * Vm[22] +  A[1250] * Vm[23] +  A[1303] * Vm[24] +  A[1356] * Vm[25] +  A[1409] * Vm[26] +  A[1462] * Vm[27] +  A[1515] * Vm[28] +  A[1568] * Vm[29] +  A[1621] * Vm[30] +  A[1674] * Vm[31] +  A[1727] * Vm[32] +  A[1780] * Vm[33] +  A[1833] * Vm[34] +  A[1886] * Vm[35] +  A[1939] * Vm[36] +  A[1992] * Vm[37] +  A[2045] * Vm[38] +  A[2098] * Vm[39] +  A[2151] * Vm[40] +  A[2204] * Vm[41] +  A[2257] * Vm[42] +  A[2310] * Vm[43] +  A[2363] * Vm[44] +  A[2416] * Vm[45] +  A[2469] * Vm[46] +  A[2522] * Vm[47] +  A[2575] * Vm[48] +  A[2628] * Vm[49] +  A[2681] * Vm[50] +  A[2734] * Vm[51] +  A[2787] * Vm[52];
  w[32] =  A[32] * Vm[0] +  A[85] * Vm[1] +  A[138] * Vm[2] +  A[191] * Vm[3] +  A[244] * Vm[4] +  A[297] * Vm[5] +  A[350] * Vm[6] +  A[403] * Vm[7] +  A[456] * Vm[8] +  A[509] * Vm[9] +  A[562] * Vm[10] +  A[615] * Vm[11] +  A[668] * Vm[12] +  A[721] * Vm[13] +  A[774] * Vm[14] +  A[827] * Vm[15] +  A[880] * Vm[16] +  A[933] * Vm[17] +  A[986] * Vm[18] +  A[1039] * Vm[19] +  A[1092] * Vm[20] +  A[1145] * Vm[21] +  A[1198] * Vm[22] +  A[1251] * Vm[23] +  A[1304] * Vm[24] +  A[1357] * Vm[25] +  A[1410] * Vm[26] +  A[1463] * Vm[27] +  A[1516] * Vm[28] +  A[1569] * Vm[29] +  A[1622] * Vm[30] +  A[1675] * Vm[31] +  A[1728] * Vm[32] +  A[1781] * Vm[33] +  A[1834] * Vm[34] +  A[1887] * Vm[35] +  A[1940] * Vm[36] +  A[1993] * Vm[37] +  A[2046] * Vm[38] +  A[2099] * Vm[39] +  A[2152] * Vm[40] +  A[2205] * Vm[41] +  A[2258] * Vm[42] +  A[2311] * Vm[43] +  A[2364] * Vm[44] +  A[2417] * Vm[45] +  A[2470] * Vm[46] +  A[2523] * Vm[47] +  A[2576] * Vm[48] +  A[2629] * Vm[49] +  A[2682] * Vm[50] +  A[2735] * Vm[51] +  A[2788] * Vm[52];
  w[33] =  A[33] * Vm[0] +  A[86] * Vm[1] +  A[139] * Vm[2] +  A[192] * Vm[3] +  A[245] * Vm[4] +  A[298] * Vm[5] +  A[351] * Vm[6] +  A[404] * Vm[7] +  A[457] * Vm[8] +  A[510] * Vm[9] +  A[563] * Vm[10] +  A[616] * Vm[11] +  A[669] * Vm[12] +  A[722] * Vm[13] +  A[775] * Vm[14] +  A[828] * Vm[15] +  A[881] * Vm[16] +  A[934] * Vm[17] +  A[987] * Vm[18] +  A[1040] * Vm[19] +  A[1093] * Vm[20] +  A[1146] * Vm[21] +  A[1199] * Vm[22] +  A[1252] * Vm[23] +  A[1305] * Vm[24] +  A[1358] * Vm[25] +  A[1411] * Vm[26] +  A[1464] * Vm[27] +  A[1517] * Vm[28] +  A[1570] * Vm[29] +  A[1623] * Vm[30] +  A[1676] * Vm[31] +  A[1729] * Vm[32] +  A[1782] * Vm[33] +  A[1835] * Vm[34] +  A[1888] * Vm[35] +  A[1941] * Vm[36] +  A[1994] * Vm[37] +  A[2047] * Vm[38] +  A[2100] * Vm[39] +  A[2153] * Vm[40] +  A[2206] * Vm[41] +  A[2259] * Vm[42] +  A[2312] * Vm[43] +  A[2365] * Vm[44] +  A[2418] * Vm[45] +  A[2471] * Vm[46] +  A[2524] * Vm[47] +  A[2577] * Vm[48] +  A[2630] * Vm[49] +  A[2683] * Vm[50] +  A[2736] * Vm[51] +  A[2789] * Vm[52];
  w[34] =  A[34] * Vm[0] +  A[87] * Vm[1] +  A[140] * Vm[2] +  A[193] * Vm[3] +  A[246] * Vm[4] +  A[299] * Vm[5] +  A[352] * Vm[6] +  A[405] * Vm[7] +  A[458] * Vm[8] +  A[511] * Vm[9] +  A[564] * Vm[10] +  A[617] * Vm[11] +  A[670] * Vm[12] +  A[723] * Vm[13] +  A[776] * Vm[14] +  A[829] * Vm[15] +  A[882] * Vm[16] +  A[935] * Vm[17] +  A[988] * Vm[18] +  A[1041] * Vm[19] +  A[1094] * Vm[20] +  A[1147] * Vm[21] +  A[1200] * Vm[22] +  A[1253] * Vm[23] +  A[1306] * Vm[24] +  A[1359] * Vm[25] +  A[1412] * Vm[26] +  A[1465] * Vm[27] +  A[1518] * Vm[28] +  A[1571] * Vm[29] +  A[1624] * Vm[30] +  A[1677] * Vm[31] +  A[1730] * Vm[32] +  A[1783] * Vm[33] +  A[1836] * Vm[34] +  A[1889] * Vm[35] +  A[1942] * Vm[36] +  A[1995] * Vm[37] +  A[2048] * Vm[38] +  A[2101] * Vm[39] +  A[2154] * Vm[40] +  A[2207] * Vm[41] +  A[2260] * Vm[42] +  A[2313] * Vm[43] +  A[2366] * Vm[44] +  A[2419] * Vm[45] +  A[2472] * Vm[46] +  A[2525] * Vm[47] +  A[2578] * Vm[48] +  A[2631] * Vm[49] +  A[2684] * Vm[50] +  A[2737] * Vm[51] +  A[2790] * Vm[52];
  w[35] =  A[35] * Vm[0] +  A[88] * Vm[1] +  A[141] * Vm[2] +  A[194] * Vm[3] +  A[247] * Vm[4] +  A[300] * Vm[5] +  A[353] * Vm[6] +  A[406] * Vm[7] +  A[459] * Vm[8] +  A[512] * Vm[9] +  A[565] * Vm[10] +  A[618] * Vm[11] +  A[671] * Vm[12] +  A[724] * Vm[13] +  A[777] * Vm[14] +  A[830] * Vm[15] +  A[883] * Vm[16] +  A[936] * Vm[17] +  A[989] * Vm[18] +  A[1042] * Vm[19] +  A[1095] * Vm[20] +  A[1148] * Vm[21] +  A[1201] * Vm[22] +  A[1254] * Vm[23] +  A[1307] * Vm[24] +  A[1360] * Vm[25] +  A[1413] * Vm[26] +  A[1466] * Vm[27] +  A[1519] * Vm[28] +  A[1572] * Vm[29] +  A[1625] * Vm[30] +  A[1678] * Vm[31] +  A[1731] * Vm[32] +  A[1784] * Vm[33] +  A[1837] * Vm[34] +  A[1890] * Vm[35] +  A[1943] * Vm[36] +  A[1996] * Vm[37] +  A[2049] * Vm[38] +  A[2102] * Vm[39] +  A[2155] * Vm[40] +  A[2208] * Vm[41] +  A[2261] * Vm[42] +  A[2314] * Vm[43] +  A[2367] * Vm[44] +  A[2420] * Vm[45] +  A[2473] * Vm[46] +  A[2526] * Vm[47] +  A[2579] * Vm[48] +  A[2632] * Vm[49] +  A[2685] * Vm[50] +  A[2738] * Vm[51] +  A[2791] * Vm[52];
  w[36] =  A[36] * Vm[0] +  A[89] * Vm[1] +  A[142] * Vm[2] +  A[195] * Vm[3] +  A[248] * Vm[4] +  A[301] * Vm[5] +  A[354] * Vm[6] +  A[407] * Vm[7] +  A[460] * Vm[8] +  A[513] * Vm[9] +  A[566] * Vm[10] +  A[619] * Vm[11] +  A[672] * Vm[12] +  A[725] * Vm[13] +  A[778] * Vm[14] +  A[831] * Vm[15] +  A[884] * Vm[16] +  A[937] * Vm[17] +  A[990] * Vm[18] +  A[1043] * Vm[19] +  A[1096] * Vm[20] +  A[1149] * Vm[21] +  A[1202] * Vm[22] +  A[1255] * Vm[23] +  A[1308] * Vm[24] +  A[1361] * Vm[25] +  A[1414] * Vm[26] +  A[1467] * Vm[27] +  A[1520] * Vm[28] +  A[1573] * Vm[29] +  A[1626] * Vm[30] +  A[1679] * Vm[31] +  A[1732] * Vm[32] +  A[1785] * Vm[33] +  A[1838] * Vm[34] +  A[1891] * Vm[35] +  A[1944] * Vm[36] +  A[1997] * Vm[37] +  A[2050] * Vm[38] +  A[2103] * Vm[39] +  A[2156] * Vm[40] +  A[2209] * Vm[41] +  A[2262] * Vm[42] +  A[2315] * Vm[43] +  A[2368] * Vm[44] +  A[2421] * Vm[45] +  A[2474] * Vm[46] +  A[2527] * Vm[47] +  A[2580] * Vm[48] +  A[2633] * Vm[49] +  A[2686] * Vm[50] +  A[2739] * Vm[51] +  A[2792] * Vm[52];
  w[37] =  A[37] * Vm[0] +  A[90] * Vm[1] +  A[143] * Vm[2] +  A[196] * Vm[3] +  A[249] * Vm[4] +  A[302] * Vm[5] +  A[355] * Vm[6] +  A[408] * Vm[7] +  A[461] * Vm[8] +  A[514] * Vm[9] +  A[567] * Vm[10] +  A[620] * Vm[11] +  A[673] * Vm[12] +  A[726] * Vm[13] +  A[779] * Vm[14] +  A[832] * Vm[15] +  A[885] * Vm[16] +  A[938] * Vm[17] +  A[991] * Vm[18] +  A[1044] * Vm[19] +  A[1097] * Vm[20] +  A[1150] * Vm[21] +  A[1203] * Vm[22] +  A[1256] * Vm[23] +  A[1309] * Vm[24] +  A[1362] * Vm[25] +  A[1415] * Vm[26] +  A[1468] * Vm[27] +  A[1521] * Vm[28] +  A[1574] * Vm[29] +  A[1627] * Vm[30] +  A[1680] * Vm[31] +  A[1733] * Vm[32] +  A[1786] * Vm[33] +  A[1839] * Vm[34] +  A[1892] * Vm[35] +  A[1945] * Vm[36] +  A[1998] * Vm[37] +  A[2051] * Vm[38] +  A[2104] * Vm[39] +  A[2157] * Vm[40] +  A[2210] * Vm[41] +  A[2263] * Vm[42] +  A[2316] * Vm[43] +  A[2369] * Vm[44] +  A[2422] * Vm[45] +  A[2475] * Vm[46] +  A[2528] * Vm[47] +  A[2581] * Vm[48] +  A[2634] * Vm[49] +  A[2687] * Vm[50] +  A[2740] * Vm[51] +  A[2793] * Vm[52];
  w[38] =  A[38] * Vm[0] +  A[91] * Vm[1] +  A[144] * Vm[2] +  A[197] * Vm[3] +  A[250] * Vm[4] +  A[303] * Vm[5] +  A[356] * Vm[6] +  A[409] * Vm[7] +  A[462] * Vm[8] +  A[515] * Vm[9] +  A[568] * Vm[10] +  A[621] * Vm[11] +  A[674] * Vm[12] +  A[727] * Vm[13] +  A[780] * Vm[14] +  A[833] * Vm[15] +  A[886] * Vm[16] +  A[939] * Vm[17] +  A[992] * Vm[18] +  A[1045] * Vm[19] +  A[1098] * Vm[20] +  A[1151] * Vm[21] +  A[1204] * Vm[22] +  A[1257] * Vm[23] +  A[1310] * Vm[24] +  A[1363] * Vm[25] +  A[1416] * Vm[26] +  A[1469] * Vm[27] +  A[1522] * Vm[28] +  A[1575] * Vm[29] +  A[1628] * Vm[30] +  A[1681] * Vm[31] +  A[1734] * Vm[32] +  A[1787] * Vm[33] +  A[1840] * Vm[34] +  A[1893] * Vm[35] +  A[1946] * Vm[36] +  A[1999] * Vm[37] +  A[2052] * Vm[38] +  A[2105] * Vm[39] +  A[2158] * Vm[40] +  A[2211] * Vm[41] +  A[2264] * Vm[42] +  A[2317] * Vm[43] +  A[2370] * Vm[44] +  A[2423] * Vm[45] +  A[2476] * Vm[46] +  A[2529] * Vm[47] +  A[2582] * Vm[48] +  A[2635] * Vm[49] +  A[2688] * Vm[50] +  A[2741] * Vm[51] +  A[2794] * Vm[52];
  w[39] =  A[39] * Vm[0] +  A[92] * Vm[1] +  A[145] * Vm[2] +  A[198] * Vm[3] +  A[251] * Vm[4] +  A[304] * Vm[5] +  A[357] * Vm[6] +  A[410] * Vm[7] +  A[463] * Vm[8] +  A[516] * Vm[9] +  A[569] * Vm[10] +  A[622] * Vm[11] +  A[675] * Vm[12] +  A[728] * Vm[13] +  A[781] * Vm[14] +  A[834] * Vm[15] +  A[887] * Vm[16] +  A[940] * Vm[17] +  A[993] * Vm[18] +  A[1046] * Vm[19] +  A[1099] * Vm[20] +  A[1152] * Vm[21] +  A[1205] * Vm[22] +  A[1258] * Vm[23] +  A[1311] * Vm[24] +  A[1364] * Vm[25] +  A[1417] * Vm[26] +  A[1470] * Vm[27] +  A[1523] * Vm[28] +  A[1576] * Vm[29] +  A[1629] * Vm[30] +  A[1682] * Vm[31] +  A[1735] * Vm[32] +  A[1788] * Vm[33] +  A[1841] * Vm[34] +  A[1894] * Vm[35] +  A[1947] * Vm[36] +  A[2000] * Vm[37] +  A[2053] * Vm[38] +  A[2106] * Vm[39] +  A[2159] * Vm[40] +  A[2212] * Vm[41] +  A[2265] * Vm[42] +  A[2318] * Vm[43] +  A[2371] * Vm[44] +  A[2424] * Vm[45] +  A[2477] * Vm[46] +  A[2530] * Vm[47] +  A[2583] * Vm[48] +  A[2636] * Vm[49] +  A[2689] * Vm[50] +  A[2742] * Vm[51] +  A[2795] * Vm[52];
  w[40] =  A[40] * Vm[0] +  A[93] * Vm[1] +  A[146] * Vm[2] +  A[199] * Vm[3] +  A[252] * Vm[4] +  A[305] * Vm[5] +  A[358] * Vm[6] +  A[411] * Vm[7] +  A[464] * Vm[8] +  A[517] * Vm[9] +  A[570] * Vm[10] +  A[623] * Vm[11] +  A[676] * Vm[12] +  A[729] * Vm[13] +  A[782] * Vm[14] +  A[835] * Vm[15] +  A[888] * Vm[16] +  A[941] * Vm[17] +  A[994] * Vm[18] +  A[1047] * Vm[19] +  A[1100] * Vm[20] +  A[1153] * Vm[21] +  A[1206] * Vm[22] +  A[1259] * Vm[23] +  A[1312] * Vm[24] +  A[1365] * Vm[25] +  A[1418] * Vm[26] +  A[1471] * Vm[27] +  A[1524] * Vm[28] +  A[1577] * Vm[29] +  A[1630] * Vm[30] +  A[1683] * Vm[31] +  A[1736] * Vm[32] +  A[1789] * Vm[33] +  A[1842] * Vm[34] +  A[1895] * Vm[35] +  A[1948] * Vm[36] +  A[2001] * Vm[37] +  A[2054] * Vm[38] +  A[2107] * Vm[39] +  A[2160] * Vm[40] +  A[2213] * Vm[41] +  A[2266] * Vm[42] +  A[2319] * Vm[43] +  A[2372] * Vm[44] +  A[2425] * Vm[45] +  A[2478] * Vm[46] +  A[2531] * Vm[47] +  A[2584] * Vm[48] +  A[2637] * Vm[49] +  A[2690] * Vm[50] +  A[2743] * Vm[51] +  A[2796] * Vm[52];
  w[41] =  A[41] * Vm[0] +  A[94] * Vm[1] +  A[147] * Vm[2] +  A[200] * Vm[3] +  A[253] * Vm[4] +  A[306] * Vm[5] +  A[359] * Vm[6] +  A[412] * Vm[7] +  A[465] * Vm[8] +  A[518] * Vm[9] +  A[571] * Vm[10] +  A[624] * Vm[11] +  A[677] * Vm[12] +  A[730] * Vm[13] +  A[783] * Vm[14] +  A[836] * Vm[15] +  A[889] * Vm[16] +  A[942] * Vm[17] +  A[995] * Vm[18] +  A[1048] * Vm[19] +  A[1101] * Vm[20] +  A[1154] * Vm[21] +  A[1207] * Vm[22] +  A[1260] * Vm[23] +  A[1313] * Vm[24] +  A[1366] * Vm[25] +  A[1419] * Vm[26] +  A[1472] * Vm[27] +  A[1525] * Vm[28] +  A[1578] * Vm[29] +  A[1631] * Vm[30] +  A[1684] * Vm[31] +  A[1737] * Vm[32] +  A[1790] * Vm[33] +  A[1843] * Vm[34] +  A[1896] * Vm[35] +  A[1949] * Vm[36] +  A[2002] * Vm[37] +  A[2055] * Vm[38] +  A[2108] * Vm[39] +  A[2161] * Vm[40] +  A[2214] * Vm[41] +  A[2267] * Vm[42] +  A[2320] * Vm[43] +  A[2373] * Vm[44] +  A[2426] * Vm[45] +  A[2479] * Vm[46] +  A[2532] * Vm[47] +  A[2585] * Vm[48] +  A[2638] * Vm[49] +  A[2691] * Vm[50] +  A[2744] * Vm[51] +  A[2797] * Vm[52];
  w[42] =  A[42] * Vm[0] +  A[95] * Vm[1] +  A[148] * Vm[2] +  A[201] * Vm[3] +  A[254] * Vm[4] +  A[307] * Vm[5] +  A[360] * Vm[6] +  A[413] * Vm[7] +  A[466] * Vm[8] +  A[519] * Vm[9] +  A[572] * Vm[10] +  A[625] * Vm[11] +  A[678] * Vm[12] +  A[731] * Vm[13] +  A[784] * Vm[14] +  A[837] * Vm[15] +  A[890] * Vm[16] +  A[943] * Vm[17] +  A[996] * Vm[18] +  A[1049] * Vm[19] +  A[1102] * Vm[20] +  A[1155] * Vm[21] +  A[1208] * Vm[22] +  A[1261] * Vm[23] +  A[1314] * Vm[24] +  A[1367] * Vm[25] +  A[1420] * Vm[26] +  A[1473] * Vm[27] +  A[1526] * Vm[28] +  A[1579] * Vm[29] +  A[1632] * Vm[30] +  A[1685] * Vm[31] +  A[1738] * Vm[32] +  A[1791] * Vm[33] +  A[1844] * Vm[34] +  A[1897] * Vm[35] +  A[1950] * Vm[36] +  A[2003] * Vm[37] +  A[2056] * Vm[38] +  A[2109] * Vm[39] +  A[2162] * Vm[40] +  A[2215] * Vm[41] +  A[2268] * Vm[42] +  A[2321] * Vm[43] +  A[2374] * Vm[44] +  A[2427] * Vm[45] +  A[2480] * Vm[46] +  A[2533] * Vm[47] +  A[2586] * Vm[48] +  A[2639] * Vm[49] +  A[2692] * Vm[50] +  A[2745] * Vm[51] +  A[2798] * Vm[52];
  w[43] =  A[43] * Vm[0] +  A[96] * Vm[1] +  A[149] * Vm[2] +  A[202] * Vm[3] +  A[255] * Vm[4] +  A[308] * Vm[5] +  A[361] * Vm[6] +  A[414] * Vm[7] +  A[467] * Vm[8] +  A[520] * Vm[9] +  A[573] * Vm[10] +  A[626] * Vm[11] +  A[679] * Vm[12] +  A[732] * Vm[13] +  A[785] * Vm[14] +  A[838] * Vm[15] +  A[891] * Vm[16] +  A[944] * Vm[17] +  A[997] * Vm[18] +  A[1050] * Vm[19] +  A[1103] * Vm[20] +  A[1156] * Vm[21] +  A[1209] * Vm[22] +  A[1262] * Vm[23] +  A[1315] * Vm[24] +  A[1368] * Vm[25] +  A[1421] * Vm[26] +  A[1474] * Vm[27] +  A[1527] * Vm[28] +  A[1580] * Vm[29] +  A[1633] * Vm[30] +  A[1686] * Vm[31] +  A[1739] * Vm[32] +  A[1792] * Vm[33] +  A[1845] * Vm[34] +  A[1898] * Vm[35] +  A[1951] * Vm[36] +  A[2004] * Vm[37] +  A[2057] * Vm[38] +  A[2110] * Vm[39] +  A[2163] * Vm[40] +  A[2216] * Vm[41] +  A[2269] * Vm[42] +  A[2322] * Vm[43] +  A[2375] * Vm[44] +  A[2428] * Vm[45] +  A[2481] * Vm[46] +  A[2534] * Vm[47] +  A[2587] * Vm[48] +  A[2640] * Vm[49] +  A[2693] * Vm[50] +  A[2746] * Vm[51] +  A[2799] * Vm[52];
  w[44] =  A[44] * Vm[0] +  A[97] * Vm[1] +  A[150] * Vm[2] +  A[203] * Vm[3] +  A[256] * Vm[4] +  A[309] * Vm[5] +  A[362] * Vm[6] +  A[415] * Vm[7] +  A[468] * Vm[8] +  A[521] * Vm[9] +  A[574] * Vm[10] +  A[627] * Vm[11] +  A[680] * Vm[12] +  A[733] * Vm[13] +  A[786] * Vm[14] +  A[839] * Vm[15] +  A[892] * Vm[16] +  A[945] * Vm[17] +  A[998] * Vm[18] +  A[1051] * Vm[19] +  A[1104] * Vm[20] +  A[1157] * Vm[21] +  A[1210] * Vm[22] +  A[1263] * Vm[23] +  A[1316] * Vm[24] +  A[1369] * Vm[25] +  A[1422] * Vm[26] +  A[1475] * Vm[27] +  A[1528] * Vm[28] +  A[1581] * Vm[29] +  A[1634] * Vm[30] +  A[1687] * Vm[31] +  A[1740] * Vm[32] +  A[1793] * Vm[33] +  A[1846] * Vm[34] +  A[1899] * Vm[35] +  A[1952] * Vm[36] +  A[2005] * Vm[37] +  A[2058] * Vm[38] +  A[2111] * Vm[39] +  A[2164] * Vm[40] +  A[2217] * Vm[41] +  A[2270] * Vm[42] +  A[2323] * Vm[43] +  A[2376] * Vm[44] +  A[2429] * Vm[45] +  A[2482] * Vm[46] +  A[2535] * Vm[47] +  A[2588] * Vm[48] +  A[2641] * Vm[49] +  A[2694] * Vm[50] +  A[2747] * Vm[51] +  A[2800] * Vm[52];
  w[45] =  A[45] * Vm[0] +  A[98] * Vm[1] +  A[151] * Vm[2] +  A[204] * Vm[3] +  A[257] * Vm[4] +  A[310] * Vm[5] +  A[363] * Vm[6] +  A[416] * Vm[7] +  A[469] * Vm[8] +  A[522] * Vm[9] +  A[575] * Vm[10] +  A[628] * Vm[11] +  A[681] * Vm[12] +  A[734] * Vm[13] +  A[787] * Vm[14] +  A[840] * Vm[15] +  A[893] * Vm[16] +  A[946] * Vm[17] +  A[999] * Vm[18] +  A[1052] * Vm[19] +  A[1105] * Vm[20] +  A[1158] * Vm[21] +  A[1211] * Vm[22] +  A[1264] * Vm[23] +  A[1317] * Vm[24] +  A[1370] * Vm[25] +  A[1423] * Vm[26] +  A[1476] * Vm[27] +  A[1529] * Vm[28] +  A[1582] * Vm[29] +  A[1635] * Vm[30] +  A[1688] * Vm[31] +  A[1741] * Vm[32] +  A[1794] * Vm[33] +  A[1847] * Vm[34] +  A[1900] * Vm[35] +  A[1953] * Vm[36] +  A[2006] * Vm[37] +  A[2059] * Vm[38] +  A[2112] * Vm[39] +  A[2165] * Vm[40] +  A[2218] * Vm[41] +  A[2271] * Vm[42] +  A[2324] * Vm[43] +  A[2377] * Vm[44] +  A[2430] * Vm[45] +  A[2483] * Vm[46] +  A[2536] * Vm[47] +  A[2589] * Vm[48] +  A[2642] * Vm[49] +  A[2695] * Vm[50] +  A[2748] * Vm[51] +  A[2801] * Vm[52];
  w[46] =  A[46] * Vm[0] +  A[99] * Vm[1] +  A[152] * Vm[2] +  A[205] * Vm[3] +  A[258] * Vm[4] +  A[311] * Vm[5] +  A[364] * Vm[6] +  A[417] * Vm[7] +  A[470] * Vm[8] +  A[523] * Vm[9] +  A[576] * Vm[10] +  A[629] * Vm[11] +  A[682] * Vm[12] +  A[735] * Vm[13] +  A[788] * Vm[14] +  A[841] * Vm[15] +  A[894] * Vm[16] +  A[947] * Vm[17] +  A[1000] * Vm[18] +  A[1053] * Vm[19] +  A[1106] * Vm[20] +  A[1159] * Vm[21] +  A[1212] * Vm[22] +  A[1265] * Vm[23] +  A[1318] * Vm[24] +  A[1371] * Vm[25] +  A[1424] * Vm[26] +  A[1477] * Vm[27] +  A[1530] * Vm[28] +  A[1583] * Vm[29] +  A[1636] * Vm[30] +  A[1689] * Vm[31] +  A[1742] * Vm[32] +  A[1795] * Vm[33] +  A[1848] * Vm[34] +  A[1901] * Vm[35] +  A[1954] * Vm[36] +  A[2007] * Vm[37] +  A[2060] * Vm[38] +  A[2113] * Vm[39] +  A[2166] * Vm[40] +  A[2219] * Vm[41] +  A[2272] * Vm[42] +  A[2325] * Vm[43] +  A[2378] * Vm[44] +  A[2431] * Vm[45] +  A[2484] * Vm[46] +  A[2537] * Vm[47] +  A[2590] * Vm[48] +  A[2643] * Vm[49] +  A[2696] * Vm[50] +  A[2749] * Vm[51] +  A[2802] * Vm[52];
  w[47] =  A[47] * Vm[0] +  A[100] * Vm[1] +  A[153] * Vm[2] +  A[206] * Vm[3] +  A[259] * Vm[4] +  A[312] * Vm[5] +  A[365] * Vm[6] +  A[418] * Vm[7] +  A[471] * Vm[8] +  A[524] * Vm[9] +  A[577] * Vm[10] +  A[630] * Vm[11] +  A[683] * Vm[12] +  A[736] * Vm[13] +  A[789] * Vm[14] +  A[842] * Vm[15] +  A[895] * Vm[16] +  A[948] * Vm[17] +  A[1001] * Vm[18] +  A[1054] * Vm[19] +  A[1107] * Vm[20] +  A[1160] * Vm[21] +  A[1213] * Vm[22] +  A[1266] * Vm[23] +  A[1319] * Vm[24] +  A[1372] * Vm[25] +  A[1425] * Vm[26] +  A[1478] * Vm[27] +  A[1531] * Vm[28] +  A[1584] * Vm[29] +  A[1637] * Vm[30] +  A[1690] * Vm[31] +  A[1743] * Vm[32] +  A[1796] * Vm[33] +  A[1849] * Vm[34] +  A[1902] * Vm[35] +  A[1955] * Vm[36] +  A[2008] * Vm[37] +  A[2061] * Vm[38] +  A[2114] * Vm[39] +  A[2167] * Vm[40] +  A[2220] * Vm[41] +  A[2273] * Vm[42] +  A[2326] * Vm[43] +  A[2379] * Vm[44] +  A[2432] * Vm[45] +  A[2485] * Vm[46] +  A[2538] * Vm[47] +  A[2591] * Vm[48] +  A[2644] * Vm[49] +  A[2697] * Vm[50] +  A[2750] * Vm[51] +  A[2803] * Vm[52];
  w[48] =  A[48] * Vm[0] +  A[101] * Vm[1] +  A[154] * Vm[2] +  A[207] * Vm[3] +  A[260] * Vm[4] +  A[313] * Vm[5] +  A[366] * Vm[6] +  A[419] * Vm[7] +  A[472] * Vm[8] +  A[525] * Vm[9] +  A[578] * Vm[10] +  A[631] * Vm[11] +  A[684] * Vm[12] +  A[737] * Vm[13] +  A[790] * Vm[14] +  A[843] * Vm[15] +  A[896] * Vm[16] +  A[949] * Vm[17] +  A[1002] * Vm[18] +  A[1055] * Vm[19] +  A[1108] * Vm[20] +  A[1161] * Vm[21] +  A[1214] * Vm[22] +  A[1267] * Vm[23] +  A[1320] * Vm[24] +  A[1373] * Vm[25] +  A[1426] * Vm[26] +  A[1479] * Vm[27] +  A[1532] * Vm[28] +  A[1585] * Vm[29] +  A[1638] * Vm[30] +  A[1691] * Vm[31] +  A[1744] * Vm[32] +  A[1797] * Vm[33] +  A[1850] * Vm[34] +  A[1903] * Vm[35] +  A[1956] * Vm[36] +  A[2009] * Vm[37] +  A[2062] * Vm[38] +  A[2115] * Vm[39] +  A[2168] * Vm[40] +  A[2221] * Vm[41] +  A[2274] * Vm[42] +  A[2327] * Vm[43] +  A[2380] * Vm[44] +  A[2433] * Vm[45] +  A[2486] * Vm[46] +  A[2539] * Vm[47] +  A[2592] * Vm[48] +  A[2645] * Vm[49] +  A[2698] * Vm[50] +  A[2751] * Vm[51] +  A[2804] * Vm[52];
  w[49] =  A[49] * Vm[0] +  A[102] * Vm[1] +  A[155] * Vm[2] +  A[208] * Vm[3] +  A[261] * Vm[4] +  A[314] * Vm[5] +  A[367] * Vm[6] +  A[420] * Vm[7] +  A[473] * Vm[8] +  A[526] * Vm[9] +  A[579] * Vm[10] +  A[632] * Vm[11] +  A[685] * Vm[12] +  A[738] * Vm[13] +  A[791] * Vm[14] +  A[844] * Vm[15] +  A[897] * Vm[16] +  A[950] * Vm[17] +  A[1003] * Vm[18] +  A[1056] * Vm[19] +  A[1109] * Vm[20] +  A[1162] * Vm[21] +  A[1215] * Vm[22] +  A[1268] * Vm[23] +  A[1321] * Vm[24] +  A[1374] * Vm[25] +  A[1427] * Vm[26] +  A[1480] * Vm[27] +  A[1533] * Vm[28] +  A[1586] * Vm[29] +  A[1639] * Vm[30] +  A[1692] * Vm[31] +  A[1745] * Vm[32] +  A[1798] * Vm[33] +  A[1851] * Vm[34] +  A[1904] * Vm[35] +  A[1957] * Vm[36] +  A[2010] * Vm[37] +  A[2063] * Vm[38] +  A[2116] * Vm[39] +  A[2169] * Vm[40] +  A[2222] * Vm[41] +  A[2275] * Vm[42] +  A[2328] * Vm[43] +  A[2381] * Vm[44] +  A[2434] * Vm[45] +  A[2487] * Vm[46] +  A[2540] * Vm[47] +  A[2593] * Vm[48] +  A[2646] * Vm[49] +  A[2699] * Vm[50] +  A[2752] * Vm[51] +  A[2805] * Vm[52];
  w[50] =  A[50] * Vm[0] +  A[103] * Vm[1] +  A[156] * Vm[2] +  A[209] * Vm[3] +  A[262] * Vm[4] +  A[315] * Vm[5] +  A[368] * Vm[6] +  A[421] * Vm[7] +  A[474] * Vm[8] +  A[527] * Vm[9] +  A[580] * Vm[10] +  A[633] * Vm[11] +  A[686] * Vm[12] +  A[739] * Vm[13] +  A[792] * Vm[14] +  A[845] * Vm[15] +  A[898] * Vm[16] +  A[951] * Vm[17] +  A[1004] * Vm[18] +  A[1057] * Vm[19] +  A[1110] * Vm[20] +  A[1163] * Vm[21] +  A[1216] * Vm[22] +  A[1269] * Vm[23] +  A[1322] * Vm[24] +  A[1375] * Vm[25] +  A[1428] * Vm[26] +  A[1481] * Vm[27] +  A[1534] * Vm[28] +  A[1587] * Vm[29] +  A[1640] * Vm[30] +  A[1693] * Vm[31] +  A[1746] * Vm[32] +  A[1799] * Vm[33] +  A[1852] * Vm[34] +  A[1905] * Vm[35] +  A[1958] * Vm[36] +  A[2011] * Vm[37] +  A[2064] * Vm[38] +  A[2117] * Vm[39] +  A[2170] * Vm[40] +  A[2223] * Vm[41] +  A[2276] * Vm[42] +  A[2329] * Vm[43] +  A[2382] * Vm[44] +  A[2435] * Vm[45] +  A[2488] * Vm[46] +  A[2541] * Vm[47] +  A[2594] * Vm[48] +  A[2647] * Vm[49] +  A[2700] * Vm[50] +  A[2753] * Vm[51] +  A[2806] * Vm[52];
  w[51] =  A[51] * Vm[0] +  A[104] * Vm[1] +  A[157] * Vm[2] +  A[210] * Vm[3] +  A[263] * Vm[4] +  A[316] * Vm[5] +  A[369] * Vm[6] +  A[422] * Vm[7] +  A[475] * Vm[8] +  A[528] * Vm[9] +  A[581] * Vm[10] +  A[634] * Vm[11] +  A[687] * Vm[12] +  A[740] * Vm[13] +  A[793] * Vm[14] +  A[846] * Vm[15] +  A[899] * Vm[16] +  A[952] * Vm[17] +  A[1005] * Vm[18] +  A[1058] * Vm[19] +  A[1111] * Vm[20] +  A[1164] * Vm[21] +  A[1217] * Vm[22] +  A[1270] * Vm[23] +  A[1323] * Vm[24] +  A[1376] * Vm[25] +  A[1429] * Vm[26] +  A[1482] * Vm[27] +  A[1535] * Vm[28] +  A[1588] * Vm[29] +  A[1641] * Vm[30] +  A[1694] * Vm[31] +  A[1747] * Vm[32] +  A[1800] * Vm[33] +  A[1853] * Vm[34] +  A[1906] * Vm[35] +  A[1959] * Vm[36] +  A[2012] * Vm[37] +  A[2065] * Vm[38] +  A[2118] * Vm[39] +  A[2171] * Vm[40] +  A[2224] * Vm[41] +  A[2277] * Vm[42] +  A[2330] * Vm[43] +  A[2383] * Vm[44] +  A[2436] * Vm[45] +  A[2489] * Vm[46] +  A[2542] * Vm[47] +  A[2595] * Vm[48] +  A[2648] * Vm[49] +  A[2701] * Vm[50] +  A[2754] * Vm[51] +  A[2807] * Vm[52];
  w[52] =  A[52] * Vm[0] +  A[105] * Vm[1] +  A[158] * Vm[2] +  A[211] * Vm[3] +  A[264] * Vm[4] +  A[317] * Vm[5] +  A[370] * Vm[6] +  A[423] * Vm[7] +  A[476] * Vm[8] +  A[529] * Vm[9] +  A[582] * Vm[10] +  A[635] * Vm[11] +  A[688] * Vm[12] +  A[741] * Vm[13] +  A[794] * Vm[14] +  A[847] * Vm[15] +  A[900] * Vm[16] +  A[953] * Vm[17] +  A[1006] * Vm[18] +  A[1059] * Vm[19] +  A[1112] * Vm[20] +  A[1165] * Vm[21] +  A[1218] * Vm[22] +  A[1271] * Vm[23] +  A[1324] * Vm[24] +  A[1377] * Vm[25] +  A[1430] * Vm[26] +  A[1483] * Vm[27] +  A[1536] * Vm[28] +  A[1589] * Vm[29] +  A[1642] * Vm[30] +  A[1695] * Vm[31] +  A[1748] * Vm[32] +  A[1801] * Vm[33] +  A[1854] * Vm[34] +  A[1907] * Vm[35] +  A[1960] * Vm[36] +  A[2013] * Vm[37] +  A[2066] * Vm[38] +  A[2119] * Vm[39] +  A[2172] * Vm[40] +  A[2225] * Vm[41] +  A[2278] * Vm[42] +  A[2331] * Vm[43] +  A[2384] * Vm[44] +  A[2437] * Vm[45] +  A[2490] * Vm[46] +  A[2543] * Vm[47] +  A[2596] * Vm[48] +  A[2649] * Vm[49] +  A[2702] * Vm[50] +  A[2755] * Vm[51] +  A[2808] * Vm[52];
}


==> Codes/tutorial/mechanism/out/sparse_multiplier.h <==
#ifndef SPARSE_HEAD
#define SPARSE_HEAD

#define N_A 2809
#include "header.h"

void sparse_multiplier (const double *, const double *, double*);

#ifdef COMPILE_TESTING_METHODS
  int test_sparse_multiplier();
#endif

#endif


==> Codes/tutorial/mechanism/out/spec_rates.c <==
#include "header.h"
#include "rates.h"

void eval_spec_rates (const double * __restrict__ fwd_rates, const double * __restrict__ rev_rates, const double * __restrict__ pres_mod, double * __restrict__ sp_rates, double * __restrict__ dy_N) {
  //rxn 0
  //sp 2
  sp_rates[2] = -2.0 * (fwd_rates[0] - rev_rates[0]) * pres_mod[0];
  //sp 3
  sp_rates[3] = (fwd_rates[0] - rev_rates[0]) * pres_mod[0];

  //rxn 1
  //sp 1
  sp_rates[1] = -(fwd_rates[1] - rev_rates[1]) * pres_mod[1];
  //sp 2
  sp_rates[2] -= (fwd_rates[1] - rev_rates[1]) * pres_mod[1];
  //sp 4
  sp_rates[4] = (fwd_rates[1] - rev_rates[1]) * pres_mod[1];

  //rxn 2
  //sp 0
  sp_rates[0] = -(fwd_rates[2] - rev_rates[2]);
  //sp 1
  sp_rates[1] += (fwd_rates[2] - rev_rates[2]);
  //sp 2
  sp_rates[2] -= (fwd_rates[2] - rev_rates[2]);
  //sp 4
  sp_rates[4] += (fwd_rates[2] - rev_rates[2]);

  //rxn 3
  //sp 2
  sp_rates[2] -= (fwd_rates[3] - rev_rates[3]);
  //sp 3
  sp_rates[3] += (fwd_rates[3] - rev_rates[3]);
  //sp 4
  sp_rates[4] += (fwd_rates[3] - rev_rates[3]);
  //sp 6
  sp_rates[6] = -(fwd_rates[3] - rev_rates[3]);

  //rxn 4
  //sp 2
  sp_rates[2] -= (fwd_rates[4] - rev_rates[4]);
  //sp 4
  sp_rates[4] += (fwd_rates[4] - rev_rates[4]);
  //sp 6
  sp_rates[6] += (fwd_rates[4] - rev_rates[4]);
  //sp 7
  sp_rates[7] = -(fwd_rates[4] - rev_rates[4]);

  //rxn 5
  //sp 9
  sp_rates[9] = -(fwd_rates[5] - rev_rates[5]);
  //sp 2
  sp_rates[2] -= (fwd_rates[5] - rev_rates[5]);
  //sp 1
  sp_rates[1] += (fwd_rates[5] - rev_rates[5]);
  //sp 14
  sp_rates[14] = (fwd_rates[5] - rev_rates[5]);

  //rxn 6
  //sp 16
  sp_rates[16] = (fwd_rates[6] - rev_rates[6]);
  //sp 1
  sp_rates[1] += (fwd_rates[6] - rev_rates[6]);
  //sp 2
  sp_rates[2] -= (fwd_rates[6] - rev_rates[6]);
  //sp 10
  sp_rates[10] = -(fwd_rates[6] - rev_rates[6]);

  //rxn 7
  //sp 0
  sp_rates[0] += (fwd_rates[7] - rev_rates[7]);
  //sp 2
  sp_rates[2] -= (fwd_rates[7] - rev_rates[7]);
  //sp 11
  sp_rates[11] = -(fwd_rates[7] - rev_rates[7]);
  //sp 14
  sp_rates[14] += (fwd_rates[7] - rev_rates[7]);

  //rxn 8
  //sp 16
  sp_rates[16] += (fwd_rates[8] - rev_rates[8]);
  //sp 1
  sp_rates[1] += (fwd_rates[8] - rev_rates[8]);
  //sp 2
  sp_rates[2] -= (fwd_rates[8] - rev_rates[8]);
  //sp 11
  sp_rates[11] -= (fwd_rates[8] - rev_rates[8]);

  //rxn 9
  //sp 1
  sp_rates[1] += (fwd_rates[9] - rev_rates[9]);
  //sp 2
  sp_rates[2] -= (fwd_rates[9] - rev_rates[9]);
  //sp 12
  sp_rates[12] = -(fwd_rates[9] - rev_rates[9]);
  //sp 17
  sp_rates[17] = (fwd_rates[9] - rev_rates[9]);

  //rxn 10
  //sp 2
  sp_rates[2] -= (fwd_rates[10] - rev_rates[10]);
  //sp 12
  sp_rates[12] += (fwd_rates[10] - rev_rates[10]);
  //sp 4
  sp_rates[4] += (fwd_rates[10] - rev_rates[10]);
  //sp 13
  sp_rates[13] = -(fwd_rates[10] - rev_rates[10]);

  //rxn 11
  //sp 2
  sp_rates[2] -= (fwd_rates[11] - rev_rates[11]) * pres_mod[2];
  //sp 14
  sp_rates[14] -= (fwd_rates[11] - rev_rates[11]) * pres_mod[2];
  //sp 15
  sp_rates[15] = (fwd_rates[11] - rev_rates[11]) * pres_mod[2];

  //rxn 12
  //sp 16
  sp_rates[16] -= (fwd_rates[12] - rev_rates[12]);
  //sp 2
  sp_rates[2] -= (fwd_rates[12] - rev_rates[12]);
  //sp 4
  sp_rates[4] += (fwd_rates[12] - rev_rates[12]);
  //sp 14
  sp_rates[14] += (fwd_rates[12] - rev_rates[12]);

  //rxn 13
  //sp 16
  sp_rates[16] -= (fwd_rates[13] - rev_rates[13]);
  //sp 1
  sp_rates[1] += (fwd_rates[13] - rev_rates[13]);
  //sp 2
  sp_rates[2] -= (fwd_rates[13] - rev_rates[13]);
  //sp 15
  sp_rates[15] += (fwd_rates[13] - rev_rates[13]);

  //rxn 14
  //sp 16
  sp_rates[16] += (fwd_rates[14] - rev_rates[14]);
  //sp 17
  sp_rates[17] -= (fwd_rates[14] - rev_rates[14]);
  //sp 2
  sp_rates[2] -= (fwd_rates[14] - rev_rates[14]);
  //sp 4
  sp_rates[4] += (fwd_rates[14] - rev_rates[14]);

  //rxn 15
  //sp 17
  sp_rates[17] += (fwd_rates[15] - rev_rates[15]);
  //sp 2
  sp_rates[2] -= (fwd_rates[15] - rev_rates[15]);
  //sp 18
  sp_rates[18] = -(fwd_rates[15] - rev_rates[15]);
  //sp 4
  sp_rates[4] += (fwd_rates[15] - rev_rates[15]);

  //rxn 16
  //sp 17
  sp_rates[17] += (fwd_rates[16] - rev_rates[16]);
  //sp 2
  sp_rates[2] -= (fwd_rates[16] - rev_rates[16]);
  //sp 19
  sp_rates[19] = -(fwd_rates[16] - rev_rates[16]);
  //sp 4
  sp_rates[4] += (fwd_rates[16] - rev_rates[16]);

  //rxn 17
  //sp 2
  sp_rates[2] -= (fwd_rates[17] - rev_rates[17]);
  //sp 18
  sp_rates[18] += (fwd_rates[17] - rev_rates[17]);
  //sp 20
  sp_rates[20] = -(fwd_rates[17] - rev_rates[17]);
  //sp 4
  sp_rates[4] += (fwd_rates[17] - rev_rates[17]);

  //rxn 18
  //sp 2
  sp_rates[2] -= (fwd_rates[18] - rev_rates[18]);
  //sp 19
  sp_rates[19] += (fwd_rates[18] - rev_rates[18]);
  //sp 20
  sp_rates[20] -= (fwd_rates[18] - rev_rates[18]);
  //sp 4
  sp_rates[4] += (fwd_rates[18] - rev_rates[18]);

  //rxn 19
  //sp 9
  sp_rates[9] += (fwd_rates[19] - rev_rates[19]);
  //sp 2
  sp_rates[2] -= (fwd_rates[19] - rev_rates[19]);
  //sp 21
  sp_rates[21] = -(fwd_rates[19] - rev_rates[19]);
  //sp 14
  sp_rates[14] += (fwd_rates[19] - rev_rates[19]);

  //rxn 20
  //sp 1
  sp_rates[1] += (fwd_rates[20] - rev_rates[20]);
  //sp 2
  sp_rates[2] -= (fwd_rates[20] - rev_rates[20]);
  //sp 27
  sp_rates[27] = (fwd_rates[20] - rev_rates[20]);
  //sp 22
  sp_rates[22] = -(fwd_rates[20] - rev_rates[20]);

  //rxn 21
  //sp 2
  sp_rates[2] -= (fwd_rates[21] - rev_rates[21]);
  //sp 4
  sp_rates[4] += (fwd_rates[21] - rev_rates[21]);
  //sp 21
  sp_rates[21] += (fwd_rates[21] - rev_rates[21]);
  //sp 22
  sp_rates[22] -= (fwd_rates[21] - rev_rates[21]);

  //rxn 22
  //sp 2
  sp_rates[2] -= (fwd_rates[22] - rev_rates[22]);
  //sp 10
  sp_rates[10] += (fwd_rates[22] - rev_rates[22]);
  //sp 22
  sp_rates[22] -= (fwd_rates[22] - rev_rates[22]);
  //sp 14
  sp_rates[14] += (fwd_rates[22] - rev_rates[22]);

  //rxn 23
  //sp 1
  sp_rates[1] += (fwd_rates[23] - rev_rates[23]);
  //sp 2
  sp_rates[2] -= (fwd_rates[23] - rev_rates[23]);
  //sp 28
  sp_rates[28] = (fwd_rates[23] - rev_rates[23]);
  //sp 23
  sp_rates[23] = -(fwd_rates[23] - rev_rates[23]);

  //rxn 24
  //sp 24
  sp_rates[24] = -(fwd_rates[24] - rev_rates[24]);
  //sp 16
  sp_rates[16] += (fwd_rates[24] - rev_rates[24]);
  //sp 2
  sp_rates[2] -= (fwd_rates[24] - rev_rates[24]);
  //sp 12
  sp_rates[12] += (fwd_rates[24] - rev_rates[24]);

  //rxn 25
  //sp 25
  sp_rates[25] = -(fwd_rates[25] - rev_rates[25]);
  //sp 2
  sp_rates[2] -= (fwd_rates[25] - rev_rates[25]);
  //sp 12
  sp_rates[12] += (fwd_rates[25] - rev_rates[25]);
  //sp 17
  sp_rates[17] += (fwd_rates[25] - rev_rates[25]);

  //rxn 26
  //sp 25
  sp_rates[25] += (fwd_rates[26] - rev_rates[26]);
  //sp 2
  sp_rates[2] -= (fwd_rates[26] - rev_rates[26]);
  //sp 26
  sp_rates[26] = -(fwd_rates[26] - rev_rates[26]);
  //sp 4
  sp_rates[4] += (fwd_rates[26] - rev_rates[26]);

  //rxn 27
  //sp 1
  sp_rates[1] += (fwd_rates[27] - rev_rates[27]);
  //sp 2
  sp_rates[2] -= (fwd_rates[27] - rev_rates[27]);
  //sp 27
  sp_rates[27] -= (fwd_rates[27] - rev_rates[27]);
  //sp 14
  sp_rates[14] += 2.0 * (fwd_rates[27] - rev_rates[27]);

  //rxn 28
  //sp 2
  sp_rates[2] -= (fwd_rates[28] - rev_rates[28]);
  //sp 27
  sp_rates[27] += (fwd_rates[28] - rev_rates[28]);
  //sp 28
  sp_rates[28] -= (fwd_rates[28] - rev_rates[28]);
  //sp 4
  sp_rates[4] += (fwd_rates[28] - rev_rates[28]);

  //rxn 29
  //sp 2
  sp_rates[2] -= (fwd_rates[29] - rev_rates[29]);
  //sp 10
  sp_rates[10] += (fwd_rates[29] - rev_rates[29]);
  //sp 28
  sp_rates[28] -= (fwd_rates[29] - rev_rates[29]);
  //sp 15
  sp_rates[15] += (fwd_rates[29] - rev_rates[29]);

  //rxn 30
  //sp 2
  sp_rates[2] += (fwd_rates[30] - rev_rates[30]);
  //sp 3
  sp_rates[3] -= (fwd_rates[30] - rev_rates[30]);
  //sp 14
  sp_rates[14] -= (fwd_rates[30] - rev_rates[30]);
  //sp 15
  sp_rates[15] += (fwd_rates[30] - rev_rates[30]);

  //rxn 31
  //sp 16
  sp_rates[16] += (fwd_rates[31] - rev_rates[31]);
  //sp 17
  sp_rates[17] -= (fwd_rates[31] - rev_rates[31]);
  //sp 3
  sp_rates[3] -= (fwd_rates[31] - rev_rates[31]);
  //sp 6
  sp_rates[6] += (fwd_rates[31] - rev_rates[31]);

  //rxn 32
  //sp 1
  sp_rates[1] -= (fwd_rates[32] - rev_rates[32]) * pres_mod[3];
  //sp 3
  sp_rates[3] -= (fwd_rates[32] - rev_rates[32]) * pres_mod[3];
  //sp 6
  sp_rates[6] += (fwd_rates[32] - rev_rates[32]) * pres_mod[3];

  //rxn 33
  //sp 1
  sp_rates[1] -= (fwd_rates[33] - rev_rates[33]);
  //sp 3
  sp_rates[3] -= (fwd_rates[33] - rev_rates[33]);
  //sp 6
  sp_rates[6] += (fwd_rates[33] - rev_rates[33]);

  //rxn 34
  //sp 1
  sp_rates[1] -= (fwd_rates[34] - rev_rates[34]);
  //sp 3
  sp_rates[3] -= (fwd_rates[34] - rev_rates[34]);
  //sp 6
  sp_rates[6] += (fwd_rates[34] - rev_rates[34]);

  //rxn 35
  //sp 1
  sp_rates[1] -= (fwd_rates[35] - rev_rates[35]);
  //sp 3
  sp_rates[3] -= (fwd_rates[35] - rev_rates[35]);
  //sp 6
  sp_rates[6] += (fwd_rates[35] - rev_rates[35]);

  //rxn 36
  //sp 1
  sp_rates[1] -= (fwd_rates[36] - rev_rates[36]);
  //sp 3
  sp_rates[3] -= (fwd_rates[36] - rev_rates[36]);
  //sp 6
  sp_rates[6] += (fwd_rates[36] - rev_rates[36]);

  //rxn 37
  //sp 1
  sp_rates[1] -= (fwd_rates[37] - rev_rates[37]);
  //sp 2
  sp_rates[2] += (fwd_rates[37] - rev_rates[37]);
  //sp 3
  sp_rates[3] -= (fwd_rates[37] - rev_rates[37]);
  //sp 4
  sp_rates[4] += (fwd_rates[37] - rev_rates[37]);

  //rxn 38
  //sp 0
  sp_rates[0] += (fwd_rates[38] - rev_rates[38]) * pres_mod[4];
  //sp 1
  sp_rates[1] -= 2.0 * (fwd_rates[38] - rev_rates[38]) * pres_mod[4];

  //rxn 39
  //sp 0
  sp_rates[0] += (fwd_rates[39] - rev_rates[39]);
  //sp 1
  sp_rates[1] -= 2.0 * (fwd_rates[39] - rev_rates[39]);

  //rxn 40
  //sp 0
  sp_rates[0] += (fwd_rates[40] - rev_rates[40]);
  //sp 1
  sp_rates[1] -= 2.0 * (fwd_rates[40] - rev_rates[40]);

  //rxn 41
  //sp 0
  sp_rates[0] += (fwd_rates[41] - rev_rates[41]);
  //sp 1
  sp_rates[1] -= 2.0 * (fwd_rates[41] - rev_rates[41]);

  //rxn 42
  //sp 1
  sp_rates[1] -= (fwd_rates[42] - rev_rates[42]) * pres_mod[5];
  //sp 4
  sp_rates[4] -= (fwd_rates[42] - rev_rates[42]) * pres_mod[5];
  //sp 5
  sp_rates[5] = (fwd_rates[42] - rev_rates[42]) * pres_mod[5];

  //rxn 43
  //sp 1
  sp_rates[1] -= (fwd_rates[43] - rev_rates[43]);
  //sp 2
  sp_rates[2] += (fwd_rates[43] - rev_rates[43]);
  //sp 5
  sp_rates[5] += (fwd_rates[43] - rev_rates[43]);
  //sp 6
  sp_rates[6] -= (fwd_rates[43] - rev_rates[43]);

  //rxn 44
  //sp 0
  sp_rates[0] += (fwd_rates[44] - rev_rates[44]);
  //sp 1
  sp_rates[1] -= (fwd_rates[44] - rev_rates[44]);
  //sp 3
  sp_rates[3] += (fwd_rates[44] - rev_rates[44]);
  //sp 6
  sp_rates[6] -= (fwd_rates[44] - rev_rates[44]);

  //rxn 45
  //sp 1
  sp_rates[1] -= (fwd_rates[45] - rev_rates[45]);
  //sp 4
  sp_rates[4] += 2.0 * (fwd_rates[45] - rev_rates[45]);
  //sp 6
  sp_rates[6] -= (fwd_rates[45] - rev_rates[45]);

  //rxn 46
  //sp 0
  sp_rates[0] += (fwd_rates[46] - rev_rates[46]);
  //sp 1
  sp_rates[1] -= (fwd_rates[46] - rev_rates[46]);
  //sp 6
  sp_rates[6] += (fwd_rates[46] - rev_rates[46]);
  //sp 7
  sp_rates[7] -= (fwd_rates[46] - rev_rates[46]);

  //rxn 47
  //sp 1
  sp_rates[1] -= (fwd_rates[47] - rev_rates[47]);
  //sp 4
  sp_rates[4] += (fwd_rates[47] - rev_rates[47]);
  //sp 5
  sp_rates[5] += (fwd_rates[47] - rev_rates[47]);
  //sp 7
  sp_rates[7] -= (fwd_rates[47] - rev_rates[47]);

  //rxn 48
  //sp 8
  sp_rates[8] = (fwd_rates[48] - rev_rates[48]);
  //sp 1
  sp_rates[1] -= (fwd_rates[48] - rev_rates[48]);
  //sp 9
  sp_rates[9] -= (fwd_rates[48] - rev_rates[48]);
  //sp 0
  sp_rates[0] += (fwd_rates[48] - rev_rates[48]);

  //rxn 49
  //sp 1
  sp_rates[1] -= (fwd_rates[49] - rev_rates[49]) * pres_mod[6];
  //sp 10
  sp_rates[10] -= (fwd_rates[49] - rev_rates[49]) * pres_mod[6];
  //sp 12
  sp_rates[12] += (fwd_rates[49] - rev_rates[49]) * pres_mod[6];

  //rxn 50
  //sp 0
  sp_rates[0] += (fwd_rates[50] - rev_rates[50]);
  //sp 1
  sp_rates[1] -= (fwd_rates[50] - rev_rates[50]);
  //sp 11
  sp_rates[11] -= (fwd_rates[50] - rev_rates[50]);
  //sp 9
  sp_rates[9] += (fwd_rates[50] - rev_rates[50]);

  //rxn 51
  //sp 1
  sp_rates[1] -= (fwd_rates[51] - rev_rates[51]) * pres_mod[7];
  //sp 12
  sp_rates[12] -= (fwd_rates[51] - rev_rates[51]) * pres_mod[7];
  //sp 13
  sp_rates[13] += (fwd_rates[51] - rev_rates[51]) * pres_mod[7];

  //rxn 52
  //sp 0
  sp_rates[0] += (fwd_rates[52] - rev_rates[52]);
  //sp 1
  sp_rates[1] -= (fwd_rates[52] - rev_rates[52]);
  //sp 12
  sp_rates[12] += (fwd_rates[52] - rev_rates[52]);
  //sp 13
  sp_rates[13] -= (fwd_rates[52] - rev_rates[52]);

  //rxn 53
  //sp 16
  sp_rates[16] -= (fwd_rates[53] - rev_rates[53]) * pres_mod[8];
  //sp 1
  sp_rates[1] -= (fwd_rates[53] - rev_rates[53]) * pres_mod[8];
  //sp 17
  sp_rates[17] += (fwd_rates[53] - rev_rates[53]) * pres_mod[8];

  //rxn 54
  //sp 16
  sp_rates[16] -= (fwd_rates[54] - rev_rates[54]);
  //sp 1
  sp_rates[1] -= (fwd_rates[54] - rev_rates[54]);
  //sp 0
  sp_rates[0] += (fwd_rates[54] - rev_rates[54]);
  //sp 14
  sp_rates[14] += (fwd_rates[54] - rev_rates[54]);

  //rxn 55
  //sp 1
  sp_rates[1] -= (fwd_rates[55] - rev_rates[55]) * pres_mod[9];
  //sp 18
  sp_rates[18] += (fwd_rates[55] - rev_rates[55]) * pres_mod[9];
  //sp 17
  sp_rates[17] -= (fwd_rates[55] - rev_rates[55]) * pres_mod[9];

  //rxn 56
  //sp 1
  sp_rates[1] -= (fwd_rates[56] - rev_rates[56]) * pres_mod[10];
  //sp 19
  sp_rates[19] += (fwd_rates[56] - rev_rates[56]) * pres_mod[10];
  //sp 17
  sp_rates[17] -= (fwd_rates[56] - rev_rates[56]) * pres_mod[10];

  //rxn 57
  //sp 16
  sp_rates[16] += (fwd_rates[57] - rev_rates[57]);
  //sp 1
  sp_rates[1] -= (fwd_rates[57] - rev_rates[57]);
  //sp 17
  sp_rates[17] -= (fwd_rates[57] - rev_rates[57]);
  //sp 0
  sp_rates[0] += (fwd_rates[57] - rev_rates[57]);

  //rxn 58
  //sp 1
  sp_rates[1] -= (fwd_rates[58] - rev_rates[58]) * pres_mod[11];
  //sp 18
  sp_rates[18] -= (fwd_rates[58] - rev_rates[58]) * pres_mod[11];
  //sp 20
  sp_rates[20] += (fwd_rates[58] - rev_rates[58]) * pres_mod[11];

  //rxn 59
  //sp 0
  sp_rates[0] += (fwd_rates[59] - rev_rates[59]);
  //sp 1
  sp_rates[1] -= (fwd_rates[59] - rev_rates[59]);
  //sp 18
  sp_rates[18] -= (fwd_rates[59] - rev_rates[59]);
  //sp 17
  sp_rates[17] += (fwd_rates[59] - rev_rates[59]);

  //rxn 60
  //sp 1
  sp_rates[1] -= (fwd_rates[60] - rev_rates[60]);
  //sp 18
  sp_rates[18] -= (fwd_rates[60] - rev_rates[60]);
  //sp 4
  sp_rates[4] += (fwd_rates[60] - rev_rates[60]);
  //sp 12
  sp_rates[12] += (fwd_rates[60] - rev_rates[60]);

  //rxn 61
  //sp 1
  sp_rates[1] -= (fwd_rates[61] - rev_rates[61]);
  //sp 18
  sp_rates[18] -= (fwd_rates[61] - rev_rates[61]);
  //sp 11
  sp_rates[11] += (fwd_rates[61] - rev_rates[61]);
  //sp 5
  sp_rates[5] += (fwd_rates[61] - rev_rates[61]);

  //rxn 62
  //sp 1
  sp_rates[1] -= (fwd_rates[62] - rev_rates[62]) * pres_mod[12];
  //sp 19
  sp_rates[19] -= (fwd_rates[62] - rev_rates[62]) * pres_mod[12];
  //sp 20
  sp_rates[20] += (fwd_rates[62] - rev_rates[62]) * pres_mod[12];

  //rxn 63
  //sp 18
  sp_rates[18] += (fwd_rates[63] - rev_rates[63]);
  //sp 19
  sp_rates[19] -= (fwd_rates[63] - rev_rates[63]);

  //rxn 64
  //sp 0
  sp_rates[0] += (fwd_rates[64] - rev_rates[64]);
  //sp 1
  sp_rates[1] -= (fwd_rates[64] - rev_rates[64]);
  //sp 19
  sp_rates[19] -= (fwd_rates[64] - rev_rates[64]);
  //sp 17
  sp_rates[17] += (fwd_rates[64] - rev_rates[64]);

  //rxn 65
  //sp 1
  sp_rates[1] -= (fwd_rates[65] - rev_rates[65]);
  //sp 19
  sp_rates[19] -= (fwd_rates[65] - rev_rates[65]);
  //sp 4
  sp_rates[4] += (fwd_rates[65] - rev_rates[65]);
  //sp 12
  sp_rates[12] += (fwd_rates[65] - rev_rates[65]);

  //rxn 66
  //sp 11
  sp_rates[11] += (fwd_rates[66] - rev_rates[66]);
  //sp 1
  sp_rates[1] -= (fwd_rates[66] - rev_rates[66]);
  //sp 19
  sp_rates[19] -= (fwd_rates[66] - rev_rates[66]);
  //sp 5
  sp_rates[5] += (fwd_rates[66] - rev_rates[66]);

  //rxn 67
  //sp 0
  sp_rates[0] += (fwd_rates[67] - rev_rates[67]);
  //sp 1
  sp_rates[1] -= (fwd_rates[67] - rev_rates[67]);
  //sp 18
  sp_rates[18] += (fwd_rates[67] - rev_rates[67]);
  //sp 20
  sp_rates[20] -= (fwd_rates[67] - rev_rates[67]);

  //rxn 68
  //sp 0
  sp_rates[0] += (fwd_rates[68] - rev_rates[68]);
  //sp 1
  sp_rates[1] -= (fwd_rates[68] - rev_rates[68]);
  //sp 19
  sp_rates[19] += (fwd_rates[68] - rev_rates[68]);
  //sp 20
  sp_rates[20] -= (fwd_rates[68] - rev_rates[68]);

  //rxn 69
  //sp 1
  sp_rates[1] -= (fwd_rates[69] - rev_rates[69]) * pres_mod[13];
  //sp 21
  sp_rates[21] -= (fwd_rates[69] - rev_rates[69]) * pres_mod[13];
  //sp 22
  sp_rates[22] += (fwd_rates[69] - rev_rates[69]) * pres_mod[13];

  //rxn 70
  //sp 1
  sp_rates[1] -= (fwd_rates[70] - rev_rates[70]) * pres_mod[14];
  //sp 22
  sp_rates[22] -= (fwd_rates[70] - rev_rates[70]) * pres_mod[14];
  //sp 23
  sp_rates[23] += (fwd_rates[70] - rev_rates[70]) * pres_mod[14];

  //rxn 71
  //sp 24
  sp_rates[24] += (fwd_rates[71] - rev_rates[71]) * pres_mod[15];
  //sp 1
  sp_rates[1] -= (fwd_rates[71] - rev_rates[71]) * pres_mod[15];
  //sp 23
  sp_rates[23] -= (fwd_rates[71] - rev_rates[71]) * pres_mod[15];

  //rxn 72
  //sp 0
  sp_rates[0] += (fwd_rates[72] - rev_rates[72]);
  //sp 1
  sp_rates[1] -= (fwd_rates[72] - rev_rates[72]);
  //sp 22
  sp_rates[22] += (fwd_rates[72] - rev_rates[72]);
  //sp 23
  sp_rates[23] -= (fwd_rates[72] - rev_rates[72]);

  //rxn 73
  //sp 24
  sp_rates[24] -= (fwd_rates[73] - rev_rates[73]) * pres_mod[16];
  //sp 1
  sp_rates[1] -= (fwd_rates[73] - rev_rates[73]) * pres_mod[16];
  //sp 25
  sp_rates[25] += (fwd_rates[73] - rev_rates[73]) * pres_mod[16];

  //rxn 74
  //sp 24
  sp_rates[24] -= (fwd_rates[74] - rev_rates[74]);
  //sp 1
  sp_rates[1] -= (fwd_rates[74] - rev_rates[74]);
  //sp 0
  sp_rates[0] += (fwd_rates[74] - rev_rates[74]);
  //sp 23
  sp_rates[23] += (fwd_rates[74] - rev_rates[74]);

  //rxn 75
  //sp 1
  sp_rates[1] -= (fwd_rates[75] - rev_rates[75]) * pres_mod[17];
  //sp 26
  sp_rates[26] += (fwd_rates[75] - rev_rates[75]) * pres_mod[17];
  //sp 25
  sp_rates[25] -= (fwd_rates[75] - rev_rates[75]) * pres_mod[17];

  //rxn 76
  //sp 0
  sp_rates[0] += (fwd_rates[76] - rev_rates[76]);
  //sp 1
  sp_rates[1] -= (fwd_rates[76] - rev_rates[76]);
  //sp 25
  sp_rates[25] -= (fwd_rates[76] - rev_rates[76]);
  //sp 24
  sp_rates[24] += (fwd_rates[76] - rev_rates[76]);

  //rxn 77
  //sp 0
  sp_rates[0] += (fwd_rates[77] - rev_rates[77]);
  //sp 1
  sp_rates[1] -= (fwd_rates[77] - rev_rates[77]);
  //sp 26
  sp_rates[26] -= (fwd_rates[77] - rev_rates[77]);
  //sp 25
  sp_rates[25] += (fwd_rates[77] - rev_rates[77]);

  //rxn 78
  //sp 11
  sp_rates[11] += (fwd_rates[78] - rev_rates[78]);
  //sp 1
  sp_rates[1] -= (fwd_rates[78] - rev_rates[78]);
  //sp 27
  sp_rates[27] -= (fwd_rates[78] - rev_rates[78]);
  //sp 14
  sp_rates[14] += (fwd_rates[78] - rev_rates[78]);

  //rxn 79
  //sp 0
  sp_rates[0] += (fwd_rates[79] - rev_rates[79]);
  //sp 1
  sp_rates[1] -= (fwd_rates[79] - rev_rates[79]);
  //sp 27
  sp_rates[27] += (fwd_rates[79] - rev_rates[79]);
  //sp 28
  sp_rates[28] -= (fwd_rates[79] - rev_rates[79]);

  //rxn 80
  //sp 1
  sp_rates[1] -= (fwd_rates[80] - rev_rates[80]);
  //sp 28
  sp_rates[28] -= (fwd_rates[80] - rev_rates[80]);
  //sp 12
  sp_rates[12] += (fwd_rates[80] - rev_rates[80]);
  //sp 14
  sp_rates[14] += (fwd_rates[80] - rev_rates[80]);

  //rxn 81
  //sp 28
  sp_rates[28] += (fwd_rates[81] - rev_rates[81]);
  //sp 29
  sp_rates[29] = -(fwd_rates[81] - rev_rates[81]);

  //rxn 82
  //sp 0
  sp_rates[0] -= (fwd_rates[82] - rev_rates[82]) * pres_mod[18];
  //sp 17
  sp_rates[17] += (fwd_rates[82] - rev_rates[82]) * pres_mod[18];
  //sp 14
  sp_rates[14] -= (fwd_rates[82] - rev_rates[82]) * pres_mod[18];

  //rxn 83
  //sp 0
  sp_rates[0] -= (fwd_rates[83] - rev_rates[83]);
  //sp 1
  sp_rates[1] += (fwd_rates[83] - rev_rates[83]);
  //sp 4
  sp_rates[4] -= (fwd_rates[83] - rev_rates[83]);
  //sp 5
  sp_rates[5] += (fwd_rates[83] - rev_rates[83]);

  //rxn 84
  //sp 4
  sp_rates[4] -= 2.0 * (fwd_rates[84] - rev_rates[84]) * pres_mod[19];
  //sp 7
  sp_rates[7] += (fwd_rates[84] - rev_rates[84]) * pres_mod[19];

  //rxn 85
  //sp 2
  sp_rates[2] += (fwd_rates[85] - rev_rates[85]);
  //sp 4
  sp_rates[4] -= 2.0 * (fwd_rates[85] - rev_rates[85]);
  //sp 5
  sp_rates[5] += (fwd_rates[85] - rev_rates[85]);

  //rxn 86
  //sp 3
  sp_rates[3] += (fwd_rates[86] - rev_rates[86]);
  //sp 4
  sp_rates[4] -= (fwd_rates[86] - rev_rates[86]);
  //sp 5
  sp_rates[5] += (fwd_rates[86] - rev_rates[86]);
  //sp 6
  sp_rates[6] -= (fwd_rates[86] - rev_rates[86]);

  //rxn 87
  //sp 4
  sp_rates[4] -= (fwd_rates[87] - rev_rates[87]);
  //sp 5
  sp_rates[5] += (fwd_rates[87] - rev_rates[87]);
  //sp 6
  sp_rates[6] += (fwd_rates[87] - rev_rates[87]);
  //sp 7
  sp_rates[7] -= (fwd_rates[87] - rev_rates[87]);

  //rxn 88
  //sp 4
  sp_rates[4] -= (fwd_rates[88] - rev_rates[88]);
  //sp 5
  sp_rates[5] += (fwd_rates[88] - rev_rates[88]);
  //sp 6
  sp_rates[6] += (fwd_rates[88] - rev_rates[88]);
  //sp 7
  sp_rates[7] -= (fwd_rates[88] - rev_rates[88]);

  //rxn 89
  //sp 8
  sp_rates[8] -= (fwd_rates[89] - rev_rates[89]);
  //sp 1
  sp_rates[1] += (fwd_rates[89] - rev_rates[89]);
  //sp 4
  sp_rates[4] -= (fwd_rates[89] - rev_rates[89]);
  //sp 14
  sp_rates[14] += (fwd_rates[89] - rev_rates[89]);

  //rxn 90
  //sp 16
  sp_rates[16] += (fwd_rates[90] - rev_rates[90]);
  //sp 9
  sp_rates[9] -= (fwd_rates[90] - rev_rates[90]);
  //sp 4
  sp_rates[4] -= (fwd_rates[90] - rev_rates[90]);
  //sp 1
  sp_rates[1] += (fwd_rates[90] - rev_rates[90]);

  //rxn 91
  //sp 1
  sp_rates[1] += (fwd_rates[91] - rev_rates[91]);
  //sp 10
  sp_rates[10] -= (fwd_rates[91] - rev_rates[91]);
  //sp 4
  sp_rates[4] -= (fwd_rates[91] - rev_rates[91]);
  //sp 17
  sp_rates[17] += (fwd_rates[91] - rev_rates[91]);

  //rxn 92
  //sp 9
  sp_rates[9] += (fwd_rates[92] - rev_rates[92]);
  //sp 10
  sp_rates[10] -= (fwd_rates[92] - rev_rates[92]);
  //sp 4
  sp_rates[4] -= (fwd_rates[92] - rev_rates[92]);
  //sp 5
  sp_rates[5] += (fwd_rates[92] - rev_rates[92]);

  //rxn 93
  //sp 1
  sp_rates[1] += (fwd_rates[93] - rev_rates[93]);
  //sp 11
  sp_rates[11] -= (fwd_rates[93] - rev_rates[93]);
  //sp 4
  sp_rates[4] -= (fwd_rates[93] - rev_rates[93]);
  //sp 17
  sp_rates[17] += (fwd_rates[93] - rev_rates[93]);

  //rxn 94
  //sp 20
  sp_rates[20] += (fwd_rates[94] - rev_rates[94]) * pres_mod[20];
  //sp 4
  sp_rates[4] -= (fwd_rates[94] - rev_rates[94]) * pres_mod[20];
  //sp 12
  sp_rates[12] -= (fwd_rates[94] - rev_rates[94]) * pres_mod[20];

  //rxn 95
  //sp 10
  sp_rates[10] += (fwd_rates[95] - rev_rates[95]);
  //sp 5
  sp_rates[5] += (fwd_rates[95] - rev_rates[95]);
  //sp 4
  sp_rates[4] -= (fwd_rates[95] - rev_rates[95]);
  //sp 12
  sp_rates[12] -= (fwd_rates[95] - rev_rates[95]);

  //rxn 96
  //sp 5
  sp_rates[5] += (fwd_rates[96] - rev_rates[96]);
  //sp 11
  sp_rates[11] += (fwd_rates[96] - rev_rates[96]);
  //sp 4
  sp_rates[4] -= (fwd_rates[96] - rev_rates[96]);
  //sp 12
  sp_rates[12] -= (fwd_rates[96] - rev_rates[96]);

  //rxn 97
  //sp 12
  sp_rates[12] += (fwd_rates[97] - rev_rates[97]);
  //sp 5
  sp_rates[5] += (fwd_rates[97] - rev_rates[97]);
  //sp 4
  sp_rates[4] -= (fwd_rates[97] - rev_rates[97]);
  //sp 13
  sp_rates[13] -= (fwd_rates[97] - rev_rates[97]);

  //rxn 98
  //sp 1
  sp_rates[1] += (fwd_rates[98] - rev_rates[98]);
  //sp 4
  sp_rates[4] -= (fwd_rates[98] - rev_rates[98]);
  //sp 14
  sp_rates[14] -= (fwd_rates[98] - rev_rates[98]);
  //sp 15
  sp_rates[15] += (fwd_rates[98] - rev_rates[98]);

  //rxn 99
  //sp 16
  sp_rates[16] -= (fwd_rates[99] - rev_rates[99]);
  //sp 4
  sp_rates[4] -= (fwd_rates[99] - rev_rates[99]);
  //sp 5
  sp_rates[5] += (fwd_rates[99] - rev_rates[99]);
  //sp 14
  sp_rates[14] += (fwd_rates[99] - rev_rates[99]);

  //rxn 100
  //sp 16
  sp_rates[16] += (fwd_rates[100] - rev_rates[100]);
  //sp 17
  sp_rates[17] -= (fwd_rates[100] - rev_rates[100]);
  //sp 4
  sp_rates[4] -= (fwd_rates[100] - rev_rates[100]);
  //sp 5
  sp_rates[5] += (fwd_rates[100] - rev_rates[100]);

  //rxn 101
  //sp 17
  sp_rates[17] += (fwd_rates[101] - rev_rates[101]);
  //sp 18
  sp_rates[18] -= (fwd_rates[101] - rev_rates[101]);
  //sp 4
  sp_rates[4] -= (fwd_rates[101] - rev_rates[101]);
  //sp 5
  sp_rates[5] += (fwd_rates[101] - rev_rates[101]);

  //rxn 102
  //sp 17
  sp_rates[17] += (fwd_rates[102] - rev_rates[102]);
  //sp 19
  sp_rates[19] -= (fwd_rates[102] - rev_rates[102]);
  //sp 4
  sp_rates[4] -= (fwd_rates[102] - rev_rates[102]);
  //sp 5
  sp_rates[5] += (fwd_rates[102] - rev_rates[102]);

  //rxn 103
  //sp 18
  sp_rates[18] += (fwd_rates[103] - rev_rates[103]);
  //sp 5
  sp_rates[5] += (fwd_rates[103] - rev_rates[103]);
  //sp 4
  sp_rates[4] -= (fwd_rates[103] - rev_rates[103]);
  //sp 20
  sp_rates[20] -= (fwd_rates[103] - rev_rates[103]);

  //rxn 104
  //sp 5
  sp_rates[5] += (fwd_rates[104] - rev_rates[104]);
  //sp 19
  sp_rates[19] += (fwd_rates[104] - rev_rates[104]);
  //sp 4
  sp_rates[4] -= (fwd_rates[104] - rev_rates[104]);
  //sp 20
  sp_rates[20] -= (fwd_rates[104] - rev_rates[104]);

  //rxn 105
  //sp 1
  sp_rates[1] += (fwd_rates[105] - rev_rates[105]);
  //sp 27
  sp_rates[27] += (fwd_rates[105] - rev_rates[105]);
  //sp 4
  sp_rates[4] -= (fwd_rates[105] - rev_rates[105]);
  //sp 21
  sp_rates[21] -= (fwd_rates[105] - rev_rates[105]);

  //rxn 106
  //sp 1
  sp_rates[1] += (fwd_rates[106] - rev_rates[106]);
  //sp 4
  sp_rates[4] -= (fwd_rates[106] - rev_rates[106]);
  //sp 28
  sp_rates[28] += (fwd_rates[106] - rev_rates[106]);
  //sp 22
  sp_rates[22] -= (fwd_rates[106] - rev_rates[106]);

  //rxn 107
  //sp 1
  sp_rates[1] += (fwd_rates[107] - rev_rates[107]);
  //sp 4
  sp_rates[4] -= (fwd_rates[107] - rev_rates[107]);
  //sp 29
  sp_rates[29] += (fwd_rates[107] - rev_rates[107]);
  //sp 22
  sp_rates[22] -= (fwd_rates[107] - rev_rates[107]);

  //rxn 108
  //sp 5
  sp_rates[5] += (fwd_rates[108] - rev_rates[108]);
  //sp 4
  sp_rates[4] -= (fwd_rates[108] - rev_rates[108]);
  //sp 21
  sp_rates[21] += (fwd_rates[108] - rev_rates[108]);
  //sp 22
  sp_rates[22] -= (fwd_rates[108] - rev_rates[108]);

  //rxn 109
  //sp 4
  sp_rates[4] -= (fwd_rates[109] - rev_rates[109]);
  //sp 12
  sp_rates[12] += (fwd_rates[109] - rev_rates[109]);
  //sp 22
  sp_rates[22] -= (fwd_rates[109] - rev_rates[109]);
  //sp 14
  sp_rates[14] += (fwd_rates[109] - rev_rates[109]);

  //rxn 110
  //sp 4
  sp_rates[4] -= (fwd_rates[110] - rev_rates[110]);
  //sp 5
  sp_rates[5] += (fwd_rates[110] - rev_rates[110]);
  //sp 22
  sp_rates[22] += (fwd_rates[110] - rev_rates[110]);
  //sp 23
  sp_rates[23] -= (fwd_rates[110] - rev_rates[110]);

  //rxn 111
  //sp 24
  sp_rates[24] -= (fwd_rates[111] - rev_rates[111]);
  //sp 4
  sp_rates[4] -= (fwd_rates[111] - rev_rates[111]);
  //sp 5
  sp_rates[5] += (fwd_rates[111] - rev_rates[111]);
  //sp 23
  sp_rates[23] += (fwd_rates[111] - rev_rates[111]);

  //rxn 112
  //sp 25
  sp_rates[25] += (fwd_rates[112] - rev_rates[112]);
  //sp 26
  sp_rates[26] -= (fwd_rates[112] - rev_rates[112]);
  //sp 4
  sp_rates[4] -= (fwd_rates[112] - rev_rates[112]);
  //sp 5
  sp_rates[5] += (fwd_rates[112] - rev_rates[112]);

  //rxn 113
  //sp 5
  sp_rates[5] += (fwd_rates[113] - rev_rates[113]);
  //sp 27
  sp_rates[27] += (fwd_rates[113] - rev_rates[113]);
  //sp 4
  sp_rates[4] -= (fwd_rates[113] - rev_rates[113]);
  //sp 28
  sp_rates[28] -= (fwd_rates[113] - rev_rates[113]);

  //rxn 114
  //sp 3
  sp_rates[3] += (fwd_rates[114] - rev_rates[114]);
  //sp 6
  sp_rates[6] -= 2.0 * (fwd_rates[114] - rev_rates[114]);
  //sp 7
  sp_rates[7] += (fwd_rates[114] - rev_rates[114]);

  //rxn 115
  //sp 3
  sp_rates[3] += (fwd_rates[115] - rev_rates[115]);
  //sp 6
  sp_rates[6] -= 2.0 * (fwd_rates[115] - rev_rates[115]);
  //sp 7
  sp_rates[7] += (fwd_rates[115] - rev_rates[115]);

  //rxn 116
  //sp 17
  sp_rates[17] += (fwd_rates[116] - rev_rates[116]);
  //sp 10
  sp_rates[10] -= (fwd_rates[116] - rev_rates[116]);
  //sp 4
  sp_rates[4] += (fwd_rates[116] - rev_rates[116]);
  //sp 6
  sp_rates[6] -= (fwd_rates[116] - rev_rates[116]);

  //rxn 117
  //sp 3
  sp_rates[3] += (fwd_rates[117] - rev_rates[117]);
  //sp 12
  sp_rates[12] -= (fwd_rates[117] - rev_rates[117]);
  //sp 13
  sp_rates[13] += (fwd_rates[117] - rev_rates[117]);
  //sp 6
  sp_rates[6] -= (fwd_rates[117] - rev_rates[117]);

  //rxn 118
  //sp 19
  sp_rates[19] += (fwd_rates[118] - rev_rates[118]);
  //sp 12
  sp_rates[12] -= (fwd_rates[118] - rev_rates[118]);
  //sp 4
  sp_rates[4] += (fwd_rates[118] - rev_rates[118]);
  //sp 6
  sp_rates[6] -= (fwd_rates[118] - rev_rates[118]);

  //rxn 119
  //sp 4
  sp_rates[4] += (fwd_rates[119] - rev_rates[119]);
  //sp 15
  sp_rates[15] += (fwd_rates[119] - rev_rates[119]);
  //sp 6
  sp_rates[6] -= (fwd_rates[119] - rev_rates[119]);
  //sp 14
  sp_rates[14] -= (fwd_rates[119] - rev_rates[119]);

  //rxn 120
  //sp 16
  sp_rates[16] += (fwd_rates[120] - rev_rates[120]);
  //sp 17
  sp_rates[17] -= (fwd_rates[120] - rev_rates[120]);
  //sp 6
  sp_rates[6] -= (fwd_rates[120] - rev_rates[120]);
  //sp 7
  sp_rates[7] += (fwd_rates[120] - rev_rates[120]);

  //rxn 121
  //sp 8
  sp_rates[8] -= (fwd_rates[121] - rev_rates[121]);
  //sp 2
  sp_rates[2] += (fwd_rates[121] - rev_rates[121]);
  //sp 3
  sp_rates[3] -= (fwd_rates[121] - rev_rates[121]);
  //sp 14
  sp_rates[14] += (fwd_rates[121] - rev_rates[121]);

  //rxn 122
  //sp 8
  sp_rates[8] -= (fwd_rates[122] - rev_rates[122]);
  //sp 1
  sp_rates[1] += (fwd_rates[122] - rev_rates[122]);
  //sp 10
  sp_rates[10] -= (fwd_rates[122] - rev_rates[122]);
  //sp 21
  sp_rates[21] += (fwd_rates[122] - rev_rates[122]);

  //rxn 123
  //sp 8
  sp_rates[8] -= (fwd_rates[123] - rev_rates[123]);
  //sp 1
  sp_rates[1] += (fwd_rates[123] - rev_rates[123]);
  //sp 12
  sp_rates[12] -= (fwd_rates[123] - rev_rates[123]);
  //sp 22
  sp_rates[22] += (fwd_rates[123] - rev_rates[123]);

  //rxn 124
  //sp 16
  sp_rates[16] += (fwd_rates[124] - rev_rates[124]);
  //sp 9
  sp_rates[9] -= (fwd_rates[124] - rev_rates[124]);
  //sp 2
  sp_rates[2] += (fwd_rates[124] - rev_rates[124]);
  //sp 3
  sp_rates[3] -= (fwd_rates[124] - rev_rates[124]);

  //rxn 125
  //sp 0
  sp_rates[0] -= (fwd_rates[125] - rev_rates[125]);
  //sp 9
  sp_rates[9] -= (fwd_rates[125] - rev_rates[125]);
  //sp 10
  sp_rates[10] += (fwd_rates[125] - rev_rates[125]);
  //sp 1
  sp_rates[1] += (fwd_rates[125] - rev_rates[125]);

  //rxn 126
  //sp 9
  sp_rates[9] -= (fwd_rates[126] - rev_rates[126]);
  //sp 5
  sp_rates[5] -= (fwd_rates[126] - rev_rates[126]);
  //sp 1
  sp_rates[1] += (fwd_rates[126] - rev_rates[126]);
  //sp 17
  sp_rates[17] += (fwd_rates[126] - rev_rates[126]);

  //rxn 127
  //sp 9
  sp_rates[9] -= (fwd_rates[127] - rev_rates[127]);
  //sp 10
  sp_rates[10] -= (fwd_rates[127] - rev_rates[127]);
  //sp 1
  sp_rates[1] += (fwd_rates[127] - rev_rates[127]);
  //sp 22
  sp_rates[22] += (fwd_rates[127] - rev_rates[127]);

  //rxn 128
  //sp 9
  sp_rates[9] -= (fwd_rates[128] - rev_rates[128]);
  //sp 12
  sp_rates[12] -= (fwd_rates[128] - rev_rates[128]);
  //sp 1
  sp_rates[1] += (fwd_rates[128] - rev_rates[128]);
  //sp 23
  sp_rates[23] += (fwd_rates[128] - rev_rates[128]);

  //rxn 129
  //sp 24
  sp_rates[24] += (fwd_rates[129] - rev_rates[129]);
  //sp 9
  sp_rates[9] -= (fwd_rates[129] - rev_rates[129]);
  //sp 13
  sp_rates[13] -= (fwd_rates[129] - rev_rates[129]);
  //sp 1
  sp_rates[1] += (fwd_rates[129] - rev_rates[129]);

  //rxn 130
  //sp 9
  sp_rates[9] -= (fwd_rates[130] - rev_rates[130]) * pres_mod[21];
  //sp 27
  sp_rates[27] += (fwd_rates[130] - rev_rates[130]) * pres_mod[21];
  //sp 14
  sp_rates[14] -= (fwd_rates[130] - rev_rates[130]) * pres_mod[21];

  //rxn 131
  //sp 16
  sp_rates[16] += (fwd_rates[131] - rev_rates[131]);
  //sp 9
  sp_rates[9] -= (fwd_rates[131] - rev_rates[131]);
  //sp 14
  sp_rates[14] += (fwd_rates[131] - rev_rates[131]);
  //sp 15
  sp_rates[15] -= (fwd_rates[131] - rev_rates[131]);

  //rxn 132
  //sp 9
  sp_rates[9] -= (fwd_rates[132] - rev_rates[132]);
  //sp 28
  sp_rates[28] += (fwd_rates[132] - rev_rates[132]);
  //sp 17
  sp_rates[17] -= (fwd_rates[132] - rev_rates[132]);
  //sp 1
  sp_rates[1] += (fwd_rates[132] - rev_rates[132]);

  //rxn 133
  //sp 9
  sp_rates[9] -= (fwd_rates[133] - rev_rates[133]);
  //sp 27
  sp_rates[27] -= (fwd_rates[133] - rev_rates[133]);
  //sp 14
  sp_rates[14] += (fwd_rates[133] - rev_rates[133]);
  //sp 22
  sp_rates[22] += (fwd_rates[133] - rev_rates[133]);

  //rxn 134
  //sp 1
  sp_rates[1] += fwd_rates[134];
  //sp 3
  sp_rates[3] -= fwd_rates[134];
  //sp 4
  sp_rates[4] += fwd_rates[134];
  //sp 10
  sp_rates[10] -= fwd_rates[134];
  //sp 14
  sp_rates[14] += fwd_rates[134];

  //rxn 135
  //sp 0
  sp_rates[0] -= (fwd_rates[135] - rev_rates[134]);
  //sp 1
  sp_rates[1] += (fwd_rates[135] - rev_rates[134]);
  //sp 10
  sp_rates[10] -= (fwd_rates[135] - rev_rates[134]);
  //sp 12
  sp_rates[12] += (fwd_rates[135] - rev_rates[134]);

  //rxn 136
  //sp 0
  sp_rates[0] += (fwd_rates[136] - rev_rates[135]);
  //sp 10
  sp_rates[10] -= 2.0 * (fwd_rates[136] - rev_rates[135]);
  //sp 22
  sp_rates[22] += (fwd_rates[136] - rev_rates[135]);

  //rxn 137
  //sp 24
  sp_rates[24] += (fwd_rates[137] - rev_rates[136]);
  //sp 1
  sp_rates[1] += (fwd_rates[137] - rev_rates[136]);
  //sp 10
  sp_rates[10] -= (fwd_rates[137] - rev_rates[136]);
  //sp 12
  sp_rates[12] -= (fwd_rates[137] - rev_rates[136]);

  //rxn 138
  //sp 10
  sp_rates[10] -= (fwd_rates[138] - rev_rates[137]);
  //sp 12
  sp_rates[12] += 2.0 * (fwd_rates[138] - rev_rates[137]);
  //sp 13
  sp_rates[13] -= (fwd_rates[138] - rev_rates[137]);

  //rxn 139
  //sp 10
  sp_rates[10] -= (fwd_rates[139] - rev_rates[138]) * pres_mod[22];
  //sp 28
  sp_rates[28] += (fwd_rates[139] - rev_rates[138]) * pres_mod[22];
  //sp 14
  sp_rates[14] -= (fwd_rates[139] - rev_rates[138]) * pres_mod[22];

  //rxn 140
  //sp 10
  sp_rates[10] -= (fwd_rates[140] - rev_rates[139]);
  //sp 27
  sp_rates[27] -= (fwd_rates[140] - rev_rates[139]);
  //sp 14
  sp_rates[14] += (fwd_rates[140] - rev_rates[139]);
  //sp 23
  sp_rates[23] += (fwd_rates[140] - rev_rates[139]);

  //rxn 141
  //sp 10
  sp_rates[10] += (fwd_rates[141] - rev_rates[140]);
  //sp 11
  sp_rates[11] -= (fwd_rates[141] - rev_rates[140]);

  //rxn 142
  //sp 10
  sp_rates[10] += (fwd_rates[142] - rev_rates[141]);
  //sp 11
  sp_rates[11] -= (fwd_rates[142] - rev_rates[141]);

  //rxn 143
  //sp 1
  sp_rates[1] += (fwd_rates[143] - rev_rates[142]);
  //sp 3
  sp_rates[3] -= (fwd_rates[143] - rev_rates[142]);
  //sp 4
  sp_rates[4] += (fwd_rates[143] - rev_rates[142]);
  //sp 11
  sp_rates[11] -= (fwd_rates[143] - rev_rates[142]);
  //sp 14
  sp_rates[14] += (fwd_rates[143] - rev_rates[142]);

  //rxn 144
  //sp 3
  sp_rates[3] -= (fwd_rates[144] - rev_rates[143]);
  //sp 11
  sp_rates[11] -= (fwd_rates[144] - rev_rates[143]);
  //sp 5
  sp_rates[5] += (fwd_rates[144] - rev_rates[143]);
  //sp 14
  sp_rates[14] += (fwd_rates[144] - rev_rates[143]);

  //rxn 145
  //sp 0
  sp_rates[0] -= (fwd_rates[145] - rev_rates[144]);
  //sp 1
  sp_rates[1] += (fwd_rates[145] - rev_rates[144]);
  //sp 11
  sp_rates[11] -= (fwd_rates[145] - rev_rates[144]);
  //sp 12
  sp_rates[12] += (fwd_rates[145] - rev_rates[144]);

  //rxn 146
  //sp 11
  sp_rates[11] -= (fwd_rates[146] - rev_rates[145]) * pres_mod[23];
  //sp 20
  sp_rates[20] += (fwd_rates[146] - rev_rates[145]) * pres_mod[23];
  //sp 5
  sp_rates[5] -= (fwd_rates[146] - rev_rates[145]) * pres_mod[23];

  //rxn 147
  //sp 10
  sp_rates[10] += (fwd_rates[147] - rev_rates[146]);
  //sp 11
  sp_rates[11] -= (fwd_rates[147] - rev_rates[146]);

  //rxn 148
  //sp 24
  sp_rates[24] += (fwd_rates[148] - rev_rates[147]);
  //sp 1
  sp_rates[1] += (fwd_rates[148] - rev_rates[147]);
  //sp 11
  sp_rates[11] -= (fwd_rates[148] - rev_rates[147]);
  //sp 12
  sp_rates[12] -= (fwd_rates[148] - rev_rates[147]);

  //rxn 149
  //sp 11
  sp_rates[11] -= (fwd_rates[149] - rev_rates[148]);
  //sp 12
  sp_rates[12] += 2.0 * (fwd_rates[149] - rev_rates[148]);
  //sp 13
  sp_rates[13] -= (fwd_rates[149] - rev_rates[148]);

  //rxn 150
  //sp 10
  sp_rates[10] += (fwd_rates[150] - rev_rates[149]);
  //sp 11
  sp_rates[11] -= (fwd_rates[150] - rev_rates[149]);

  //rxn 151
  //sp 10
  sp_rates[10] += (fwd_rates[151] - rev_rates[150]);
  //sp 11
  sp_rates[11] -= (fwd_rates[151] - rev_rates[150]);

  //rxn 152
  //sp 17
  sp_rates[17] += (fwd_rates[152] - rev_rates[151]);
  //sp 11
  sp_rates[11] -= (fwd_rates[152] - rev_rates[151]);
  //sp 14
  sp_rates[14] += (fwd_rates[152] - rev_rates[151]);
  //sp 15
  sp_rates[15] -= (fwd_rates[152] - rev_rates[151]);

  //rxn 153
  //sp 25
  sp_rates[25] += (fwd_rates[153] - rev_rates[152]);
  //sp 26
  sp_rates[26] -= (fwd_rates[153] - rev_rates[152]);
  //sp 11
  sp_rates[11] -= (fwd_rates[153] - rev_rates[152]);
  //sp 12
  sp_rates[12] += (fwd_rates[153] - rev_rates[152]);

  //rxn 154
  //sp 19
  sp_rates[19] += (fwd_rates[154] - rev_rates[153]);
  //sp 2
  sp_rates[2] += (fwd_rates[154] - rev_rates[153]);
  //sp 3
  sp_rates[3] -= (fwd_rates[154] - rev_rates[153]);
  //sp 12
  sp_rates[12] -= (fwd_rates[154] - rev_rates[153]);

  //rxn 155
  //sp 17
  sp_rates[17] += (fwd_rates[155] - rev_rates[154]);
  //sp 3
  sp_rates[3] -= (fwd_rates[155] - rev_rates[154]);
  //sp 12
  sp_rates[12] -= (fwd_rates[155] - rev_rates[154]);
  //sp 4
  sp_rates[4] += (fwd_rates[155] - rev_rates[154]);

  //rxn 156
  //sp 12
  sp_rates[12] -= (fwd_rates[156] - rev_rates[155]);
  //sp 13
  sp_rates[13] += (fwd_rates[156] - rev_rates[155]);
  //sp 6
  sp_rates[6] += (fwd_rates[156] - rev_rates[155]);
  //sp 7
  sp_rates[7] -= (fwd_rates[156] - rev_rates[155]);

  //rxn 157
  //sp 26
  sp_rates[26] += (fwd_rates[157] - rev_rates[156]) * pres_mod[24];
  //sp 12
  sp_rates[12] -= 2.0 * (fwd_rates[157] - rev_rates[156]) * pres_mod[24];

  //rxn 158
  //sp 1
  sp_rates[1] += (fwd_rates[158] - rev_rates[157]);
  //sp 12
  sp_rates[12] -= 2.0 * (fwd_rates[158] - rev_rates[157]);
  //sp 25
  sp_rates[25] += (fwd_rates[158] - rev_rates[157]);

  //rxn 159
  //sp 16
  sp_rates[16] -= (fwd_rates[159] - rev_rates[158]);
  //sp 12
  sp_rates[12] -= (fwd_rates[159] - rev_rates[158]);
  //sp 13
  sp_rates[13] += (fwd_rates[159] - rev_rates[158]);
  //sp 14
  sp_rates[14] += (fwd_rates[159] - rev_rates[158]);

  //rxn 160
  //sp 16
  sp_rates[16] += (fwd_rates[160] - rev_rates[159]);
  //sp 17
  sp_rates[17] -= (fwd_rates[160] - rev_rates[159]);
  //sp 12
  sp_rates[12] -= (fwd_rates[160] - rev_rates[159]);
  //sp 13
  sp_rates[13] += (fwd_rates[160] - rev_rates[159]);

  //rxn 161
  //sp 18
  sp_rates[18] += (fwd_rates[161] - rev_rates[160]);
  //sp 13
  sp_rates[13] += (fwd_rates[161] - rev_rates[160]);
  //sp 12
  sp_rates[12] -= (fwd_rates[161] - rev_rates[160]);
  //sp 20
  sp_rates[20] -= (fwd_rates[161] - rev_rates[160]);

  //rxn 162
  //sp 13
  sp_rates[13] += (fwd_rates[162] - rev_rates[161]);
  //sp 19
  sp_rates[19] += (fwd_rates[162] - rev_rates[161]);
  //sp 12
  sp_rates[12] -= (fwd_rates[162] - rev_rates[161]);
  //sp 20
  sp_rates[20] -= (fwd_rates[162] - rev_rates[161]);

  //rxn 163
  //sp 24
  sp_rates[24] -= (fwd_rates[163] - rev_rates[162]);
  //sp 12
  sp_rates[12] -= (fwd_rates[163] - rev_rates[162]);
  //sp 13
  sp_rates[13] += (fwd_rates[163] - rev_rates[162]);
  //sp 23
  sp_rates[23] += (fwd_rates[163] - rev_rates[162]);

  //rxn 164
  //sp 25
  sp_rates[25] += (fwd_rates[164] - rev_rates[163]);
  //sp 26
  sp_rates[26] -= (fwd_rates[164] - rev_rates[163]);
  //sp 12
  sp_rates[12] -= (fwd_rates[164] - rev_rates[163]);
  //sp 13
  sp_rates[13] += (fwd_rates[164] - rev_rates[163]);

  //rxn 165
  //sp 16
  sp_rates[16] -= (fwd_rates[165] - rev_rates[164]);
  //sp 1
  sp_rates[1] += (fwd_rates[165] - rev_rates[164]);
  //sp 14
  sp_rates[14] += (fwd_rates[165] - rev_rates[164]);

  //rxn 166
  //sp 16
  sp_rates[16] -= (fwd_rates[166] - rev_rates[165]) * pres_mod[25];
  //sp 1
  sp_rates[1] += (fwd_rates[166] - rev_rates[165]) * pres_mod[25];
  //sp 14
  sp_rates[14] += (fwd_rates[166] - rev_rates[165]) * pres_mod[25];

  //rxn 167
  //sp 16
  sp_rates[16] -= (fwd_rates[167] - rev_rates[166]);
  //sp 3
  sp_rates[3] -= (fwd_rates[167] - rev_rates[166]);
  //sp 6
  sp_rates[6] += (fwd_rates[167] - rev_rates[166]);
  //sp 14
  sp_rates[14] += (fwd_rates[167] - rev_rates[166]);

  //rxn 168
  //sp 17
  sp_rates[17] += (fwd_rates[168] - rev_rates[167]);
  //sp 18
  sp_rates[18] -= (fwd_rates[168] - rev_rates[167]);
  //sp 3
  sp_rates[3] -= (fwd_rates[168] - rev_rates[167]);
  //sp 6
  sp_rates[6] += (fwd_rates[168] - rev_rates[167]);

  //rxn 169
  //sp 3
  sp_rates[3] -= (fwd_rates[169] - rev_rates[168]);
  //sp 17
  sp_rates[17] += (fwd_rates[169] - rev_rates[168]);
  //sp 19
  sp_rates[19] -= (fwd_rates[169] - rev_rates[168]);
  //sp 6
  sp_rates[6] += (fwd_rates[169] - rev_rates[168]);

  //rxn 170
  //sp 16
  sp_rates[16] += (fwd_rates[170] - rev_rates[169]);
  //sp 3
  sp_rates[3] -= (fwd_rates[170] - rev_rates[169]);
  //sp 21
  sp_rates[21] -= (fwd_rates[170] - rev_rates[169]);
  //sp 14
  sp_rates[14] += (fwd_rates[170] - rev_rates[169]);

  //rxn 171
  //sp 0
  sp_rates[0] -= (fwd_rates[171] - rev_rates[170]);
  //sp 1
  sp_rates[1] += (fwd_rates[171] - rev_rates[170]);
  //sp 21
  sp_rates[21] -= (fwd_rates[171] - rev_rates[170]);
  //sp 22
  sp_rates[22] += (fwd_rates[171] - rev_rates[170]);

  //rxn 172
  //sp 16
  sp_rates[16] += (fwd_rates[172] - rev_rates[171]);
  //sp 17
  sp_rates[17] += (fwd_rates[172] - rev_rates[171]);
  //sp 3
  sp_rates[3] -= (fwd_rates[172] - rev_rates[171]);
  //sp 23
  sp_rates[23] -= (fwd_rates[172] - rev_rates[171]);

  //rxn 173
  //sp 24
  sp_rates[24] -= (fwd_rates[173] - rev_rates[172]) * pres_mod[26];
  //sp 0
  sp_rates[0] += (fwd_rates[173] - rev_rates[172]) * pres_mod[26];
  //sp 22
  sp_rates[22] += (fwd_rates[173] - rev_rates[172]) * pres_mod[26];

  //rxn 174
  //sp 24
  sp_rates[24] += (fwd_rates[174] - rev_rates[173]);
  //sp 25
  sp_rates[25] -= (fwd_rates[174] - rev_rates[173]);
  //sp 3
  sp_rates[3] -= (fwd_rates[174] - rev_rates[173]);
  //sp 6
  sp_rates[6] += (fwd_rates[174] - rev_rates[173]);

  //rxn 175
  //sp 3
  sp_rates[3] -= (fwd_rates[175] - rev_rates[174]);
  //sp 27
  sp_rates[27] -= (fwd_rates[175] - rev_rates[174]);
  //sp 4
  sp_rates[4] += (fwd_rates[175] - rev_rates[174]);
  //sp 14
  sp_rates[14] += 2.0 * (fwd_rates[175] - rev_rates[174]);

  //rxn 176
  //sp 27
  sp_rates[27] -= 2.0 * (fwd_rates[176] - rev_rates[175]);
  //sp 14
  sp_rates[14] += 2.0 * (fwd_rates[176] - rev_rates[175]);
  //sp 22
  sp_rates[22] += (fwd_rates[176] - rev_rates[175]);

  //rxn 177
  //sp 2
  sp_rates[2] += (fwd_rates[177] - rev_rates[176]);
  //sp 35
  sp_rates[35] = -(fwd_rates[177] - rev_rates[176]);
  //sp 47
  (*dy_N) = (fwd_rates[177] - rev_rates[176]);
  //sp 30
  sp_rates[30] = -(fwd_rates[177] - rev_rates[176]);

  //rxn 178
  //sp 35
  sp_rates[35] += (fwd_rates[178] - rev_rates[177]);
  //sp 2
  sp_rates[2] += (fwd_rates[178] - rev_rates[177]);
  //sp 3
  sp_rates[3] -= (fwd_rates[178] - rev_rates[177]);
  //sp 30
  sp_rates[30] -= (fwd_rates[178] - rev_rates[177]);

  //rxn 179
  //sp 1
  sp_rates[1] += (fwd_rates[179] - rev_rates[178]);
  //sp 35
  sp_rates[35] += (fwd_rates[179] - rev_rates[178]);
  //sp 4
  sp_rates[4] -= (fwd_rates[179] - rev_rates[178]);
  //sp 30
  sp_rates[30] -= (fwd_rates[179] - rev_rates[178]);

  //rxn 180
  //sp 2
  sp_rates[2] -= (fwd_rates[180] - rev_rates[179]);
  //sp 3
  sp_rates[3] += (fwd_rates[180] - rev_rates[179]);
  //sp 47
  (*dy_N) += (fwd_rates[180] - rev_rates[179]);
  //sp 37
  sp_rates[37] = -(fwd_rates[180] - rev_rates[179]);

  //rxn 181
  //sp 2
  sp_rates[2] -= (fwd_rates[181] - rev_rates[180]);
  //sp 35
  sp_rates[35] += 2.0 * (fwd_rates[181] - rev_rates[180]);
  //sp 37
  sp_rates[37] -= (fwd_rates[181] - rev_rates[180]);

  //rxn 182
  //sp 1
  sp_rates[1] -= (fwd_rates[182] - rev_rates[181]);
  //sp 4
  sp_rates[4] += (fwd_rates[182] - rev_rates[181]);
  //sp 47
  (*dy_N) += (fwd_rates[182] - rev_rates[181]);
  //sp 37
  sp_rates[37] -= (fwd_rates[182] - rev_rates[181]);

  //rxn 183
  //sp 4
  sp_rates[4] -= (fwd_rates[183] - rev_rates[182]);
  //sp 37
  sp_rates[37] -= (fwd_rates[183] - rev_rates[182]);
  //sp 47
  (*dy_N) += (fwd_rates[183] - rev_rates[182]);
  //sp 6
  sp_rates[6] += (fwd_rates[183] - rev_rates[182]);

  //rxn 184
  //sp 2
  sp_rates[2] += (fwd_rates[184] - rev_rates[183]) * pres_mod[27];
  //sp 47
  (*dy_N) += (fwd_rates[184] - rev_rates[183]) * pres_mod[27];
  //sp 37
  sp_rates[37] -= (fwd_rates[184] - rev_rates[183]) * pres_mod[27];

  //rxn 185
  //sp 35
  sp_rates[35] -= (fwd_rates[185] - rev_rates[184]);
  //sp 36
  sp_rates[36] = (fwd_rates[185] - rev_rates[184]);
  //sp 4
  sp_rates[4] += (fwd_rates[185] - rev_rates[184]);
  //sp 6
  sp_rates[6] -= (fwd_rates[185] - rev_rates[184]);

  //rxn 186
  //sp 2
  sp_rates[2] -= (fwd_rates[186] - rev_rates[185]) * pres_mod[28];
  //sp 35
  sp_rates[35] -= (fwd_rates[186] - rev_rates[185]) * pres_mod[28];
  //sp 36
  sp_rates[36] += (fwd_rates[186] - rev_rates[185]) * pres_mod[28];

  //rxn 187
  //sp 3
  sp_rates[3] += (fwd_rates[187] - rev_rates[186]);
  //sp 2
  sp_rates[2] -= (fwd_rates[187] - rev_rates[186]);
  //sp 35
  sp_rates[35] += (fwd_rates[187] - rev_rates[186]);
  //sp 36
  sp_rates[36] -= (fwd_rates[187] - rev_rates[186]);

  //rxn 188
  //sp 1
  sp_rates[1] -= (fwd_rates[188] - rev_rates[187]);
  //sp 35
  sp_rates[35] += (fwd_rates[188] - rev_rates[187]);
  //sp 36
  sp_rates[36] -= (fwd_rates[188] - rev_rates[187]);
  //sp 4
  sp_rates[4] += (fwd_rates[188] - rev_rates[187]);

  //rxn 189
  //sp 1
  sp_rates[1] += (fwd_rates[189] - rev_rates[188]);
  //sp 2
  sp_rates[2] -= (fwd_rates[189] - rev_rates[188]);
  //sp 35
  sp_rates[35] += (fwd_rates[189] - rev_rates[188]);
  //sp 31
  sp_rates[31] = -(fwd_rates[189] - rev_rates[188]);

  //rxn 190
  //sp 0
  sp_rates[0] += (fwd_rates[190] - rev_rates[189]);
  //sp 1
  sp_rates[1] -= (fwd_rates[190] - rev_rates[189]);
  //sp 30
  sp_rates[30] += (fwd_rates[190] - rev_rates[189]);
  //sp 31
  sp_rates[31] -= (fwd_rates[190] - rev_rates[189]);

  //rxn 191
  //sp 1
  sp_rates[1] += (fwd_rates[191] - rev_rates[190]);
  //sp 4
  sp_rates[4] -= (fwd_rates[191] - rev_rates[190]);
  //sp 38
  sp_rates[38] = (fwd_rates[191] - rev_rates[190]);
  //sp 31
  sp_rates[31] -= (fwd_rates[191] - rev_rates[190]);

  //rxn 192
  //sp 4
  sp_rates[4] -= (fwd_rates[192] - rev_rates[191]);
  //sp 5
  sp_rates[5] += (fwd_rates[192] - rev_rates[191]);
  //sp 30
  sp_rates[30] += (fwd_rates[192] - rev_rates[191]);
  //sp 31
  sp_rates[31] -= (fwd_rates[192] - rev_rates[191]);

  //rxn 193
  //sp 2
  sp_rates[2] += (fwd_rates[193] - rev_rates[192]);
  //sp 3
  sp_rates[3] -= (fwd_rates[193] - rev_rates[192]);
  //sp 38
  sp_rates[38] += (fwd_rates[193] - rev_rates[192]);
  //sp 31
  sp_rates[31] -= (fwd_rates[193] - rev_rates[192]);

  //rxn 194
  //sp 35
  sp_rates[35] += (fwd_rates[194] - rev_rates[193]);
  //sp 3
  sp_rates[3] -= (fwd_rates[194] - rev_rates[193]);
  //sp 4
  sp_rates[4] += (fwd_rates[194] - rev_rates[193]);
  //sp 31
  sp_rates[31] -= (fwd_rates[194] - rev_rates[193]);

  //rxn 195
  //sp 1
  sp_rates[1] += (fwd_rates[195] - rev_rates[194]);
  //sp 47
  (*dy_N) += (fwd_rates[195] - rev_rates[194]);
  //sp 30
  sp_rates[30] -= (fwd_rates[195] - rev_rates[194]);
  //sp 31
  sp_rates[31] -= (fwd_rates[195] - rev_rates[194]);

  //rxn 196
  //sp 0
  sp_rates[0] += (fwd_rates[196] - rev_rates[195]);
  //sp 5
  sp_rates[5] -= (fwd_rates[196] - rev_rates[195]);
  //sp 38
  sp_rates[38] += (fwd_rates[196] - rev_rates[195]);
  //sp 31
  sp_rates[31] -= (fwd_rates[196] - rev_rates[195]);

  //rxn 197
  //sp 35
  sp_rates[35] -= (fwd_rates[197] - rev_rates[196]);
  //sp 47
  (*dy_N) += (fwd_rates[197] - rev_rates[196]);
  //sp 4
  sp_rates[4] += (fwd_rates[197] - rev_rates[196]);
  //sp 31
  sp_rates[31] -= (fwd_rates[197] - rev_rates[196]);

  //rxn 198
  //sp 1
  sp_rates[1] += (fwd_rates[198] - rev_rates[197]);
  //sp 35
  sp_rates[35] -= (fwd_rates[198] - rev_rates[197]);
  //sp 37
  sp_rates[37] += (fwd_rates[198] - rev_rates[197]);
  //sp 31
  sp_rates[31] -= (fwd_rates[198] - rev_rates[197]);

  //rxn 199
  //sp 32
  sp_rates[32] = -(fwd_rates[199] - rev_rates[198]);
  //sp 2
  sp_rates[2] -= (fwd_rates[199] - rev_rates[198]);
  //sp 4
  sp_rates[4] += (fwd_rates[199] - rev_rates[198]);
  //sp 31
  sp_rates[31] += (fwd_rates[199] - rev_rates[198]);

  //rxn 200
  //sp 32
  sp_rates[32] -= (fwd_rates[200] - rev_rates[199]);
  //sp 1
  sp_rates[1] += (fwd_rates[200] - rev_rates[199]);
  //sp 2
  sp_rates[2] -= (fwd_rates[200] - rev_rates[199]);
  //sp 38
  sp_rates[38] += (fwd_rates[200] - rev_rates[199]);

  //rxn 201
  //sp 32
  sp_rates[32] -= (fwd_rates[201] - rev_rates[200]);
  //sp 1
  sp_rates[1] -= (fwd_rates[201] - rev_rates[200]);
  //sp 0
  sp_rates[0] += (fwd_rates[201] - rev_rates[200]);
  //sp 31
  sp_rates[31] += (fwd_rates[201] - rev_rates[200]);

  //rxn 202
  //sp 32
  sp_rates[32] -= (fwd_rates[202] - rev_rates[201]);
  //sp 4
  sp_rates[4] -= (fwd_rates[202] - rev_rates[201]);
  //sp 5
  sp_rates[5] += (fwd_rates[202] - rev_rates[201]);
  //sp 31
  sp_rates[31] += (fwd_rates[202] - rev_rates[201]);

  //rxn 203
  //sp 1
  sp_rates[1] += (fwd_rates[203] - rev_rates[202]);
  //sp 34
  sp_rates[34] = -(fwd_rates[203] - rev_rates[202]);
  //sp 47
  (*dy_N) += (fwd_rates[203] - rev_rates[202]);

  //rxn 204
  //sp 1
  sp_rates[1] += (fwd_rates[204] - rev_rates[203]) * pres_mod[29];
  //sp 34
  sp_rates[34] -= (fwd_rates[204] - rev_rates[203]) * pres_mod[29];
  //sp 47
  (*dy_N) += (fwd_rates[204] - rev_rates[203]) * pres_mod[29];

  //rxn 205
  //sp 34
  sp_rates[34] -= (fwd_rates[205] - rev_rates[204]);
  //sp 3
  sp_rates[3] -= (fwd_rates[205] - rev_rates[204]);
  //sp 47
  (*dy_N) += (fwd_rates[205] - rev_rates[204]);
  //sp 6
  sp_rates[6] += (fwd_rates[205] - rev_rates[204]);

  //rxn 206
  //sp 34
  sp_rates[34] -= (fwd_rates[206] - rev_rates[205]);
  //sp 2
  sp_rates[2] -= (fwd_rates[206] - rev_rates[205]);
  //sp 4
  sp_rates[4] += (fwd_rates[206] - rev_rates[205]);
  //sp 47
  (*dy_N) += (fwd_rates[206] - rev_rates[205]);

  //rxn 207
  //sp 35
  sp_rates[35] += (fwd_rates[207] - rev_rates[206]);
  //sp 34
  sp_rates[34] -= (fwd_rates[207] - rev_rates[206]);
  //sp 2
  sp_rates[2] -= (fwd_rates[207] - rev_rates[206]);
  //sp 31
  sp_rates[31] += (fwd_rates[207] - rev_rates[206]);

  //rxn 208
  //sp 0
  sp_rates[0] += (fwd_rates[208] - rev_rates[207]);
  //sp 1
  sp_rates[1] -= (fwd_rates[208] - rev_rates[207]);
  //sp 34
  sp_rates[34] -= (fwd_rates[208] - rev_rates[207]);
  //sp 47
  (*dy_N) += (fwd_rates[208] - rev_rates[207]);

  //rxn 209
  //sp 34
  sp_rates[34] -= (fwd_rates[209] - rev_rates[208]);
  //sp 4
  sp_rates[4] -= (fwd_rates[209] - rev_rates[208]);
  //sp 5
  sp_rates[5] += (fwd_rates[209] - rev_rates[208]);
  //sp 47
  (*dy_N) += (fwd_rates[209] - rev_rates[208]);

  //rxn 210
  //sp 34
  sp_rates[34] -= (fwd_rates[210] - rev_rates[209]);
  //sp 12
  sp_rates[12] -= (fwd_rates[210] - rev_rates[209]);
  //sp 13
  sp_rates[13] += (fwd_rates[210] - rev_rates[209]);
  //sp 47
  (*dy_N) += (fwd_rates[210] - rev_rates[209]);

  //rxn 211
  //sp 1
  sp_rates[1] -= (fwd_rates[211] - rev_rates[210]) * pres_mod[30];
  //sp 35
  sp_rates[35] -= (fwd_rates[211] - rev_rates[210]) * pres_mod[30];
  //sp 38
  sp_rates[38] += (fwd_rates[211] - rev_rates[210]) * pres_mod[30];

  //rxn 212
  //sp 2
  sp_rates[2] -= (fwd_rates[212] - rev_rates[211]);
  //sp 35
  sp_rates[35] += (fwd_rates[212] - rev_rates[211]);
  //sp 4
  sp_rates[4] += (fwd_rates[212] - rev_rates[211]);
  //sp 38
  sp_rates[38] -= (fwd_rates[212] - rev_rates[211]);

  //rxn 213
  //sp 0
  sp_rates[0] += (fwd_rates[213] - rev_rates[212]);
  //sp 1
  sp_rates[1] -= (fwd_rates[213] - rev_rates[212]);
  //sp 35
  sp_rates[35] += (fwd_rates[213] - rev_rates[212]);
  //sp 38
  sp_rates[38] -= (fwd_rates[213] - rev_rates[212]);

  //rxn 214
  //sp 35
  sp_rates[35] += (fwd_rates[214] - rev_rates[213]);
  //sp 4
  sp_rates[4] -= (fwd_rates[214] - rev_rates[213]);
  //sp 5
  sp_rates[5] += (fwd_rates[214] - rev_rates[213]);
  //sp 38
  sp_rates[38] -= (fwd_rates[214] - rev_rates[213]);

  //rxn 215
  //sp 35
  sp_rates[35] += (fwd_rates[215] - rev_rates[214]);
  //sp 3
  sp_rates[3] -= (fwd_rates[215] - rev_rates[214]);
  //sp 38
  sp_rates[38] -= (fwd_rates[215] - rev_rates[214]);
  //sp 6
  sp_rates[6] += (fwd_rates[215] - rev_rates[214]);

  //rxn 216
  //sp 2
  sp_rates[2] -= (fwd_rates[216] - rev_rates[215]);
  //sp 30
  sp_rates[30] += (fwd_rates[216] - rev_rates[215]);
  //sp 14
  sp_rates[14] += (fwd_rates[216] - rev_rates[215]);
  //sp 39
  sp_rates[39] = -(fwd_rates[216] - rev_rates[215]);

  //rxn 217
  //sp 1
  sp_rates[1] += (fwd_rates[217] - rev_rates[216]);
  //sp 4
  sp_rates[4] -= (fwd_rates[217] - rev_rates[216]);
  //sp 46
  sp_rates[46] = (fwd_rates[217] - rev_rates[216]);
  //sp 39
  sp_rates[39] -= (fwd_rates[217] - rev_rates[216]);

  //rxn 218
  //sp 40
  sp_rates[40] = (fwd_rates[218] - rev_rates[217]);
  //sp 4
  sp_rates[4] += (fwd_rates[218] - rev_rates[217]);
  //sp 5
  sp_rates[5] -= (fwd_rates[218] - rev_rates[217]);
  //sp 39
  sp_rates[39] -= (fwd_rates[218] - rev_rates[217]);

  //rxn 219
  //sp 2
  sp_rates[2] += (fwd_rates[219] - rev_rates[218]);
  //sp 3
  sp_rates[3] -= (fwd_rates[219] - rev_rates[218]);
  //sp 46
  sp_rates[46] += (fwd_rates[219] - rev_rates[218]);
  //sp 39
  sp_rates[39] -= (fwd_rates[219] - rev_rates[218]);

  //rxn 220
  //sp 0
  sp_rates[0] -= (fwd_rates[220] - rev_rates[219]);
  //sp 1
  sp_rates[1] += (fwd_rates[220] - rev_rates[219]);
  //sp 40
  sp_rates[40] += (fwd_rates[220] - rev_rates[219]);
  //sp 39
  sp_rates[39] -= (fwd_rates[220] - rev_rates[219]);

  //rxn 221
  //sp 2
  sp_rates[2] -= (fwd_rates[221] - rev_rates[220]);
  //sp 35
  sp_rates[35] += (fwd_rates[221] - rev_rates[220]);
  //sp 46
  sp_rates[46] -= (fwd_rates[221] - rev_rates[220]);
  //sp 14
  sp_rates[14] += (fwd_rates[221] - rev_rates[220]);

  //rxn 222
  //sp 1
  sp_rates[1] -= (fwd_rates[222] - rev_rates[221]);
  //sp 14
  sp_rates[14] += (fwd_rates[222] - rev_rates[221]);
  //sp 46
  sp_rates[46] -= (fwd_rates[222] - rev_rates[221]);
  //sp 31
  sp_rates[31] += (fwd_rates[222] - rev_rates[221]);

  //rxn 223
  //sp 1
  sp_rates[1] += (fwd_rates[223] - rev_rates[222]);
  //sp 35
  sp_rates[35] += (fwd_rates[223] - rev_rates[222]);
  //sp 4
  sp_rates[4] -= (fwd_rates[223] - rev_rates[222]);
  //sp 46
  sp_rates[46] -= (fwd_rates[223] - rev_rates[222]);
  //sp 14
  sp_rates[14] += (fwd_rates[223] - rev_rates[222]);

  //rxn 224
  //sp 47
  (*dy_N) += (fwd_rates[224] - rev_rates[223]);
  //sp 14
  sp_rates[14] += (fwd_rates[224] - rev_rates[223]);
  //sp 46
  sp_rates[46] -= (fwd_rates[224] - rev_rates[223]);
  //sp 30
  sp_rates[30] -= (fwd_rates[224] - rev_rates[223]);

  //rxn 225
  //sp 35
  sp_rates[35] += (fwd_rates[225] - rev_rates[224]);
  //sp 3
  sp_rates[3] -= (fwd_rates[225] - rev_rates[224]);
  //sp 46
  sp_rates[46] -= (fwd_rates[225] - rev_rates[224]);
  //sp 15
  sp_rates[15] += (fwd_rates[225] - rev_rates[224]);

  //rxn 226
  //sp 14
  sp_rates[14] += (fwd_rates[226] - rev_rates[225]) * pres_mod[31];
  //sp 46
  sp_rates[46] -= (fwd_rates[226] - rev_rates[225]) * pres_mod[31];
  //sp 30
  sp_rates[30] += (fwd_rates[226] - rev_rates[225]) * pres_mod[31];

  //rxn 227
  //sp 35
  sp_rates[35] -= (fwd_rates[227] - rev_rates[226]);
  //sp 37
  sp_rates[37] += (fwd_rates[227] - rev_rates[226]);
  //sp 46
  sp_rates[46] -= (fwd_rates[227] - rev_rates[226]);
  //sp 14
  sp_rates[14] += (fwd_rates[227] - rev_rates[226]);

  //rxn 228
  //sp 35
  sp_rates[35] -= (fwd_rates[228] - rev_rates[227]);
  //sp 47
  (*dy_N) += (fwd_rates[228] - rev_rates[227]);
  //sp 46
  sp_rates[46] -= (fwd_rates[228] - rev_rates[227]);
  //sp 15
  sp_rates[15] += (fwd_rates[228] - rev_rates[227]);

  //rxn 229
  //sp 40
  sp_rates[40] -= (fwd_rates[229] - rev_rates[228]) * pres_mod[32];
  //sp 1
  sp_rates[1] += (fwd_rates[229] - rev_rates[228]) * pres_mod[32];
  //sp 39
  sp_rates[39] += (fwd_rates[229] - rev_rates[228]) * pres_mod[32];

  //rxn 230
  //sp 40
  sp_rates[40] -= (fwd_rates[230] - rev_rates[229]);
  //sp 1
  sp_rates[1] += (fwd_rates[230] - rev_rates[229]);
  //sp 2
  sp_rates[2] -= (fwd_rates[230] - rev_rates[229]);
  //sp 46
  sp_rates[46] += (fwd_rates[230] - rev_rates[229]);

  //rxn 231
  //sp 40
  sp_rates[40] -= (fwd_rates[231] - rev_rates[230]);
  //sp 2
  sp_rates[2] -= (fwd_rates[231] - rev_rates[230]);
  //sp 14
  sp_rates[14] += (fwd_rates[231] - rev_rates[230]);
  //sp 31
  sp_rates[31] += (fwd_rates[231] - rev_rates[230]);

  //rxn 232
  //sp 40
  sp_rates[40] -= (fwd_rates[232] - rev_rates[231]);
  //sp 2
  sp_rates[2] -= (fwd_rates[232] - rev_rates[231]);
  //sp 4
  sp_rates[4] += (fwd_rates[232] - rev_rates[231]);
  //sp 39
  sp_rates[39] += (fwd_rates[232] - rev_rates[231]);

  //rxn 233
  //sp 40
  sp_rates[40] -= (fwd_rates[233] - rev_rates[232]);
  //sp 1
  sp_rates[1] += (fwd_rates[233] - rev_rates[232]);
  //sp 4
  sp_rates[4] -= (fwd_rates[233] - rev_rates[232]);
  //sp 44
  sp_rates[44] = (fwd_rates[233] - rev_rates[232]);

  //rxn 234
  //sp 40
  sp_rates[40] -= (fwd_rates[234] - rev_rates[233]);
  //sp 1
  sp_rates[1] += (fwd_rates[234] - rev_rates[233]);
  //sp 4
  sp_rates[4] -= (fwd_rates[234] - rev_rates[233]);
  //sp 45
  sp_rates[45] = (fwd_rates[234] - rev_rates[233]);

  //rxn 235
  //sp 40
  sp_rates[40] -= (fwd_rates[235] - rev_rates[234]);
  //sp 32
  sp_rates[32] += (fwd_rates[235] - rev_rates[234]);
  //sp 4
  sp_rates[4] -= (fwd_rates[235] - rev_rates[234]);
  //sp 14
  sp_rates[14] += (fwd_rates[235] - rev_rates[234]);

  //rxn 236
  //sp 40
  sp_rates[40] -= (fwd_rates[236] - rev_rates[235]) * pres_mod[33];
  //sp 1
  sp_rates[1] -= (fwd_rates[236] - rev_rates[235]) * pres_mod[33];
  //sp 41
  sp_rates[41] = (fwd_rates[236] - rev_rates[235]) * pres_mod[33];

  //rxn 237
  //sp 41
  sp_rates[41] -= (fwd_rates[237] - rev_rates[236]);
  //sp 10
  sp_rates[10] += (fwd_rates[237] - rev_rates[236]);
  //sp 47
  (*dy_N) += (fwd_rates[237] - rev_rates[236]);
  //sp 30
  sp_rates[30] -= (fwd_rates[237] - rev_rates[236]);

  //rxn 238
  //sp 8
  sp_rates[8] -= (fwd_rates[238] - rev_rates[237]);
  //sp 47
  (*dy_N) -= (fwd_rates[238] - rev_rates[237]);
  //sp 30
  sp_rates[30] += (fwd_rates[238] - rev_rates[237]);
  //sp 39
  sp_rates[39] += (fwd_rates[238] - rev_rates[237]);

  //rxn 239
  //sp 40
  sp_rates[40] += (fwd_rates[239] - rev_rates[238]);
  //sp 9
  sp_rates[9] -= (fwd_rates[239] - rev_rates[238]);
  //sp 47
  (*dy_N) -= (fwd_rates[239] - rev_rates[238]);
  //sp 30
  sp_rates[30] += (fwd_rates[239] - rev_rates[238]);

  //rxn 240
  //sp 9
  sp_rates[9] -= (fwd_rates[240] - rev_rates[239]) * pres_mod[34];
  //sp 42
  sp_rates[42] = (fwd_rates[240] - rev_rates[239]) * pres_mod[34];
  //sp 47
  (*dy_N) -= (fwd_rates[240] - rev_rates[239]) * pres_mod[34];

  //rxn 241
  //sp 40
  sp_rates[40] += (fwd_rates[241] - rev_rates[240]);
  //sp 10
  sp_rates[10] -= (fwd_rates[241] - rev_rates[240]);
  //sp 47
  (*dy_N) -= (fwd_rates[241] - rev_rates[240]);
  //sp 31
  sp_rates[31] += (fwd_rates[241] - rev_rates[240]);

  //rxn 242
  //sp 40
  sp_rates[40] += (fwd_rates[242] - rev_rates[241]);
  //sp 11
  sp_rates[11] -= (fwd_rates[242] - rev_rates[241]);
  //sp 47
  (*dy_N) -= (fwd_rates[242] - rev_rates[241]);
  //sp 31
  sp_rates[31] += (fwd_rates[242] - rev_rates[241]);

  //rxn 243
  //sp 8
  sp_rates[8] -= (fwd_rates[243] - rev_rates[242]);
  //sp 2
  sp_rates[2] += (fwd_rates[243] - rev_rates[242]);
  //sp 35
  sp_rates[35] -= (fwd_rates[243] - rev_rates[242]);
  //sp 39
  sp_rates[39] += (fwd_rates[243] - rev_rates[242]);

  //rxn 244
  //sp 8
  sp_rates[8] -= (fwd_rates[244] - rev_rates[243]);
  //sp 35
  sp_rates[35] -= (fwd_rates[244] - rev_rates[243]);
  //sp 14
  sp_rates[14] += (fwd_rates[244] - rev_rates[243]);
  //sp 30
  sp_rates[30] += (fwd_rates[244] - rev_rates[243]);

  //rxn 245
  //sp 40
  sp_rates[40] += (fwd_rates[245] - rev_rates[244]);
  //sp 9
  sp_rates[9] -= (fwd_rates[245] - rev_rates[244]);
  //sp 2
  sp_rates[2] += (fwd_rates[245] - rev_rates[244]);
  //sp 35
  sp_rates[35] -= (fwd_rates[245] - rev_rates[244]);

  //rxn 246
  //sp 46
  sp_rates[46] += (fwd_rates[246] - rev_rates[245]);
  //sp 9
  sp_rates[9] -= (fwd_rates[246] - rev_rates[245]);
  //sp 35
  sp_rates[35] -= (fwd_rates[246] - rev_rates[245]);
  //sp 1
  sp_rates[1] += (fwd_rates[246] - rev_rates[245]);

  //rxn 247
  //sp 16
  sp_rates[16] += (fwd_rates[247] - rev_rates[246]);
  //sp 9
  sp_rates[9] -= (fwd_rates[247] - rev_rates[246]);
  //sp 35
  sp_rates[35] -= (fwd_rates[247] - rev_rates[246]);
  //sp 30
  sp_rates[30] += (fwd_rates[247] - rev_rates[246]);

  //rxn 248
  //sp 1
  sp_rates[1] += (fwd_rates[248] - rev_rates[247]);
  //sp 10
  sp_rates[10] -= (fwd_rates[248] - rev_rates[247]);
  //sp 35
  sp_rates[35] -= (fwd_rates[248] - rev_rates[247]);
  //sp 45
  sp_rates[45] += (fwd_rates[248] - rev_rates[247]);

  //rxn 249
  //sp 40
  sp_rates[40] += (fwd_rates[249] - rev_rates[248]);
  //sp 10
  sp_rates[10] -= (fwd_rates[249] - rev_rates[248]);
  //sp 35
  sp_rates[35] -= (fwd_rates[249] - rev_rates[248]);
  //sp 4
  sp_rates[4] += (fwd_rates[249] - rev_rates[248]);

  //rxn 250
  //sp 1
  sp_rates[1] += (fwd_rates[250] - rev_rates[249]);
  //sp 10
  sp_rates[10] -= (fwd_rates[250] - rev_rates[249]);
  //sp 35
  sp_rates[35] -= (fwd_rates[250] - rev_rates[249]);
  //sp 43
  sp_rates[43] = (fwd_rates[250] - rev_rates[249]);

  //rxn 251
  //sp 35
  sp_rates[35] -= (fwd_rates[251] - rev_rates[250]);
  //sp 11
  sp_rates[11] -= (fwd_rates[251] - rev_rates[250]);
  //sp 45
  sp_rates[45] += (fwd_rates[251] - rev_rates[250]);
  //sp 1
  sp_rates[1] += (fwd_rates[251] - rev_rates[250]);

  //rxn 252
  //sp 40
  sp_rates[40] += (fwd_rates[252] - rev_rates[251]);
  //sp 35
  sp_rates[35] -= (fwd_rates[252] - rev_rates[251]);
  //sp 11
  sp_rates[11] -= (fwd_rates[252] - rev_rates[251]);
  //sp 4
  sp_rates[4] += (fwd_rates[252] - rev_rates[251]);

  //rxn 253
  //sp 35
  sp_rates[35] -= (fwd_rates[253] - rev_rates[252]);
  //sp 11
  sp_rates[11] -= (fwd_rates[253] - rev_rates[252]);
  //sp 1
  sp_rates[1] += (fwd_rates[253] - rev_rates[252]);
  //sp 43
  sp_rates[43] += (fwd_rates[253] - rev_rates[252]);

  //rxn 254
  //sp 40
  sp_rates[40] += (fwd_rates[254] - rev_rates[253]);
  //sp 35
  sp_rates[35] -= (fwd_rates[254] - rev_rates[253]);
  //sp 12
  sp_rates[12] -= (fwd_rates[254] - rev_rates[253]);
  //sp 5
  sp_rates[5] += (fwd_rates[254] - rev_rates[253]);

  //rxn 255
  //sp 41
  sp_rates[41] += (fwd_rates[255] - rev_rates[254]);
  //sp 35
  sp_rates[35] -= (fwd_rates[255] - rev_rates[254]);
  //sp 12
  sp_rates[12] -= (fwd_rates[255] - rev_rates[254]);
  //sp 4
  sp_rates[4] += (fwd_rates[255] - rev_rates[254]);

  //rxn 256
  //sp 1
  sp_rates[1] += (fwd_rates[256] - rev_rates[255]);
  //sp 2
  sp_rates[2] -= (fwd_rates[256] - rev_rates[255]);
  //sp 42
  sp_rates[42] -= (fwd_rates[256] - rev_rates[255]);
  //sp 14
  sp_rates[14] += (fwd_rates[256] - rev_rates[255]);
  //sp 47
  (*dy_N) += (fwd_rates[256] - rev_rates[255]);

  //rxn 257
  //sp 40
  sp_rates[40] += (fwd_rates[257] - rev_rates[256]);
  //sp 35
  sp_rates[35] += (fwd_rates[257] - rev_rates[256]);
  //sp 42
  sp_rates[42] -= (fwd_rates[257] - rev_rates[256]);
  //sp 2
  sp_rates[2] -= (fwd_rates[257] - rev_rates[256]);

  //rxn 258
  //sp 2
  sp_rates[2] += (fwd_rates[258] - rev_rates[257]);
  //sp 3
  sp_rates[3] -= (fwd_rates[258] - rev_rates[257]);
  //sp 42
  sp_rates[42] -= (fwd_rates[258] - rev_rates[257]);
  //sp 16
  sp_rates[16] += (fwd_rates[258] - rev_rates[257]);
  //sp 47
  (*dy_N) += (fwd_rates[258] - rev_rates[257]);

  //rxn 259
  //sp 1
  sp_rates[1] += (fwd_rates[259] - rev_rates[258]);
  //sp 4
  sp_rates[4] -= (fwd_rates[259] - rev_rates[258]);
  //sp 42
  sp_rates[42] -= (fwd_rates[259] - rev_rates[258]);
  //sp 16
  sp_rates[16] += (fwd_rates[259] - rev_rates[258]);
  //sp 47
  (*dy_N) += (fwd_rates[259] - rev_rates[258]);

  //rxn 260
  //sp 1
  sp_rates[1] -= (fwd_rates[260] - rev_rates[259]);
  //sp 42
  sp_rates[42] -= (fwd_rates[260] - rev_rates[259]);
  //sp 10
  sp_rates[10] += (fwd_rates[260] - rev_rates[259]);
  //sp 47
  (*dy_N) += (fwd_rates[260] - rev_rates[259]);

  //rxn 261
  //sp 2
  sp_rates[2] -= (fwd_rates[261] - rev_rates[260]);
  //sp 15
  sp_rates[15] += (fwd_rates[261] - rev_rates[260]);
  //sp 45
  sp_rates[45] -= (fwd_rates[261] - rev_rates[260]);
  //sp 31
  sp_rates[31] += (fwd_rates[261] - rev_rates[260]);

  //rxn 262
  //sp 2
  sp_rates[2] -= (fwd_rates[262] - rev_rates[261]);
  //sp 45
  sp_rates[45] -= (fwd_rates[262] - rev_rates[261]);
  //sp 38
  sp_rates[38] += (fwd_rates[262] - rev_rates[261]);
  //sp 14
  sp_rates[14] += (fwd_rates[262] - rev_rates[261]);

  //rxn 263
  //sp 2
  sp_rates[2] -= (fwd_rates[263] - rev_rates[262]);
  //sp 4
  sp_rates[4] += (fwd_rates[263] - rev_rates[262]);
  //sp 45
  sp_rates[45] -= (fwd_rates[263] - rev_rates[262]);
  //sp 46
  sp_rates[46] += (fwd_rates[263] - rev_rates[262]);

  //rxn 264
  //sp 32
  sp_rates[32] += (fwd_rates[264] - rev_rates[263]);
  //sp 1
  sp_rates[1] -= (fwd_rates[264] - rev_rates[263]);
  //sp 45
  sp_rates[45] -= (fwd_rates[264] - rev_rates[263]);
  //sp 14
  sp_rates[14] += (fwd_rates[264] - rev_rates[263]);

  //rxn 265
  //sp 0
  sp_rates[0] += (fwd_rates[265] - rev_rates[264]);
  //sp 1
  sp_rates[1] -= (fwd_rates[265] - rev_rates[264]);
  //sp 45
  sp_rates[45] -= (fwd_rates[265] - rev_rates[264]);
  //sp 46
  sp_rates[46] += (fwd_rates[265] - rev_rates[264]);

  //rxn 266
  //sp 5
  sp_rates[5] += (fwd_rates[266] - rev_rates[265]);
  //sp 4
  sp_rates[4] -= (fwd_rates[266] - rev_rates[265]);
  //sp 45
  sp_rates[45] -= (fwd_rates[266] - rev_rates[265]);
  //sp 46
  sp_rates[46] += (fwd_rates[266] - rev_rates[265]);

  //rxn 267
  //sp 32
  sp_rates[32] += (fwd_rates[267] - rev_rates[266]);
  //sp 4
  sp_rates[4] -= (fwd_rates[267] - rev_rates[266]);
  //sp 45
  sp_rates[45] -= (fwd_rates[267] - rev_rates[266]);
  //sp 15
  sp_rates[15] += (fwd_rates[267] - rev_rates[266]);

  //rxn 268
  //sp 45
  sp_rates[45] -= (fwd_rates[268] - rev_rates[267]) * pres_mod[35];
  //sp 14
  sp_rates[14] += (fwd_rates[268] - rev_rates[267]) * pres_mod[35];
  //sp 31
  sp_rates[31] += (fwd_rates[268] - rev_rates[267]) * pres_mod[35];

  //rxn 269
  //sp 43
  sp_rates[43] -= (fwd_rates[269] - rev_rates[268]);
  //sp 45
  sp_rates[45] += (fwd_rates[269] - rev_rates[268]);

  //rxn 270
  //sp 40
  sp_rates[40] += (fwd_rates[270] - rev_rates[269]);
  //sp 1
  sp_rates[1] -= (fwd_rates[270] - rev_rates[269]);
  //sp 43
  sp_rates[43] -= (fwd_rates[270] - rev_rates[269]);
  //sp 4
  sp_rates[4] += (fwd_rates[270] - rev_rates[269]);

  //rxn 271
  //sp 32
  sp_rates[32] += (fwd_rates[271] - rev_rates[270]);
  //sp 1
  sp_rates[1] -= (fwd_rates[271] - rev_rates[270]);
  //sp 43
  sp_rates[43] -= (fwd_rates[271] - rev_rates[270]);
  //sp 14
  sp_rates[14] += (fwd_rates[271] - rev_rates[270]);

  //rxn 272
  //sp 44
  sp_rates[44] -= (fwd_rates[272] - rev_rates[271]);
  //sp 45
  sp_rates[45] += (fwd_rates[272] - rev_rates[271]);

  //rxn 273
  //sp 35
  sp_rates[35] -= (fwd_rates[273] - rev_rates[272]);
  //sp 27
  sp_rates[27] -= (fwd_rates[273] - rev_rates[272]);
  //sp 43
  sp_rates[43] += (fwd_rates[273] - rev_rates[272]);
  //sp 14
  sp_rates[14] += (fwd_rates[273] - rev_rates[272]);

  //rxn 274
  //sp 41
  sp_rates[41] += (fwd_rates[274] - rev_rates[273]);
  //sp 12
  sp_rates[12] -= (fwd_rates[274] - rev_rates[273]);
  //sp 30
  sp_rates[30] -= (fwd_rates[274] - rev_rates[273]);
  //sp 1
  sp_rates[1] += (fwd_rates[274] - rev_rates[273]);

  //rxn 275
  //sp 40
  sp_rates[40] += (fwd_rates[275] - rev_rates[274]);
  //sp 0
  sp_rates[0] += (fwd_rates[275] - rev_rates[274]);
  //sp 12
  sp_rates[12] -= (fwd_rates[275] - rev_rates[274]);
  //sp 30
  sp_rates[30] -= (fwd_rates[275] - rev_rates[274]);

  //rxn 276
  //sp 32
  sp_rates[32] += (fwd_rates[276] - rev_rates[275]);
  //sp 33
  sp_rates[33] = -(fwd_rates[276] - rev_rates[275]);
  //sp 1
  sp_rates[1] -= (fwd_rates[276] - rev_rates[275]);
  //sp 0
  sp_rates[0] += (fwd_rates[276] - rev_rates[275]);

  //rxn 277
  //sp 32
  sp_rates[32] += (fwd_rates[277] - rev_rates[276]);
  //sp 33
  sp_rates[33] -= (fwd_rates[277] - rev_rates[276]);
  //sp 4
  sp_rates[4] -= (fwd_rates[277] - rev_rates[276]);
  //sp 5
  sp_rates[5] += (fwd_rates[277] - rev_rates[276]);

  //rxn 278
  //sp 32
  sp_rates[32] += (fwd_rates[278] - rev_rates[277]);
  //sp 33
  sp_rates[33] -= (fwd_rates[278] - rev_rates[277]);
  //sp 2
  sp_rates[2] -= (fwd_rates[278] - rev_rates[277]);
  //sp 4
  sp_rates[4] += (fwd_rates[278] - rev_rates[277]);

  //rxn 279
  //sp 15
  sp_rates[15] -= (fwd_rates[279] - rev_rates[278]);
  //sp 14
  sp_rates[14] += (fwd_rates[279] - rev_rates[278]);
  //sp 38
  sp_rates[38] += (fwd_rates[279] - rev_rates[278]);
  //sp 31
  sp_rates[31] -= (fwd_rates[279] - rev_rates[278]);

  //rxn 280
  //sp 35
  sp_rates[35] += (fwd_rates[280] - rev_rates[279]);
  //sp 36
  sp_rates[36] -= (fwd_rates[280] - rev_rates[279]);
  //sp 46
  sp_rates[46] += (fwd_rates[280] - rev_rates[279]);
  //sp 39
  sp_rates[39] -= (fwd_rates[280] - rev_rates[279]);

  //rxn 281
  //sp 36
  sp_rates[36] -= (fwd_rates[281] - rev_rates[280]);
  //sp 37
  sp_rates[37] += (fwd_rates[281] - rev_rates[280]);
  //sp 46
  sp_rates[46] -= (fwd_rates[281] - rev_rates[280]);
  //sp 15
  sp_rates[15] += (fwd_rates[281] - rev_rates[280]);

  //rxn 282
  //sp 35
  sp_rates[35] += (fwd_rates[282] - rev_rates[281]);
  //sp 14
  sp_rates[14] += (fwd_rates[282] - rev_rates[281]);
  //sp 30
  sp_rates[30] -= (fwd_rates[282] - rev_rates[281]);
  //sp 15
  sp_rates[15] -= (fwd_rates[282] - rev_rates[281]);

  //rxn 283
  //sp 0
  sp_rates[0] += fwd_rates[283];
  //sp 1
  sp_rates[1] += fwd_rates[283];
  //sp 2
  sp_rates[2] -= fwd_rates[283];
  //sp 12
  sp_rates[12] -= fwd_rates[283];
  //sp 14
  sp_rates[14] += fwd_rates[283];

  //rxn 284
  //sp 24
  sp_rates[24] -= (fwd_rates[284] - rev_rates[282]);
  //sp 1
  sp_rates[1] += (fwd_rates[284] - rev_rates[282]);
  //sp 2
  sp_rates[2] -= (fwd_rates[284] - rev_rates[282]);
  //sp 51
  sp_rates[50] = (fwd_rates[284] - rev_rates[282]);

  //rxn 285
  //sp 25
  sp_rates[25] -= (fwd_rates[285] - rev_rates[283]);
  //sp 2
  sp_rates[2] -= (fwd_rates[285] - rev_rates[283]);
  //sp 52
  sp_rates[51] = (fwd_rates[285] - rev_rates[283]);
  //sp 1
  sp_rates[1] += (fwd_rates[285] - rev_rates[283]);

  //rxn 286
  //sp 3
  sp_rates[3] += (fwd_rates[286] - rev_rates[284]);
  //sp 4
  sp_rates[4] -= (fwd_rates[286] - rev_rates[284]);
  //sp 5
  sp_rates[5] += (fwd_rates[286] - rev_rates[284]);
  //sp 6
  sp_rates[6] -= (fwd_rates[286] - rev_rates[284]);

  //rxn 287
  //sp 0
  sp_rates[0] += fwd_rates[287];
  //sp 17
  sp_rates[17] += fwd_rates[287];
  //sp 4
  sp_rates[4] -= fwd_rates[287];
  //sp 12
  sp_rates[12] -= fwd_rates[287];

  //rxn 288
  //sp 0
  sp_rates[0] -= (fwd_rates[288] - rev_rates[285]) * pres_mod[36];
  //sp 9
  sp_rates[9] -= (fwd_rates[288] - rev_rates[285]) * pres_mod[36];
  //sp 12
  sp_rates[12] += (fwd_rates[288] - rev_rates[285]) * pres_mod[36];

  //rxn 289
  //sp 1
  sp_rates[1] += 2.0 * fwd_rates[289];
  //sp 10
  sp_rates[10] -= fwd_rates[289];
  //sp 3
  sp_rates[3] -= fwd_rates[289];
  //sp 15
  sp_rates[15] += fwd_rates[289];

  //rxn 290
  //sp 2
  sp_rates[2] += (fwd_rates[290] - rev_rates[286]);
  //sp 17
  sp_rates[17] += (fwd_rates[290] - rev_rates[286]);
  //sp 10
  sp_rates[10] -= (fwd_rates[290] - rev_rates[286]);
  //sp 3
  sp_rates[3] -= (fwd_rates[290] - rev_rates[286]);

  //rxn 291
  //sp 1
  sp_rates[1] += 2.0 * fwd_rates[291];
  //sp 10
  sp_rates[10] -= 2.0 * fwd_rates[291];
  //sp 22
  sp_rates[22] += fwd_rates[291];

  //rxn 292
  //sp 0
  sp_rates[0] += fwd_rates[292];
  //sp 17
  sp_rates[17] += fwd_rates[292];
  //sp 11
  sp_rates[11] -= fwd_rates[292];
  //sp 5
  sp_rates[5] -= fwd_rates[292];

  //rxn 293
  //sp 2
  sp_rates[2] += (fwd_rates[293] - rev_rates[287]);
  //sp 3
  sp_rates[3] -= (fwd_rates[293] - rev_rates[287]);
  //sp 51
  sp_rates[50] += (fwd_rates[293] - rev_rates[287]);
  //sp 23
  sp_rates[23] -= (fwd_rates[293] - rev_rates[287]);

  //rxn 294
  //sp 3
  sp_rates[3] -= (fwd_rates[294] - rev_rates[288]);
  //sp 22
  sp_rates[22] += (fwd_rates[294] - rev_rates[288]);
  //sp 6
  sp_rates[6] += (fwd_rates[294] - rev_rates[288]);
  //sp 23
  sp_rates[23] -= (fwd_rates[294] - rev_rates[288]);

  //rxn 295
  //sp 2
  sp_rates[2] -= (fwd_rates[295] - rev_rates[289]);
  //sp 52
  sp_rates[51] -= (fwd_rates[295] - rev_rates[289]);
  //sp 4
  sp_rates[4] += (fwd_rates[295] - rev_rates[289]);
  //sp 51
  sp_rates[50] += (fwd_rates[295] - rev_rates[289]);

  //rxn 296
  //sp 2
  sp_rates[2] -= fwd_rates[296];
  //sp 4
  sp_rates[4] += fwd_rates[296];
  //sp 12
  sp_rates[12] += fwd_rates[296];
  //sp 14
  sp_rates[14] += fwd_rates[296];
  //sp 52
  sp_rates[51] -= fwd_rates[296];

  //rxn 297
  //sp 3
  sp_rates[3] -= fwd_rates[297];
  //sp 6
  sp_rates[6] += fwd_rates[297];
  //sp 12
  sp_rates[12] += fwd_rates[297];
  //sp 14
  sp_rates[14] += fwd_rates[297];
  //sp 52
  sp_rates[51] -= fwd_rates[297];

  //rxn 298
  //sp 0
  sp_rates[0] += (fwd_rates[298] - rev_rates[290]);
  //sp 1
  sp_rates[1] -= (fwd_rates[298] - rev_rates[290]);
  //sp 51
  sp_rates[50] += (fwd_rates[298] - rev_rates[290]);
  //sp 52
  sp_rates[51] -= (fwd_rates[298] - rev_rates[290]);

  //rxn 299
  //sp 0
  sp_rates[0] += fwd_rates[299];
  //sp 1
  sp_rates[1] -= fwd_rates[299];
  //sp 12
  sp_rates[12] += fwd_rates[299];
  //sp 14
  sp_rates[14] += fwd_rates[299];
  //sp 52
  sp_rates[51] -= fwd_rates[299];

  //rxn 300
  //sp 4
  sp_rates[4] -= fwd_rates[300];
  //sp 5
  sp_rates[5] += fwd_rates[300];
  //sp 12
  sp_rates[12] += fwd_rates[300];
  //sp 14
  sp_rates[14] += fwd_rates[300];
  //sp 52
  sp_rates[51] -= fwd_rates[300];

  //rxn 301
  //sp 6
  sp_rates[6] -= fwd_rates[301];
  //sp 7
  sp_rates[7] += fwd_rates[301];
  //sp 12
  sp_rates[12] += fwd_rates[301];
  //sp 14
  sp_rates[14] += fwd_rates[301];
  //sp 52
  sp_rates[51] -= fwd_rates[301];

  //rxn 302
  //sp 52
  sp_rates[51] -= fwd_rates[302];
  //sp 13
  sp_rates[13] += fwd_rates[302];
  //sp 14
  sp_rates[14] += fwd_rates[302];

  //rxn 303
  //sp 1
  sp_rates[1] -= (fwd_rates[303] - rev_rates[291]) * pres_mod[37];
  //sp 51
  sp_rates[50] += (fwd_rates[303] - rev_rates[291]) * pres_mod[37];
  //sp 28
  sp_rates[28] -= (fwd_rates[303] - rev_rates[291]) * pres_mod[37];

  //rxn 304
  //sp 1
  sp_rates[1] += fwd_rates[304];
  //sp 2
  sp_rates[2] -= fwd_rates[304];
  //sp 10
  sp_rates[10] += fwd_rates[304];
  //sp 15
  sp_rates[15] += fwd_rates[304];
  //sp 51
  sp_rates[50] -= fwd_rates[304];

  //rxn 305
  //sp 3
  sp_rates[3] -= fwd_rates[305];
  //sp 4
  sp_rates[4] += fwd_rates[305];
  //sp 14
  sp_rates[14] += fwd_rates[305];
  //sp 17
  sp_rates[17] += fwd_rates[305];
  //sp 51
  sp_rates[50] -= fwd_rates[305];

  //rxn 306
  //sp 16
  sp_rates[16] += 2.0 * fwd_rates[306];
  //sp 51
  sp_rates[50] -= fwd_rates[306];
  //sp 3
  sp_rates[3] -= fwd_rates[306];
  //sp 4
  sp_rates[4] += fwd_rates[306];

  //rxn 307
  //sp 16
  sp_rates[16] += (fwd_rates[307] - rev_rates[292]);
  //sp 1
  sp_rates[1] -= (fwd_rates[307] - rev_rates[292]);
  //sp 51
  sp_rates[50] -= (fwd_rates[307] - rev_rates[292]);
  //sp 12
  sp_rates[12] += (fwd_rates[307] - rev_rates[292]);

  //rxn 308
  //sp 0
  sp_rates[0] += (fwd_rates[308] - rev_rates[293]);
  //sp 1
  sp_rates[1] -= (fwd_rates[308] - rev_rates[293]);
  //sp 51
  sp_rates[50] -= (fwd_rates[308] - rev_rates[293]);
  //sp 28
  sp_rates[28] += (fwd_rates[308] - rev_rates[293]);

  //rxn 309
  //sp 51
  sp_rates[50] -= (fwd_rates[309] - rev_rates[294]);
  //sp 28
  sp_rates[28] += (fwd_rates[309] - rev_rates[294]);
  //sp 4
  sp_rates[4] -= (fwd_rates[309] - rev_rates[294]);
  //sp 5
  sp_rates[5] += (fwd_rates[309] - rev_rates[294]);

  //rxn 310
  //sp 16
  sp_rates[16] += (fwd_rates[310] - rev_rates[295]);
  //sp 51
  sp_rates[50] -= (fwd_rates[310] - rev_rates[295]);
  //sp 18
  sp_rates[18] += (fwd_rates[310] - rev_rates[295]);
  //sp 4
  sp_rates[4] -= (fwd_rates[310] - rev_rates[295]);

  //rxn 311
  //sp 25
  sp_rates[25] -= (fwd_rates[311] - rev_rates[296]) * pres_mod[38];
  //sp 12
  sp_rates[12] -= (fwd_rates[311] - rev_rates[296]) * pres_mod[38];
  //sp 50
  sp_rates[49] = (fwd_rates[311] - rev_rates[296]) * pres_mod[38];

  //rxn 312
  //sp 49
  sp_rates[48] = (fwd_rates[312] - rev_rates[297]);
  //sp 50
  sp_rates[49] -= (fwd_rates[312] - rev_rates[297]);
  //sp 2
  sp_rates[2] -= (fwd_rates[312] - rev_rates[297]);
  //sp 4
  sp_rates[4] += (fwd_rates[312] - rev_rates[297]);

  //rxn 313
  //sp 49
  sp_rates[48] += (fwd_rates[313] - rev_rates[298]);
  //sp 1
  sp_rates[1] -= (fwd_rates[313] - rev_rates[298]);
  //sp 0
  sp_rates[0] += (fwd_rates[313] - rev_rates[298]);
  //sp 50
  sp_rates[49] -= (fwd_rates[313] - rev_rates[298]);

  //rxn 314
  //sp 49
  sp_rates[48] += (fwd_rates[314] - rev_rates[299]);
  //sp 50
  sp_rates[49] -= (fwd_rates[314] - rev_rates[299]);
  //sp 4
  sp_rates[4] -= (fwd_rates[314] - rev_rates[299]);
  //sp 5
  sp_rates[5] += (fwd_rates[314] - rev_rates[299]);

  //rxn 315
  //sp 49
  sp_rates[48] -= (fwd_rates[315] - rev_rates[300]);
  //sp 50
  sp_rates[49] += (fwd_rates[315] - rev_rates[300]);
  //sp 6
  sp_rates[6] += (fwd_rates[315] - rev_rates[300]);
  //sp 7
  sp_rates[7] -= (fwd_rates[315] - rev_rates[300]);

  //rxn 316
  //sp 49
  sp_rates[48] += (fwd_rates[316] - rev_rates[301]);
  //sp 50
  sp_rates[49] -= (fwd_rates[316] - rev_rates[301]);
  //sp 12
  sp_rates[12] -= (fwd_rates[316] - rev_rates[301]);
  //sp 13
  sp_rates[13] += (fwd_rates[316] - rev_rates[301]);

  //rxn 317
  //sp 24
  sp_rates[24] -= (fwd_rates[317] - rev_rates[302]) * pres_mod[39];
  //sp 49
  sp_rates[48] += (fwd_rates[317] - rev_rates[302]) * pres_mod[39];
  //sp 12
  sp_rates[12] -= (fwd_rates[317] - rev_rates[302]) * pres_mod[39];

  //rxn 318
  //sp 49
  sp_rates[48] -= (fwd_rates[318] - rev_rates[303]);
  //sp 25
  sp_rates[25] += (fwd_rates[318] - rev_rates[303]);
  //sp 2
  sp_rates[2] -= (fwd_rates[318] - rev_rates[303]);
  //sp 17
  sp_rates[17] += (fwd_rates[318] - rev_rates[303]);

  //rxn 319
  //sp 49
  sp_rates[48] -= (fwd_rates[319] - rev_rates[304]) * pres_mod[40];
  //sp 1
  sp_rates[1] -= (fwd_rates[319] - rev_rates[304]) * pres_mod[40];
  //sp 50
  sp_rates[49] += (fwd_rates[319] - rev_rates[304]) * pres_mod[40];

  //rxn 320
  //sp 49
  sp_rates[48] -= (fwd_rates[320] - rev_rates[305]);
  //sp 1
  sp_rates[1] -= (fwd_rates[320] - rev_rates[305]);
  //sp 12
  sp_rates[12] += (fwd_rates[320] - rev_rates[305]);
  //sp 25
  sp_rates[25] += (fwd_rates[320] - rev_rates[305]);

  //rxn 321
  //sp 49
  sp_rates[48] -= (fwd_rates[321] - rev_rates[306]);
  //sp 25
  sp_rates[25] += (fwd_rates[321] - rev_rates[306]);
  //sp 18
  sp_rates[18] += (fwd_rates[321] - rev_rates[306]);
  //sp 4
  sp_rates[4] -= (fwd_rates[321] - rev_rates[306]);

  //rxn 322
  //sp 49
  sp_rates[48] -= (fwd_rates[322] - rev_rates[307]);
  //sp 50
  sp_rates[49] += (fwd_rates[322] - rev_rates[307]);
  //sp 3
  sp_rates[3] += (fwd_rates[322] - rev_rates[307]);
  //sp 6
  sp_rates[6] -= (fwd_rates[322] - rev_rates[307]);

  //rxn 323
  //sp 4
  sp_rates[4] += fwd_rates[323];
  //sp 6
  sp_rates[6] -= fwd_rates[323];
  //sp 49
  sp_rates[48] -= fwd_rates[323];
  //sp 17
  sp_rates[17] += fwd_rates[323];
  //sp 25
  sp_rates[25] += fwd_rates[323];

  //rxn 324
  //sp 49
  sp_rates[48] -= (fwd_rates[324] - rev_rates[308]);
  //sp 25
  sp_rates[25] += 2.0 * (fwd_rates[324] - rev_rates[308]);
  //sp 12
  sp_rates[12] -= (fwd_rates[324] - rev_rates[308]);

  //sp 48
  sp_rates[47] = 0.0;
} // end eval_spec_rates



==> Codes/tutorial/mechanism/runCmake.sh <==
rm -rf build

mkdir build

cd build && cmake .. -DCMAKE_C_COMPILER=cc 

make


==> Codes/utilities/computeInitialFields.py <==
"""
Usage: Compute 1D laminar premixed flame
"""
import os
import numpy as np
import cantera as ct

if __name__ == '__main__':
    print(ct.__version__)

    ##################################
    # User-defined input - Fuel is CH4
    ##################################
    pgas       =   1*ct.one_atm 
    Tin        =   900.0
    phi        =   0.5
    mixture    =   'O2:0.21, N2:0.79'
    dir_out = 'out_states'
    ###################################

    if not os.path.exists(dir_out):
        os.makedirs(dir_out)

    #Import gas phases with mixture transport model
    gas = ct.Solution('gri30.xml')
    #Set gas state to that of the unburned gas
    gas.TPX = Tin, pgas, mixture
    gas.set_equivalence_ratio(phi=phi, fuel='CH4:1', oxidizer=mixture)
    gas()
    print( "Phi = " + str(gas.get_equivalence_ratio()) )

    ##########################################
    # Create the free laminar premixed flame #
    ##########################################

    # Solver settings
    initial_grid = 2*np.array([0.0, 0.001, 0.01, 0.02, 0.029, 0.03],'d')/3
    tol_ss    = [1.0e-5, 1.0e-8] # [rtol atol] for steady-state problem
    tol_ts    = [1.0e-5, 1.0e-8] # [rtol atol] for time stepping
    loglevel  = 1
    refine_grid = True

    f = ct.FreeFlame(gas, initial_grid)
    f.flame.set_steady_tolerances(default=tol_ss)
    f.flame.set_transient_tolerances(default=tol_ts)
    f.inlet.X = gas.X
    f.inlet.T = Tin

    # First solve - energy off
    f.energy_enabled = False
    f.set_refine_criteria(ratio=7.0, slope=1, curve=1)
    # Max number of times the Jacobian will be used before re-evaluation
    f.set_max_jac_age(50, 50)
    #Set time steps whenever Newton convergence fails
    f.set_time_step(5.e-06, [10, 20, 80]) #s
    f.transport_model = 'UnityLewis' # Mix, Multi, UnityLewis
    #Calculation
    f.solve(loglevel, refine_grid)

    # Second solve - energy on
    f.energy_enabled = True
    # New refinement criteria
    f.set_refine_criteria(ratio=5.0, slope=0.5, curve = 0.5)
    # Transport model
    # f.transport_model = 'Multi'
    f.solve(loglevel, refine_grid)

    #Third solve:
    f.set_refine_criteria(ratio=2.0, slope=0.05, curve=0.05)
    f.solve(loglevel, refine_grid)

    #Fourth solve:
    f.set_refine_criteria(ratio=2.0, slope=0.02, curve=0.02, prune=0.01)
    f.solve(loglevel, refine_grid)

    grid = f.flame.grid
    n_points = f.flame.n_points
    T = np.zeros(n_points)
    for n in np.arange(n_points):
        T[n]= f.T[n]
    np.savetxt(dir_out+'/T', T)
    np.savetxt(dir_out+'/grid', grid)

    n_species = gas.n_species
    for i in np.arange(n_species):
        species_name = gas.species_name(i)
        if species_name in ['CH4', 'O2', 'N2', 'CO2', 'H2O']:
            print('species: ' + str(species_name))
            Yi = np.zeros(n_points)
            for n in np.arange(n_points):
                f.set_gas_state(n)
                Yi[n]= gas.Y[i]
            np.savetxt(dir_out + '/' + str(species_name), Yi)


==> Codes/utilities/interpolateInitialFields.py <==
"""
Usage: Interpolate initial fields according to grid resolution

ndinterpolator module is part of the Bladex package
https://github.com/mathLab/BladeX

M. Gadalla, M. Tezzele, A. Mola, G. Rozza, (2019).
 BladeX: Python Blade Morphing.
 Journal of Open Source Software, 4(34), 1203, 
 https://doi.org/10.21105/joss.01203
"""
import numpy as np
from ndinterpolator import reconstruct_f

def openfoam_write_internalField_scalar(filename, rbf_points, array):
	outfile = ''
	outfile += str(rbf_points) 
	outfile += '\\n(\\n'
	for val in array:
		outfile += "{:.7f}".format(val) + '\\n'
	outfile += ')'
	f = open(filename, "w")
	f.write(outfile)
	f.close()

rbf_points = 1350
out_states = 'out_states'

grid = np.loadtxt(out_states + '/grid')

for f in ['T', 'CH4', 'O2', 'N2', 'CO2', 'H2O']:
    field = np.loadtxt(out_states + '/' + f)
    xx = np.linspace(grid[0], grid[-1], num=rbf_points)
    yy = np.zeros(rbf_points)
    reconstruct_f(original_input=grid, original_output=field,
				  rbf_input=xx, rbf_output=yy,
				  basis='beckert_wendland_c2_basis', radius=2.0)
    openfoam_write_internalField_scalar(filename=out_states + '/' + f+'.dat',
    									rbf_points=rbf_points, array=yy)

